Two-loop master integrals for the leading QCD corrections to the Higgs coupling to a $W$ pair and to the triple gauge couplings $ZWW$ and $\gamma^*WW$

We compute the two-loop master integrals required for the leading QCD corrections to the interaction vertex of a massive neutral boson $X^0$, e.g. $H,Z$ or $\gamma^{*}$, with a pair of $W$ bosons, mediated by a $SU(2)_L$ quark doublet composed of one massive and one massless flavor. All the external legs are allowed to have arbitrary invariant masses. The Magnus exponential is employed to identify a set of master integrals that, around $d=4$ space-time dimensions, obey a canonical system of differential equations. The canonical master integrals are given as a Taylor series in $\epsilon = (4-d)/2$, up to order four, with coefficients written as combination of Goncharov polylogarithms, respectively up to weight four. In the context of the Standard Model, our results are relevant for the mixed EW-QCD corrections to the Higgs decay to a $W$ pair, as well as to the production channels obtained by crossing, and to the triple gauge boson vertices $ZWW$ and $\gamma^*WW$.

==> anc/MIab.m <==
(* ::Package:: *)

(* Please refer to:

S. Di Vita, P. Mastrolia, A. Primo, U. Schubert

"Two-loop master integrals for the leading QCD corrections to
  the Higgs coupling to a $\bm{W}$ pair and to the triple gauge
  couplings $ZWW$ and $\gamma^*WW$"

[arXiv:1702.xxxx] *)


(* Description:

This file contains the Master Integrals for the (a)-(b) topologies, Eq.(4.5)
 
 *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.4)

- the integrals are given as functions of u z and zb defined in Eq.(4.2)

- the result is expressed as a Taylor series in ep

 - for each MI, MI[n] (n=1,...,29), MIab is a list of replacement

  rules with the explicit expressions 

- The iterated integral G[{a1,...,an},1] is the GPL with weights {a1,...,an} evaluated at 1

- GRule is a replacement which is needed in order to translate

 the compact notation in MIab.m to the notation of the paper. To use it, just apply

 it after the list of replacement rules MIab is applied.
 
 *)


GRule = alphabetInv;

alphabet={-(1/((-1+z) (-1+zb)))->w1,-(1/(z (-1+zb)))->w2,-(1/((-1+z) zb))->w3,-(1/(z zb))->w4};

alphabetInv={w1->-(1/((-1+z) (-1+zb))),w2->-(1/(z (-1+zb))),w3->-(1/((-1+z) zb)),w4->-(1/(z zb))};


(* explicit result: *)
MIab={MI[1] -> 1 + ep^5*HELP["Int", 1], 
 MI[2] -> -(ep*G[{w1}, u]) + ep^2*(-G[{0, w1}, u] + 2*G[{w1, w1}, u]) + 
   ep^3*(-G[{0, 0, w1}, u] + 2*G[{0, w1, w1}, u] + 2*G[{w1, 0, w1}, u] - 
     4*G[{w1, w1, w1}, u]) + ep^4*(-G[{0, 0, 0, w1}, u] + 
     2*G[{0, 0, w1, w1}, u] + 2*G[{0, w1, 0, w1}, u] - 
     4*G[{0, w1, w1, w1}, u] + 2*G[{w1, 0, 0, w1}, u] - 
     4*G[{w1, 0, w1, w1}, u] - 4*G[{w1, w1, 0, w1}, u] + 
     8*G[{w1, w1, w1, w1}, u]) + ep^5*HELP["Int", 1], 
 MI[3] -> 1 - ep*G[{0}, u] + ep^2*(-Pi^2/6 + G[{0, 0}, u]) + 
   ep^5*HELP["Int", 1] + ep^3*((Pi^2*G[{0}, u])/6 - G[{0, 0, 0}, u] - 
     2*Zeta[3]) + ep^4*(-Pi^4/40 - (Pi^2*G[{0, 0}, u])/6 + 
     G[{0, 0, 0, 0}, u] + 2*G[{0}, u]*Zeta[3]), 
 MI[4] -> -(ep*G[{w4}, u]) + ep^2*(-G[{0, w4}, u] + 2*G[{w4, w4}, u]) + 
   ep^3*(-G[{0, 0, w4}, u] + 2*G[{0, w4, w4}, u] + 2*G[{w4, 0, w4}, u] - 
     4*G[{w4, w4, w4}, u]) + ep^4*(-G[{0, 0, 0, w4}, u] + 
     2*G[{0, 0, w4, w4}, u] + 2*G[{0, w4, 0, w4}, u] - 
     4*G[{0, w4, w4, w4}, u] + 2*G[{w4, 0, 0, w4}, u] - 
     4*G[{w4, 0, w4, w4}, u] - 4*G[{w4, w4, 0, w4}, u] + 
     8*G[{w4, w4, w4, w4}, u]) + ep^5*HELP["Int", 1], 
 MI[5] -> ep*G[{w1}, u] + ep^2*(G[{0, w1}, u] - 4*G[{w1, w1}, u]) + 
   ep^3*((Pi^2*G[{w1}, u])/3 + G[{0, 0, w1}, u] - 4*G[{0, w1, w1}, u] - 
     6*G[{w1, 0, w1}, u] + 16*G[{w1, w1, w1}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(G[{0, w1}, u]/3 - (4*G[{w1, w1}, u])/3) + 
     G[{0, 0, 0, w1}, u] - 4*G[{0, 0, w1, w1}, u] - 6*G[{0, w1, 0, w1}, u] + 
     16*G[{0, w1, w1, w1}, u] - 6*G[{w1, 0, 0, w1}, u] + 
     24*G[{w1, 0, w1, w1}, u] + 24*G[{w1, w1, 0, w1}, u] - 
     64*G[{w1, w1, w1, w1}, u] - 2*G[{w1}, u]*Zeta[3]), 
 MI[6] -> -1 + 2*ep*G[{w1}, u] + ep^2*(-Pi^2/3 + 4*G[{0, w1}, u] - 
     8*G[{w1, w1}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*((2*Pi^2*G[{w1}, u])/3 + 4*G[{0, 0, w1}, u] - 16*G[{0, w1, w1}, u] - 
     12*G[{w1, 0, w1}, u] + 32*G[{w1, w1, w1}, u] + 2*Zeta[3]) + 
   ep^4*(-Pi^4/10 + Pi^2*((4*G[{0, w1}, u])/3 - (8*G[{w1, w1}, u])/3) + 
     4*G[{0, 0, 0, w1}, u] - 16*G[{0, 0, w1, w1}, u] - 
     24*G[{0, w1, 0, w1}, u] + 64*G[{0, w1, w1, w1}, u] - 
     12*G[{w1, 0, 0, w1}, u] + 48*G[{w1, 0, w1, w1}, u] + 
     48*G[{w1, w1, 0, w1}, u] - 128*G[{w1, w1, w1, w1}, u] - 
     4*G[{w1}, u]*Zeta[3]), MI[7] -> -1 + 2*ep*G[{0}, u] + 
   ep^2*(Pi^2/3 - 4*G[{0, 0}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*((-2*Pi^2*G[{0}, u])/3 + 8*G[{0, 0, 0}, u] + 10*Zeta[3]) + 
   ep^4*((11*Pi^4)/90 + (4*Pi^2*G[{0, 0}, u])/3 - 16*G[{0, 0, 0, 0}, u] - 
     20*G[{0}, u]*Zeta[3]), 
 MI[8] -> ep*G[{w4}, u] + ep^2*(G[{0, w4}, u] - 4*G[{w4, w4}, u]) + 
   ep^3*((Pi^2*G[{w4}, u])/3 + G[{0, 0, w4}, u] - 4*G[{0, w4, w4}, u] - 
     6*G[{w4, 0, w4}, u] + 16*G[{w4, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(G[{0, w4}, u]/3 - (4*G[{w4, w4}, u])/3) + 
     G[{0, 0, 0, w4}, u] - 4*G[{0, 0, w4, w4}, u] - 6*G[{0, w4, 0, w4}, u] + 
     16*G[{0, w4, w4, w4}, u] - 6*G[{w4, 0, 0, w4}, u] + 
     24*G[{w4, 0, w4, w4}, u] + 24*G[{w4, w4, 0, w4}, u] - 
     64*G[{w4, w4, w4, w4}, u] - 2*G[{w4}, u]*Zeta[3]), 
 MI[9] -> -1 + 2*ep*G[{w4}, u] + ep^2*(-Pi^2/3 + 4*G[{0, w4}, u] - 
     8*G[{w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*((2*Pi^2*G[{w4}, u])/3 + 4*G[{0, 0, w4}, u] - 16*G[{0, w4, w4}, u] - 
     12*G[{w4, 0, w4}, u] + 32*G[{w4, w4, w4}, u] + 2*Zeta[3]) + 
   ep^4*(-Pi^4/10 + Pi^2*((4*G[{0, w4}, u])/3 - (8*G[{w4, w4}, u])/3) + 
     4*G[{0, 0, 0, w4}, u] - 16*G[{0, 0, w4, w4}, u] - 
     24*G[{0, w4, 0, w4}, u] + 64*G[{0, w4, w4, w4}, u] - 
     12*G[{w4, 0, 0, w4}, u] + 48*G[{w4, 0, w4, w4}, u] + 
     48*G[{w4, w4, 0, w4}, u] - 128*G[{w4, w4, w4, w4}, u] - 
     4*G[{w4}, u]*Zeta[3]), 
 MI[10] -> ep^2*(G[{w2, 0}, u] - G[{w2, w1}, u] - G[{w2, w4}, u] - 
     G[{w3, 0}, u] + G[{w3, w1}, u] + G[{w3, w4}, u]) + 
   ep^3*(Pi^2*(G[{w2}, u]/6 - G[{w3}, u]/6) + G[{0, w2, 0}, u] - 
     G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - G[{0, w3, 0}, u] + 
     G[{0, w3, w1}, u] + G[{0, w3, w4}, u] - G[{w2, 0, 0}, u] - 
     G[{w2, 0, w1}, u] - G[{w2, 0, w4}, u] + 2*G[{w2, w1, w1}, u] - 
     G[{w2, w2, 0}, u] + G[{w2, w2, w1}, u] + G[{w2, w2, w4}, u] + 
     G[{w2, w3, 0}, u] - G[{w2, w3, w1}, u] - G[{w2, w3, w4}, u] + 
     2*G[{w2, w4, w4}, u] + G[{w3, 0, 0}, u] + G[{w3, 0, w1}, u] + 
     G[{w3, 0, w4}, u] - 2*G[{w3, w1, w1}, u] - G[{w3, w2, 0}, u] + 
     G[{w3, w2, w1}, u] + G[{w3, w2, w4}, u] + G[{w3, w3, 0}, u] - 
     G[{w3, w3, w1}, u] - G[{w3, w3, w4}, u] - 2*G[{w3, w4, w4}, u]) + 
   ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(G[{0, w2}, u]/6 - G[{0, w3}, u]/6 - G[{w2, 0}, u]/6 - 
       G[{w2, w2}, u]/6 + G[{w2, w3}, u]/6 + G[{w3, 0}, u]/6 - 
       G[{w3, w2}, u]/6 + G[{w3, w3}, u]/6) + G[{0, 0, w2, 0}, u] - 
     G[{0, 0, w2, w1}, u] - G[{0, 0, w2, w4}, u] - G[{0, 0, w3, 0}, u] + 
     G[{0, 0, w3, w1}, u] + G[{0, 0, w3, w4}, u] - G[{0, w2, 0, 0}, u] - 
     G[{0, w2, 0, w1}, u] - G[{0, w2, 0, w4}, u] + 2*G[{0, w2, w1, w1}, u] - 
     G[{0, w2, w2, 0}, u] + G[{0, w2, w2, w1}, u] + G[{0, w2, w2, w4}, u] + 
     G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - G[{0, w2, w3, w4}, u] + 
     2*G[{0, w2, w4, w4}, u] + G[{0, w3, 0, 0}, u] + G[{0, w3, 0, w1}, u] + 
     G[{0, w3, 0, w4}, u] - 2*G[{0, w3, w1, w1}, u] - G[{0, w3, w2, 0}, u] + 
     G[{0, w3, w2, w1}, u] + G[{0, w3, w2, w4}, u] + G[{0, w3, w3, 0}, u] - 
     G[{0, w3, w3, w1}, u] - G[{0, w3, w3, w4}, u] - 
     2*G[{0, w3, w4, w4}, u] + G[{w2, 0, 0, 0}, u] - G[{w2, 0, 0, w1}, u] - 
     G[{w2, 0, 0, w4}, u] + 2*G[{w2, 0, w1, w1}, u] - G[{w2, 0, w2, 0}, u] + 
     G[{w2, 0, w2, w1}, u] + G[{w2, 0, w2, w4}, u] + G[{w2, 0, w3, 0}, u] - 
     G[{w2, 0, w3, w1}, u] - G[{w2, 0, w3, w4}, u] + 
     2*G[{w2, 0, w4, w4}, u] + 2*G[{w2, w1, 0, w1}, u] - 
     4*G[{w2, w1, w1, w1}, u] + G[{w2, w2, 0, 0}, u] + 
     G[{w2, w2, 0, w1}, u] + G[{w2, w2, 0, w4}, u] - 
     2*G[{w2, w2, w1, w1}, u] + G[{w2, w2, w2, 0}, u] - 
     G[{w2, w2, w2, w1}, u] - G[{w2, w2, w2, w4}, u] - 
     G[{w2, w2, w3, 0}, u] + G[{w2, w2, w3, w1}, u] + 
     G[{w2, w2, w3, w4}, u] - 2*G[{w2, w2, w4, w4}, u] - 
     G[{w2, w3, 0, 0}, u] - G[{w2, w3, 0, w1}, u] - G[{w2, w3, 0, w4}, u] + 
     2*G[{w2, w3, w1, w1}, u] + G[{w2, w3, w2, 0}, u] - 
     G[{w2, w3, w2, w1}, u] - G[{w2, w3, w2, w4}, u] - 
     G[{w2, w3, w3, 0}, u] + G[{w2, w3, w3, w1}, u] + 
     G[{w2, w3, w3, w4}, u] + 2*G[{w2, w3, w4, w4}, u] + 
     2*G[{w2, w4, 0, w4}, u] - 4*G[{w2, w4, w4, w4}, u] - 
     G[{w3, 0, 0, 0}, u] + G[{w3, 0, 0, w1}, u] + G[{w3, 0, 0, w4}, u] - 
     2*G[{w3, 0, w1, w1}, u] - G[{w3, 0, w2, 0}, u] + G[{w3, 0, w2, w1}, u] + 
     G[{w3, 0, w2, w4}, u] + G[{w3, 0, w3, 0}, u] - G[{w3, 0, w3, w1}, u] - 
     G[{w3, 0, w3, w4}, u] - 2*G[{w3, 0, w4, w4}, u] - 
     2*G[{w3, w1, 0, w1}, u] + 4*G[{w3, w1, w1, w1}, u] + 
     G[{w3, w2, 0, 0}, u] + G[{w3, w2, 0, w1}, u] + G[{w3, w2, 0, w4}, u] - 
     2*G[{w3, w2, w1, w1}, u] + G[{w3, w2, w2, 0}, u] - 
     G[{w3, w2, w2, w1}, u] - G[{w3, w2, w2, w4}, u] - 
     G[{w3, w2, w3, 0}, u] + G[{w3, w2, w3, w1}, u] + 
     G[{w3, w2, w3, w4}, u] - 2*G[{w3, w2, w4, w4}, u] - 
     G[{w3, w3, 0, 0}, u] - G[{w3, w3, 0, w1}, u] - G[{w3, w3, 0, w4}, u] + 
     2*G[{w3, w3, w1, w1}, u] + G[{w3, w3, w2, 0}, u] - 
     G[{w3, w3, w2, w1}, u] - G[{w3, w3, w2, w4}, u] - 
     G[{w3, w3, w3, 0}, u] + G[{w3, w3, w3, w1}, u] + 
     G[{w3, w3, w3, w4}, u] + 2*G[{w3, w3, w4, w4}, u] - 
     2*G[{w3, w4, 0, w4}, u] + 4*G[{w3, w4, w4, w4}, u] + 
     (2*G[{w2}, u] - 2*G[{w3}, u])*Zeta[3]), 
 MI[11] -> ep^2*(G[{w1, w4}, u] + G[{w4, w1}, u]) + 
   ep^3*(2*G[{0, w1, w4}, u] + 2*G[{0, w4, w1}, u] + G[{w1, 0, w4}, u] - 
     2*G[{w1, w1, w4}, u] - 2*G[{w1, w4, w1}, u] - 2*G[{w1, w4, w4}, u] + 
     G[{w4, 0, w1}, u] - 2*G[{w4, w1, w1}, u] - 2*G[{w4, w1, w4}, u] - 
     2*G[{w4, w4, w1}, u]) + ep^4*(4*G[{0, 0, w1, w4}, u] + 
     4*G[{0, 0, w4, w1}, u] + 2*G[{0, w1, 0, w4}, u] - 
     4*G[{0, w1, w1, w4}, u] - 4*G[{0, w1, w4, w1}, u] - 
     4*G[{0, w1, w4, w4}, u] + 2*G[{0, w4, 0, w1}, u] - 
     4*G[{0, w4, w1, w1}, u] - 4*G[{0, w4, w1, w4}, u] - 
     4*G[{0, w4, w4, w1}, u] + G[{w1, 0, 0, w4}, u] - 
     4*G[{w1, 0, w1, w4}, u] - 4*G[{w1, 0, w4, w1}, u] - 
     2*G[{w1, 0, w4, w4}, u] - 2*G[{w1, w1, 0, w4}, u] + 
     4*G[{w1, w1, w1, w4}, u] + 4*G[{w1, w1, w4, w1}, u] + 
     4*G[{w1, w1, w4, w4}, u] - 2*G[{w1, w4, 0, w1}, u] - 
     2*G[{w1, w4, 0, w4}, u] + 4*G[{w1, w4, w1, w1}, u] + 
     4*G[{w1, w4, w1, w4}, u] + 4*G[{w1, w4, w4, w1}, u] + 
     4*G[{w1, w4, w4, w4}, u] + G[{w4, 0, 0, w1}, u] - 
     2*G[{w4, 0, w1, w1}, u] - 4*G[{w4, 0, w1, w4}, u] - 
     4*G[{w4, 0, w4, w1}, u] - 2*G[{w4, w1, 0, w1}, u] - 
     2*G[{w4, w1, 0, w4}, u] + 4*G[{w4, w1, w1, w1}, u] + 
     4*G[{w4, w1, w1, w4}, u] + 4*G[{w4, w1, w4, w1}, u] + 
     4*G[{w4, w1, w4, w4}, u] - 2*G[{w4, w4, 0, w1}, u] + 
     4*G[{w4, w4, w1, w1}, u] + 4*G[{w4, w4, w1, w4}, u] + 
     4*G[{w4, w4, w4, w1}, u]) + ep^5*HELP["Int", 1], 
 MI[12] -> -(ep*G[{w1}, u]) + ep^2*(G[{w1, 0}, u] + 2*G[{w1, w1}, u]) + 
   ep^3*((Pi^2*G[{w1}, u])/6 - G[{w1, 0, 0}, u] - 2*G[{w1, w1, 0}, u] - 
     4*G[{w1, w1, w1}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(-G[{w1, 0}, u]/6 - G[{w1, w1}, u]/3) + G[{w1, 0, 0, 0}, u] + 
     2*G[{w1, w1, 0, 0}, u] + 4*G[{w1, w1, w1, 0}, u] + 
     8*G[{w1, w1, w1, w1}, u] + 2*G[{w1}, u]*Zeta[3]), 
 MI[13] -> 2*ep^2*G[{w1, w1}, u] + ep^3*(4*G[{0, w1, w1}, u] + 
     2*G[{w1, 0, w1}, u] - 12*G[{w1, w1, w1}, u]) + 
   ep^4*(8*G[{0, 0, w1, w1}, u] + 4*G[{0, w1, 0, w1}, u] - 
     24*G[{0, w1, w1, w1}, u] + 2*G[{w1, 0, 0, w1}, u] - 
     20*G[{w1, 0, w1, w1}, u] - 12*G[{w1, w1, 0, w1}, u] + 
     56*G[{w1, w1, w1, w1}, u]) + ep^5*HELP["Int", 1], 
 MI[14] -> -(ep*G[{w4}, u]) + ep^2*(G[{w4, 0}, u] + 2*G[{w4, w4}, u]) + 
   ep^3*((Pi^2*G[{w4}, u])/6 - G[{w4, 0, 0}, u] - 2*G[{w4, w4, 0}, u] - 
     4*G[{w4, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(-G[{w4, 0}, u]/6 - G[{w4, w4}, u]/3) + G[{w4, 0, 0, 0}, u] + 
     2*G[{w4, w4, 0, 0}, u] + 4*G[{w4, w4, w4, 0}, u] + 
     8*G[{w4, w4, w4, w4}, u] + 2*G[{w4}, u]*Zeta[3]), 
 MI[15] -> 1 - 2*ep*G[{0}, u] + ep^2*(-Pi^2/3 + 4*G[{0, 0}, u]) + 
   ep^5*HELP["Int", 1] + ep^3*((2*Pi^2*G[{0}, u])/3 - 8*G[{0, 0, 0}, u] - 
     4*Zeta[3]) + ep^4*(-Pi^4/45 - (4*Pi^2*G[{0, 0}, u])/3 + 
     16*G[{0, 0, 0, 0}, u] + 8*G[{0}, u]*Zeta[3]), 
 MI[16] -> ep^2*(-G[{w2, 0}, u] + G[{w2, w1}, u] + G[{w2, w4}, u] + 
     G[{w3, 0}, u] - G[{w3, w1}, u] - G[{w3, w4}, u]) + 
   ep^3*(Pi^2*(-G[{w2}, u]/3 + G[{w3}, u]/3) - G[{0, w2, 0}, u] + 
     G[{0, w2, w1}, u] + G[{0, w2, w4}, u] + G[{0, w3, 0}, u] - 
     G[{0, w3, w1}, u] - G[{0, w3, w4}, u] + 2*G[{w2, 0, 0}, u] + 
     2*G[{w2, 0, w1}, u] + G[{w2, 0, w4}, u] - 4*G[{w2, w1, w1}, u] + 
     2*G[{w2, w2, 0}, u] - 2*G[{w2, w2, w1}, u] - 2*G[{w2, w2, w4}, u] - 
     G[{w2, w3, 0}, u] + G[{w2, w3, w1}, u] + G[{w2, w3, w4}, u] - 
     G[{w2, w4, 0}, u] - 2*G[{w2, w4, w4}, u] - 2*G[{w3, 0, 0}, u] - 
     2*G[{w3, 0, w1}, u] - G[{w3, 0, w4}, u] + 4*G[{w3, w1, w1}, u] + 
     G[{w3, w2, 0}, u] - G[{w3, w2, w1}, u] - G[{w3, w2, w4}, u] - 
     2*G[{w3, w3, 0}, u] + 2*G[{w3, w3, w1}, u] + 2*G[{w3, w3, w4}, u] + 
     G[{w3, w4, 0}, u] + 2*G[{w3, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(-G[{0, w2}, u]/3 + G[{0, w3}, u]/3 + G[{w2, 0}, u]/3 + 
       G[{w2, w1}, u]/3 + (2*G[{w2, w2}, u])/3 - G[{w2, w3}, u]/3 - 
       G[{w3, 0}, u]/3 - G[{w3, w1}, u]/3 + G[{w3, w2}, u]/3 - 
       (2*G[{w3, w3}, u])/3) - G[{0, 0, w2, 0}, u] + G[{0, 0, w2, w1}, u] + 
     G[{0, 0, w2, w4}, u] + G[{0, 0, w3, 0}, u] - G[{0, 0, w3, w1}, u] - 
     G[{0, 0, w3, w4}, u] + 2*G[{0, w2, 0, 0}, u] + 2*G[{0, w2, 0, w1}, u] + 
     G[{0, w2, 0, w4}, u] - 4*G[{0, w2, w1, w1}, u] + 
     2*G[{0, w2, w2, 0}, u] - 2*G[{0, w2, w2, w1}, u] - 
     2*G[{0, w2, w2, w4}, u] - G[{0, w2, w3, 0}, u] + G[{0, w2, w3, w1}, u] + 
     G[{0, w2, w3, w4}, u] - G[{0, w2, w4, 0}, u] - 2*G[{0, w2, w4, w4}, u] - 
     2*G[{0, w3, 0, 0}, u] - 2*G[{0, w3, 0, w1}, u] - G[{0, w3, 0, w4}, u] + 
     4*G[{0, w3, w1, w1}, u] + G[{0, w3, w2, 0}, u] - G[{0, w3, w2, w1}, u] - 
     G[{0, w3, w2, w4}, u] - 2*G[{0, w3, w3, 0}, u] + 
     2*G[{0, w3, w3, w1}, u] + 2*G[{0, w3, w3, w4}, u] + 
     G[{0, w3, w4, 0}, u] + 2*G[{0, w3, w4, w4}, u] - 4*G[{w2, 0, 0, 0}, u] + 
     2*G[{w2, 0, 0, w1}, u] + G[{w2, 0, 0, w4}, u] - 
     8*G[{w2, 0, w1, w1}, u] + 2*G[{w2, 0, w2, 0}, u] - 
     2*G[{w2, 0, w2, w1}, u] - 2*G[{w2, 0, w2, w4}, u] - 
     G[{w2, 0, w3, 0}, u] + G[{w2, 0, w3, w1}, u] + G[{w2, 0, w3, w4}, u] - 
     G[{w2, 0, w4, 0}, u] - 2*G[{w2, 0, w4, w4}, u] - 
     6*G[{w2, w1, 0, w1}, u] + 16*G[{w2, w1, w1, w1}, u] - 
     4*G[{w2, w2, 0, 0}, u] - 4*G[{w2, w2, 0, w1}, u] - 
     2*G[{w2, w2, 0, w4}, u] + 8*G[{w2, w2, w1, w1}, u] - 
     4*G[{w2, w2, w2, 0}, u] + 4*G[{w2, w2, w2, w1}, u] + 
     4*G[{w2, w2, w2, w4}, u] + 2*G[{w2, w2, w3, 0}, u] - 
     2*G[{w2, w2, w3, w1}, u] - 2*G[{w2, w2, w3, w4}, u] + 
     2*G[{w2, w2, w4, 0}, u] + 4*G[{w2, w2, w4, w4}, u] + 
     2*G[{w2, w3, 0, 0}, u] + 2*G[{w2, w3, 0, w1}, u] + 
     G[{w2, w3, 0, w4}, u] - 4*G[{w2, w3, w1, w1}, u] - 
     G[{w2, w3, w2, 0}, u] + G[{w2, w3, w2, w1}, u] + 
     G[{w2, w3, w2, w4}, u] + 2*G[{w2, w3, w3, 0}, u] - 
     2*G[{w2, w3, w3, w1}, u] - 2*G[{w2, w3, w3, w4}, u] - 
     G[{w2, w3, w4, 0}, u] - 2*G[{w2, w3, w4, w4}, u] + 
     2*G[{w2, w4, 0, 0}, u] - G[{w2, w4, 0, w1}, u] - 
     2*G[{w2, w4, 0, w4}, u] - G[{w2, w4, w2, 0}, u] + 
     G[{w2, w4, w2, w1}, u] + G[{w2, w4, w2, w4}, u] - 
     G[{w2, w4, w3, 0}, u] + G[{w2, w4, w3, w1}, u] + 
     G[{w2, w4, w3, w4}, u] + 2*G[{w2, w4, w4, 0}, u] + 
     4*G[{w2, w4, w4, w4}, u] + 4*G[{w3, 0, 0, 0}, u] - 
     2*G[{w3, 0, 0, w1}, u] - G[{w3, 0, 0, w4}, u] + 
     8*G[{w3, 0, w1, w1}, u] + G[{w3, 0, w2, 0}, u] - G[{w3, 0, w2, w1}, u] - 
     G[{w3, 0, w2, w4}, u] - 2*G[{w3, 0, w3, 0}, u] + 
     2*G[{w3, 0, w3, w1}, u] + 2*G[{w3, 0, w3, w4}, u] + 
     G[{w3, 0, w4, 0}, u] + 2*G[{w3, 0, w4, w4}, u] + 
     6*G[{w3, w1, 0, w1}, u] - 16*G[{w3, w1, w1, w1}, u] - 
     2*G[{w3, w2, 0, 0}, u] - 2*G[{w3, w2, 0, w1}, u] - 
     G[{w3, w2, 0, w4}, u] + 4*G[{w3, w2, w1, w1}, u] - 
     2*G[{w3, w2, w2, 0}, u] + 2*G[{w3, w2, w2, w1}, u] + 
     2*G[{w3, w2, w2, w4}, u] + G[{w3, w2, w3, 0}, u] - 
     G[{w3, w2, w3, w1}, u] - G[{w3, w2, w3, w4}, u] + 
     G[{w3, w2, w4, 0}, u] + 2*G[{w3, w2, w4, w4}, u] + 
     4*G[{w3, w3, 0, 0}, u] + 4*G[{w3, w3, 0, w1}, u] + 
     2*G[{w3, w3, 0, w4}, u] - 8*G[{w3, w3, w1, w1}, u] - 
     2*G[{w3, w3, w2, 0}, u] + 2*G[{w3, w3, w2, w1}, u] + 
     2*G[{w3, w3, w2, w4}, u] + 4*G[{w3, w3, w3, 0}, u] - 
     4*G[{w3, w3, w3, w1}, u] - 4*G[{w3, w3, w3, w4}, u] - 
     2*G[{w3, w3, w4, 0}, u] - 4*G[{w3, w3, w4, w4}, u] - 
     2*G[{w3, w4, 0, 0}, u] + G[{w3, w4, 0, w1}, u] + 
     2*G[{w3, w4, 0, w4}, u] + G[{w3, w4, w2, 0}, u] - 
     G[{w3, w4, w2, w1}, u] - G[{w3, w4, w2, w4}, u] + 
     G[{w3, w4, w3, 0}, u] - G[{w3, w4, w3, w1}, u] - 
     G[{w3, w4, w3, w4}, u] - 2*G[{w3, w4, w4, 0}, u] - 
     4*G[{w3, w4, w4, w4}, u] + (-4*G[{w2}, u] + 4*G[{w3}, u])*Zeta[3]), 
 MI[17] -> ep*(G[{0}, u] - G[{w1}, u] - G[{w4}, u]) + 
   ep^2*(Pi^2/3 - 2*G[{0, 0}, u] - 2*G[{0, w1}, u] - G[{0, w4}, u] + 
     4*G[{w1, w1}, u] + G[{w2, 0}, u] - G[{w2, w1}, u] - G[{w2, w4}, u] - 
     2*G[{w3, 0}, u] + 2*G[{w3, w1}, u] + 2*G[{w3, w4}, u] + G[{w4, 0}, u] + 
     2*G[{w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*(Pi^2*(-G[{0}, u]/3 - G[{w1}, u]/3 + G[{w2}, u]/3 - 
       (2*G[{w3}, u])/3) + 4*G[{0, 0, 0}, u] - 2*G[{0, 0, w1}, u] - 
     G[{0, 0, w4}, u] + 8*G[{0, w1, w1}, u] + G[{0, w2, 0}, u] - 
     G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - 2*G[{0, w3, 0}, u] + 
     2*G[{0, w3, w1}, u] + 2*G[{0, w3, w4}, u] + G[{0, w4, 0}, u] + 
     2*G[{0, w4, w4}, u] + 6*G[{w1, 0, w1}, u] - 16*G[{w1, w1, w1}, u] - 
     2*G[{w2, 0, 0}, u] - 2*G[{w2, 0, w1}, u] - G[{w2, 0, w4}, u] + 
     4*G[{w2, w1, w1}, u] - 2*G[{w2, w2, 0}, u] + 2*G[{w2, w2, w1}, u] + 
     2*G[{w2, w2, w4}, u] + G[{w2, w3, 0}, u] - G[{w2, w3, w1}, u] - 
     G[{w2, w3, w4}, u] + G[{w2, w4, 0}, u] + 2*G[{w2, w4, w4}, u] + 
     4*G[{w3, 0, 0}, u] + 4*G[{w3, 0, w1}, u] + 2*G[{w3, 0, w4}, u] - 
     8*G[{w3, w1, w1}, u] - 2*G[{w3, w2, 0}, u] + 2*G[{w3, w2, w1}, u] + 
     2*G[{w3, w2, w4}, u] + 4*G[{w3, w3, 0}, u] - 4*G[{w3, w3, w1}, u] - 
     4*G[{w3, w3, w4}, u] - 2*G[{w3, w4, 0}, u] - 4*G[{w3, w4, w4}, u] - 
     2*G[{w4, 0, 0}, u] + G[{w4, 0, w1}, u] + 2*G[{w4, 0, w4}, u] + 
     G[{w4, w2, 0}, u] - G[{w4, w2, w1}, u] - G[{w4, w2, w4}, u] + 
     G[{w4, w3, 0}, u] - G[{w4, w3, w1}, u] - G[{w4, w3, w4}, u] - 
     2*G[{w4, w4, 0}, u] - 4*G[{w4, w4, w4}, u] + 4*Zeta[3]) + 
   ep^4*(Pi^4/9 + Pi^2*((2*G[{0, 0}, u])/3 - (2*G[{0, w1}, u])/3 + 
       G[{0, w2}, u]/3 - (2*G[{0, w3}, u])/3 + (4*G[{w1, w1}, u])/3 - 
       G[{w2, 0}, u]/3 - G[{w2, w1}, u]/3 - (2*G[{w2, w2}, u])/3 + 
       G[{w2, w3}, u]/3 + (2*G[{w3, 0}, u])/3 + (2*G[{w3, w1}, u])/3 - 
       (2*G[{w3, w2}, u])/3 + (4*G[{w3, w3}, u])/3 - G[{w4, 0}, u]/3 + 
       G[{w4, w2}, u]/3 + G[{w4, w3}, u]/3) - 8*G[{0, 0, 0, 0}, u] - 
     2*G[{0, 0, 0, w1}, u] - G[{0, 0, 0, w4}, u] + 8*G[{0, 0, w1, w1}, u] + 
     G[{0, 0, w2, 0}, u] - G[{0, 0, w2, w1}, u] - G[{0, 0, w2, w4}, u] - 
     2*G[{0, 0, w3, 0}, u] + 2*G[{0, 0, w3, w1}, u] + 
     2*G[{0, 0, w3, w4}, u] + G[{0, 0, w4, 0}, u] + 2*G[{0, 0, w4, w4}, u] + 
     12*G[{0, w1, 0, w1}, u] - 32*G[{0, w1, w1, w1}, u] - 
     2*G[{0, w2, 0, 0}, u] - 2*G[{0, w2, 0, w1}, u] - G[{0, w2, 0, w4}, u] + 
     4*G[{0, w2, w1, w1}, u] - 2*G[{0, w2, w2, 0}, u] + 
     2*G[{0, w2, w2, w1}, u] + 2*G[{0, w2, w2, w4}, u] + 
     G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - G[{0, w2, w3, w4}, u] + 
     G[{0, w2, w4, 0}, u] + 2*G[{0, w2, w4, w4}, u] + 4*G[{0, w3, 0, 0}, u] + 
     4*G[{0, w3, 0, w1}, u] + 2*G[{0, w3, 0, w4}, u] - 
     8*G[{0, w3, w1, w1}, u] - 2*G[{0, w3, w2, 0}, u] + 
     2*G[{0, w3, w2, w1}, u] + 2*G[{0, w3, w2, w4}, u] + 
     4*G[{0, w3, w3, 0}, u] - 4*G[{0, w3, w3, w1}, u] - 
     4*G[{0, w3, w3, w4}, u] - 2*G[{0, w3, w4, 0}, u] - 
     4*G[{0, w3, w4, w4}, u] - 2*G[{0, w4, 0, 0}, u] + G[{0, w4, 0, w1}, u] + 
     2*G[{0, w4, 0, w4}, u] + G[{0, w4, w2, 0}, u] - G[{0, w4, w2, w1}, u] - 
     G[{0, w4, w2, w4}, u] + G[{0, w4, w3, 0}, u] - G[{0, w4, w3, w1}, u] - 
     G[{0, w4, w3, w4}, u] - 2*G[{0, w4, w4, 0}, u] - 
     4*G[{0, w4, w4, w4}, u] + 6*G[{w1, 0, 0, w1}, u] - 
     24*G[{w1, 0, w1, w1}, u] - 24*G[{w1, w1, 0, w1}, u] + 
     64*G[{w1, w1, w1, w1}, u] + 4*G[{w2, 0, 0, 0}, u] - 
     2*G[{w2, 0, 0, w1}, u] - G[{w2, 0, 0, w4}, u] + 
     8*G[{w2, 0, w1, w1}, u] - 2*G[{w2, 0, w2, 0}, u] + 
     2*G[{w2, 0, w2, w1}, u] + 2*G[{w2, 0, w2, w4}, u] + 
     G[{w2, 0, w3, 0}, u] - G[{w2, 0, w3, w1}, u] - G[{w2, 0, w3, w4}, u] + 
     G[{w2, 0, w4, 0}, u] + 2*G[{w2, 0, w4, w4}, u] + 
     6*G[{w2, w1, 0, w1}, u] - 16*G[{w2, w1, w1, w1}, u] + 
     4*G[{w2, w2, 0, 0}, u] + 4*G[{w2, w2, 0, w1}, u] + 
     2*G[{w2, w2, 0, w4}, u] - 8*G[{w2, w2, w1, w1}, u] + 
     4*G[{w2, w2, w2, 0}, u] - 4*G[{w2, w2, w2, w1}, u] - 
     4*G[{w2, w2, w2, w4}, u] - 2*G[{w2, w2, w3, 0}, u] + 
     2*G[{w2, w2, w3, w1}, u] + 2*G[{w2, w2, w3, w4}, u] - 
     2*G[{w2, w2, w4, 0}, u] - 4*G[{w2, w2, w4, w4}, u] - 
     2*G[{w2, w3, 0, 0}, u] - 2*G[{w2, w3, 0, w1}, u] - 
     G[{w2, w3, 0, w4}, u] + 4*G[{w2, w3, w1, w1}, u] + 
     G[{w2, w3, w2, 0}, u] - G[{w2, w3, w2, w1}, u] - 
     G[{w2, w3, w2, w4}, u] - 2*G[{w2, w3, w3, 0}, u] + 
     2*G[{w2, w3, w3, w1}, u] + 2*G[{w2, w3, w3, w4}, u] + 
     G[{w2, w3, w4, 0}, u] + 2*G[{w2, w3, w4, w4}, u] - 
     2*G[{w2, w4, 0, 0}, u] + G[{w2, w4, 0, w1}, u] + 
     2*G[{w2, w4, 0, w4}, u] + G[{w2, w4, w2, 0}, u] - 
     G[{w2, w4, w2, w1}, u] - G[{w2, w4, w2, w4}, u] + 
     G[{w2, w4, w3, 0}, u] - G[{w2, w4, w3, w1}, u] - 
     G[{w2, w4, w3, w4}, u] - 2*G[{w2, w4, w4, 0}, u] - 
     4*G[{w2, w4, w4, w4}, u] - 8*G[{w3, 0, 0, 0}, u] + 
     4*G[{w3, 0, 0, w1}, u] + 2*G[{w3, 0, 0, w4}, u] - 
     16*G[{w3, 0, w1, w1}, u] - 2*G[{w3, 0, w2, 0}, u] + 
     2*G[{w3, 0, w2, w1}, u] + 2*G[{w3, 0, w2, w4}, u] + 
     4*G[{w3, 0, w3, 0}, u] - 4*G[{w3, 0, w3, w1}, u] - 
     4*G[{w3, 0, w3, w4}, u] - 2*G[{w3, 0, w4, 0}, u] - 
     4*G[{w3, 0, w4, w4}, u] - 12*G[{w3, w1, 0, w1}, u] + 
     32*G[{w3, w1, w1, w1}, u] + 4*G[{w3, w2, 0, 0}, u] + 
     4*G[{w3, w2, 0, w1}, u] + 2*G[{w3, w2, 0, w4}, u] - 
     8*G[{w3, w2, w1, w1}, u] + 4*G[{w3, w2, w2, 0}, u] - 
     4*G[{w3, w2, w2, w1}, u] - 4*G[{w3, w2, w2, w4}, u] - 
     2*G[{w3, w2, w3, 0}, u] + 2*G[{w3, w2, w3, w1}, u] + 
     2*G[{w3, w2, w3, w4}, u] - 2*G[{w3, w2, w4, 0}, u] - 
     4*G[{w3, w2, w4, w4}, u] - 8*G[{w3, w3, 0, 0}, u] - 
     8*G[{w3, w3, 0, w1}, u] - 4*G[{w3, w3, 0, w4}, u] + 
     16*G[{w3, w3, w1, w1}, u] + 4*G[{w3, w3, w2, 0}, u] - 
     4*G[{w3, w3, w2, w1}, u] - 4*G[{w3, w3, w2, w4}, u] - 
     8*G[{w3, w3, w3, 0}, u] + 8*G[{w3, w3, w3, w1}, u] + 
     8*G[{w3, w3, w3, w4}, u] + 4*G[{w3, w3, w4, 0}, u] + 
     8*G[{w3, w3, w4, w4}, u] + 4*G[{w3, w4, 0, 0}, u] - 
     2*G[{w3, w4, 0, w1}, u] - 4*G[{w3, w4, 0, w4}, u] - 
     2*G[{w3, w4, w2, 0}, u] + 2*G[{w3, w4, w2, w1}, u] + 
     2*G[{w3, w4, w2, w4}, u] - 2*G[{w3, w4, w3, 0}, u] + 
     2*G[{w3, w4, w3, w1}, u] + 2*G[{w3, w4, w3, w4}, u] + 
     4*G[{w3, w4, w4, 0}, u] + 8*G[{w3, w4, w4, w4}, u] + 
     4*G[{w4, 0, 0, 0}, u] + G[{w4, 0, 0, w1}, u] + 2*G[{w4, 0, 0, w4}, u] - 
     4*G[{w4, 0, w1, w1}, u] + G[{w4, 0, w2, 0}, u] - G[{w4, 0, w2, w1}, u] - 
     G[{w4, 0, w2, w4}, u] + G[{w4, 0, w3, 0}, u] - G[{w4, 0, w3, w1}, u] - 
     G[{w4, 0, w3, w4}, u] - 2*G[{w4, 0, w4, 0}, u] - 
     4*G[{w4, 0, w4, w4}, u] - 2*G[{w4, w2, 0, 0}, u] - 
     2*G[{w4, w2, 0, w1}, u] - G[{w4, w2, 0, w4}, u] + 
     4*G[{w4, w2, w1, w1}, u] - 2*G[{w4, w2, w2, 0}, u] + 
     2*G[{w4, w2, w2, w1}, u] + 2*G[{w4, w2, w2, w4}, u] + 
     G[{w4, w2, w3, 0}, u] - G[{w4, w2, w3, w1}, u] - 
     G[{w4, w2, w3, w4}, u] + G[{w4, w2, w4, 0}, u] + 
     2*G[{w4, w2, w4, w4}, u] - 2*G[{w4, w3, 0, 0}, u] - 
     2*G[{w4, w3, 0, w1}, u] - G[{w4, w3, 0, w4}, u] + 
     4*G[{w4, w3, w1, w1}, u] + G[{w4, w3, w2, 0}, u] - 
     G[{w4, w3, w2, w1}, u] - G[{w4, w3, w2, w4}, u] - 
     2*G[{w4, w3, w3, 0}, u] + 2*G[{w4, w3, w3, w1}, u] + 
     2*G[{w4, w3, w3, w4}, u] + G[{w4, w3, w4, 0}, u] + 
     2*G[{w4, w3, w4, w4}, u] + 4*G[{w4, w4, 0, 0}, u] - 
     2*G[{w4, w4, 0, w1}, u] - 4*G[{w4, w4, 0, w4}, u] - 
     2*G[{w4, w4, w2, 0}, u] + 2*G[{w4, w4, w2, w1}, u] + 
     2*G[{w4, w4, w2, w4}, u] - 2*G[{w4, w4, w3, 0}, u] + 
     2*G[{w4, w4, w3, w1}, u] + 2*G[{w4, w4, w3, w4}, u] + 
     4*G[{w4, w4, w4, 0}, u] + 8*G[{w4, w4, w4, w4}, u] + 
     (-10*G[{0}, u] + 2*G[{w1}, u] + 4*G[{w2}, u] - 8*G[{w3}, u] + 
       6*G[{w4}, u])*Zeta[3]), 
 MI[18] -> ep^3*(G[{0, w2, 0}, u] - G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - 
     G[{0, w3, 0}, u] + G[{0, w3, w1}, u] + G[{0, w3, w4}, u]) + 
   ep^4*(Pi^2*(G[{0, w2}, u]/2 - G[{0, w3}, u]/2) + G[{0, 0, w2, 0}, u] - 
     G[{0, 0, w2, w1}, u] - G[{0, 0, w2, w4}, u] - G[{0, 0, w3, 0}, u] + 
     G[{0, 0, w3, w1}, u] + G[{0, 0, w3, w4}, u] - G[{0, w2, 0, 0}, u] - 
     3*G[{0, w2, 0, w1}, u] - 3*G[{0, w2, 0, w4}, u] + 
     4*G[{0, w2, w1, w1}, u] - 3*G[{0, w2, w2, 0}, u] + 
     3*G[{0, w2, w2, w1}, u] + 3*G[{0, w2, w2, w4}, u] + 
     G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - G[{0, w2, w3, w4}, u] + 
     4*G[{0, w2, w4, w4}, u] + G[{0, w3, 0, 0}, u] + 3*G[{0, w3, 0, w1}, u] + 
     3*G[{0, w3, 0, w4}, u] - 4*G[{0, w3, w1, w1}, u] - 
     G[{0, w3, w2, 0}, u] + G[{0, w3, w2, w1}, u] + G[{0, w3, w2, w4}, u] + 
     3*G[{0, w3, w3, 0}, u] - 3*G[{0, w3, w3, w1}, u] - 
     3*G[{0, w3, w3, w4}, u] - 4*G[{0, w3, w4, w4}, u]) + 
   ep^5*HELP["Int", 1], 
 MI[19] -> ep^2*(-G[{w2, 0}, u] + G[{w2, w1}, u] + G[{w2, w4}, u] + 
     G[{w3, 0}, u] - G[{w3, w1}, u] - G[{w3, w4}, u]) + 
   ep^3*(Pi^2*(-G[{w2}, u]/2 + G[{w3}, u]/2) - 2*G[{0, w2, 0}, u] + 
     2*G[{0, w2, w1}, u] + 2*G[{0, w2, w4}, u] + 2*G[{0, w3, 0}, u] - 
     2*G[{0, w3, w1}, u] - 2*G[{0, w3, w4}, u] + G[{w2, 0, 0}, u] + 
     3*G[{w2, 0, w1}, u] + 3*G[{w2, 0, w4}, u] - 4*G[{w2, w1, w1}, u] + 
     3*G[{w2, w2, 0}, u] - 3*G[{w2, w2, w1}, u] - 3*G[{w2, w2, w4}, u] - 
     G[{w2, w3, 0}, u] + G[{w2, w3, w1}, u] + G[{w2, w3, w4}, u] - 
     4*G[{w2, w4, w4}, u] - G[{w3, 0, 0}, u] - 3*G[{w3, 0, w1}, u] - 
     3*G[{w3, 0, w4}, u] + 4*G[{w3, w1, w1}, u] + G[{w3, w2, 0}, u] - 
     G[{w3, w2, w1}, u] - G[{w3, w2, w4}, u] - 3*G[{w3, w3, 0}, u] + 
     3*G[{w3, w3, w1}, u] + 3*G[{w3, w3, w4}, u] + 4*G[{w3, w4, w4}, u]) + 
   ep^4*(Pi^2*(-G[{0, w2}, u] + G[{0, w3}, u] + G[{w2, 0}, u]/6 + 
       G[{w2, w1}, u]/3 + (3*G[{w2, w2}, u])/2 - G[{w2, w3}, u]/2 + 
       G[{w2, w4}, u]/3 - G[{w3, 0}, u]/6 - G[{w3, w1}, u]/3 + 
       G[{w3, w2}, u]/2 - (3*G[{w3, w3}, u])/2 - G[{w3, w4}, u]/3) - 
     2*G[{0, 0, w2, 0}, u] + 2*G[{0, 0, w2, w1}, u] + 
     2*G[{0, 0, w2, w4}, u] + 2*G[{0, 0, w3, 0}, u] - 
     2*G[{0, 0, w3, w1}, u] - 2*G[{0, 0, w3, w4}, u] + 
     2*G[{0, w2, 0, 0}, u] + 6*G[{0, w2, 0, w1}, u] + 
     6*G[{0, w2, 0, w4}, u] - 8*G[{0, w2, w1, w1}, u] + 
     6*G[{0, w2, w2, 0}, u] - 6*G[{0, w2, w2, w1}, u] - 
     6*G[{0, w2, w2, w4}, u] - 2*G[{0, w2, w3, 0}, u] + 
     2*G[{0, w2, w3, w1}, u] + 2*G[{0, w2, w3, w4}, u] - 
     8*G[{0, w2, w4, w4}, u] - 2*G[{0, w3, 0, 0}, u] - 
     6*G[{0, w3, 0, w1}, u] - 6*G[{0, w3, 0, w4}, u] + 
     8*G[{0, w3, w1, w1}, u] + 2*G[{0, w3, w2, 0}, u] - 
     2*G[{0, w3, w2, w1}, u] - 2*G[{0, w3, w2, w4}, u] - 
     6*G[{0, w3, w3, 0}, u] + 6*G[{0, w3, w3, w1}, u] + 
     6*G[{0, w3, w3, w4}, u] + 8*G[{0, w3, w4, w4}, u] - 
     G[{w2, 0, 0, 0}, u] + 3*G[{w2, 0, 0, w1}, u] + 3*G[{w2, 0, 0, w4}, u] - 
     12*G[{w2, 0, w1, w1}, u] + 3*G[{w2, 0, w2, 0}, u] - 
     3*G[{w2, 0, w2, w1}, u] - 3*G[{w2, 0, w2, w4}, u] - 
     3*G[{w2, 0, w3, 0}, u] + 3*G[{w2, 0, w3, w1}, u] + 
     3*G[{w2, 0, w3, w4}, u] - 12*G[{w2, 0, w4, w4}, u] - 
     6*G[{w2, w1, 0, w1}, u] + 16*G[{w2, w1, w1, w1}, u] - 
     3*G[{w2, w2, 0, 0}, u] - 9*G[{w2, w2, 0, w1}, u] - 
     9*G[{w2, w2, 0, w4}, u] + 12*G[{w2, w2, w1, w1}, u] - 
     9*G[{w2, w2, w2, 0}, u] + 9*G[{w2, w2, w2, w1}, u] + 
     9*G[{w2, w2, w2, w4}, u] + 3*G[{w2, w2, w3, 0}, u] - 
     3*G[{w2, w2, w3, w1}, u] - 3*G[{w2, w2, w3, w4}, u] + 
     12*G[{w2, w2, w4, w4}, u] + G[{w2, w3, 0, 0}, u] + 
     3*G[{w2, w3, 0, w1}, u] + 3*G[{w2, w3, 0, w4}, u] - 
     4*G[{w2, w3, w1, w1}, u] - G[{w2, w3, w2, 0}, u] + 
     G[{w2, w3, w2, w1}, u] + G[{w2, w3, w2, w4}, u] + 
     3*G[{w2, w3, w3, 0}, u] - 3*G[{w2, w3, w3, w1}, u] - 
     3*G[{w2, w3, w3, w4}, u] - 4*G[{w2, w3, w4, w4}, u] - 
     6*G[{w2, w4, 0, w4}, u] + 16*G[{w2, w4, w4, w4}, u] + 
     G[{w3, 0, 0, 0}, u] - 3*G[{w3, 0, 0, w1}, u] - 3*G[{w3, 0, 0, w4}, u] + 
     12*G[{w3, 0, w1, w1}, u] + 3*G[{w3, 0, w2, 0}, u] - 
     3*G[{w3, 0, w2, w1}, u] - 3*G[{w3, 0, w2, w4}, u] - 
     3*G[{w3, 0, w3, 0}, u] + 3*G[{w3, 0, w3, w1}, u] + 
     3*G[{w3, 0, w3, w4}, u] + 12*G[{w3, 0, w4, w4}, u] + 
     6*G[{w3, w1, 0, w1}, u] - 16*G[{w3, w1, w1, w1}, u] - 
     G[{w3, w2, 0, 0}, u] - 3*G[{w3, w2, 0, w1}, u] - 
     3*G[{w3, w2, 0, w4}, u] + 4*G[{w3, w2, w1, w1}, u] - 
     3*G[{w3, w2, w2, 0}, u] + 3*G[{w3, w2, w2, w1}, u] + 
     3*G[{w3, w2, w2, w4}, u] + G[{w3, w2, w3, 0}, u] - 
     G[{w3, w2, w3, w1}, u] - G[{w3, w2, w3, w4}, u] + 
     4*G[{w3, w2, w4, w4}, u] + 3*G[{w3, w3, 0, 0}, u] + 
     9*G[{w3, w3, 0, w1}, u] + 9*G[{w3, w3, 0, w4}, u] - 
     12*G[{w3, w3, w1, w1}, u] - 3*G[{w3, w3, w2, 0}, u] + 
     3*G[{w3, w3, w2, w1}, u] + 3*G[{w3, w3, w2, w4}, u] + 
     9*G[{w3, w3, w3, 0}, u] - 9*G[{w3, w3, w3, w1}, u] - 
     9*G[{w3, w3, w3, w4}, u] - 12*G[{w3, w3, w4, w4}, u] + 
     6*G[{w3, w4, 0, w4}, u] - 16*G[{w3, w4, w4, w4}, u]) + 
   ep^5*HELP["Int", 1], MI[20] -> -(ep*G[{w1}, u]) + 
   ep^2*(4*G[{w1, w1}, u] + G[{w2, 0}, u] - G[{w2, w1}, u] - 
     G[{w2, w4}, u]) + ep^3*(Pi^2*(-G[{w1}, u]/3 + G[{w2}, u]/2) + 
     6*G[{w1, 0, w1}, u] - 16*G[{w1, w1, w1}, u] - G[{w2, 0, 0}, u] - 
     3*G[{w2, 0, w1}, u] - 3*G[{w2, 0, w4}, u] + 4*G[{w2, w1, w1}, u] - 
     3*G[{w2, w2, 0}, u] + 3*G[{w2, w2, w1}, u] + 3*G[{w2, w2, w4}, u] + 
     G[{w2, w3, 0}, u] - G[{w2, w3, w1}, u] - G[{w2, w3, w4}, u] + 
     4*G[{w2, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*((4*G[{w1, w1}, u])/3 - G[{w2, 0}, u]/6 - G[{w2, w1}, u]/3 - 
       (3*G[{w2, w2}, u])/2 + G[{w2, w3}, u]/2 - G[{w2, w4}, u]/3) + 
     6*G[{w1, 0, 0, w1}, u] - 24*G[{w1, 0, w1, w1}, u] - 
     24*G[{w1, w1, 0, w1}, u] + 64*G[{w1, w1, w1, w1}, u] + 
     G[{w2, 0, 0, 0}, u] - 3*G[{w2, 0, 0, w1}, u] - 3*G[{w2, 0, 0, w4}, u] + 
     12*G[{w2, 0, w1, w1}, u] - 3*G[{w2, 0, w2, 0}, u] + 
     3*G[{w2, 0, w2, w1}, u] + 3*G[{w2, 0, w2, w4}, u] + 
     3*G[{w2, 0, w3, 0}, u] - 3*G[{w2, 0, w3, w1}, u] - 
     3*G[{w2, 0, w3, w4}, u] + 12*G[{w2, 0, w4, w4}, u] + 
     6*G[{w2, w1, 0, w1}, u] - 16*G[{w2, w1, w1, w1}, u] + 
     3*G[{w2, w2, 0, 0}, u] + 9*G[{w2, w2, 0, w1}, u] + 
     9*G[{w2, w2, 0, w4}, u] - 12*G[{w2, w2, w1, w1}, u] + 
     9*G[{w2, w2, w2, 0}, u] - 9*G[{w2, w2, w2, w1}, u] - 
     9*G[{w2, w2, w2, w4}, u] - 3*G[{w2, w2, w3, 0}, u] + 
     3*G[{w2, w2, w3, w1}, u] + 3*G[{w2, w2, w3, w4}, u] - 
     12*G[{w2, w2, w4, w4}, u] - G[{w2, w3, 0, 0}, u] - 
     3*G[{w2, w3, 0, w1}, u] - 3*G[{w2, w3, 0, w4}, u] + 
     4*G[{w2, w3, w1, w1}, u] + G[{w2, w3, w2, 0}, u] - 
     G[{w2, w3, w2, w1}, u] - G[{w2, w3, w2, w4}, u] - 
     3*G[{w2, w3, w3, 0}, u] + 3*G[{w2, w3, w3, w1}, u] + 
     3*G[{w2, w3, w3, w4}, u] + 4*G[{w2, w3, w4, w4}, u] + 
     6*G[{w2, w4, 0, w4}, u] - 16*G[{w2, w4, w4, w4}, u] + 
     2*G[{w1}, u]*Zeta[3]), 
 MI[21] -> ep^2*(-G[{w2, 0}, u] + G[{w2, w1}, u] + G[{w2, w4}, u] + 
     G[{w3, 0}, u] - G[{w3, w1}, u] - G[{w3, w4}, u]) + 
   ep^3*(Pi^2*(-G[{w2}, u]/3 + G[{w3}, u]/3) - G[{0, w2, 0}, u] + 
     G[{0, w2, w1}, u] + G[{0, w2, w4}, u] + G[{0, w3, 0}, u] - 
     G[{0, w3, w1}, u] - G[{0, w3, w4}, u] + 2*G[{w2, 0, 0}, u] + 
     G[{w2, 0, w1}, u] + 2*G[{w2, 0, w4}, u] - G[{w2, w1, 0}, u] - 
     2*G[{w2, w1, w1}, u] + 2*G[{w2, w2, 0}, u] - 2*G[{w2, w2, w1}, u] - 
     2*G[{w2, w2, w4}, u] - G[{w2, w3, 0}, u] + G[{w2, w3, w1}, u] + 
     G[{w2, w3, w4}, u] - 4*G[{w2, w4, w4}, u] - 2*G[{w3, 0, 0}, u] - 
     G[{w3, 0, w1}, u] - 2*G[{w3, 0, w4}, u] + G[{w3, w1, 0}, u] + 
     2*G[{w3, w1, w1}, u] + G[{w3, w2, 0}, u] - G[{w3, w2, w1}, u] - 
     G[{w3, w2, w4}, u] - 2*G[{w3, w3, 0}, u] + 2*G[{w3, w3, w1}, u] + 
     2*G[{w3, w3, w4}, u] + 4*G[{w3, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(-G[{0, w2}, u]/3 + G[{0, w3}, u]/3 + G[{w2, 0}, u]/3 + 
       (2*G[{w2, w2}, u])/3 - G[{w2, w3}, u]/3 + G[{w2, w4}, u]/3 - 
       G[{w3, 0}, u]/3 + G[{w3, w2}, u]/3 - (2*G[{w3, w3}, u])/3 - 
       G[{w3, w4}, u]/3) - G[{0, 0, w2, 0}, u] + G[{0, 0, w2, w1}, u] + 
     G[{0, 0, w2, w4}, u] + G[{0, 0, w3, 0}, u] - G[{0, 0, w3, w1}, u] - 
     G[{0, 0, w3, w4}, u] + 2*G[{0, w2, 0, 0}, u] + G[{0, w2, 0, w1}, u] + 
     2*G[{0, w2, 0, w4}, u] - G[{0, w2, w1, 0}, u] - 
     2*G[{0, w2, w1, w1}, u] + 2*G[{0, w2, w2, 0}, u] - 
     2*G[{0, w2, w2, w1}, u] - 2*G[{0, w2, w2, w4}, u] - 
     G[{0, w2, w3, 0}, u] + G[{0, w2, w3, w1}, u] + G[{0, w2, w3, w4}, u] - 
     4*G[{0, w2, w4, w4}, u] - 2*G[{0, w3, 0, 0}, u] - G[{0, w3, 0, w1}, u] - 
     2*G[{0, w3, 0, w4}, u] + G[{0, w3, w1, 0}, u] + 
     2*G[{0, w3, w1, w1}, u] + G[{0, w3, w2, 0}, u] - G[{0, w3, w2, w1}, u] - 
     G[{0, w3, w2, w4}, u] - 2*G[{0, w3, w3, 0}, u] + 
     2*G[{0, w3, w3, w1}, u] + 2*G[{0, w3, w3, w4}, u] + 
     4*G[{0, w3, w4, w4}, u] - 4*G[{w2, 0, 0, 0}, u] + G[{w2, 0, 0, w1}, u] + 
     2*G[{w2, 0, 0, w4}, u] - G[{w2, 0, w1, 0}, u] - 
     2*G[{w2, 0, w1, w1}, u] + 2*G[{w2, 0, w2, 0}, u] - 
     2*G[{w2, 0, w2, w1}, u] - 2*G[{w2, 0, w2, w4}, u] - 
     G[{w2, 0, w3, 0}, u] + G[{w2, 0, w3, w1}, u] + G[{w2, 0, w3, w4}, u] - 
     8*G[{w2, 0, w4, w4}, u] + 2*G[{w2, w1, 0, 0}, u] - 
     2*G[{w2, w1, 0, w1}, u] - G[{w2, w1, 0, w4}, u] + 
     2*G[{w2, w1, w1, 0}, u] + 4*G[{w2, w1, w1, w1}, u] - 
     G[{w2, w1, w2, 0}, u] + G[{w2, w1, w2, w1}, u] + 
     G[{w2, w1, w2, w4}, u] - G[{w2, w1, w3, 0}, u] + 
     G[{w2, w1, w3, w1}, u] + G[{w2, w1, w3, w4}, u] - 
     4*G[{w2, w2, 0, 0}, u] - 2*G[{w2, w2, 0, w1}, u] - 
     4*G[{w2, w2, 0, w4}, u] + 2*G[{w2, w2, w1, 0}, u] + 
     4*G[{w2, w2, w1, w1}, u] - 4*G[{w2, w2, w2, 0}, u] + 
     4*G[{w2, w2, w2, w1}, u] + 4*G[{w2, w2, w2, w4}, u] + 
     2*G[{w2, w2, w3, 0}, u] - 2*G[{w2, w2, w3, w1}, u] - 
     2*G[{w2, w2, w3, w4}, u] + 8*G[{w2, w2, w4, w4}, u] + 
     2*G[{w2, w3, 0, 0}, u] + G[{w2, w3, 0, w1}, u] + 
     2*G[{w2, w3, 0, w4}, u] - G[{w2, w3, w1, 0}, u] - 
     2*G[{w2, w3, w1, w1}, u] - G[{w2, w3, w2, 0}, u] + 
     G[{w2, w3, w2, w1}, u] + G[{w2, w3, w2, w4}, u] + 
     2*G[{w2, w3, w3, 0}, u] - 2*G[{w2, w3, w3, w1}, u] - 
     2*G[{w2, w3, w3, w4}, u] - 4*G[{w2, w3, w4, w4}, u] - 
     6*G[{w2, w4, 0, w4}, u] + 16*G[{w2, w4, w4, w4}, u] + 
     4*G[{w3, 0, 0, 0}, u] - G[{w3, 0, 0, w1}, u] - 2*G[{w3, 0, 0, w4}, u] + 
     G[{w3, 0, w1, 0}, u] + 2*G[{w3, 0, w1, w1}, u] + G[{w3, 0, w2, 0}, u] - 
     G[{w3, 0, w2, w1}, u] - G[{w3, 0, w2, w4}, u] - 2*G[{w3, 0, w3, 0}, u] + 
     2*G[{w3, 0, w3, w1}, u] + 2*G[{w3, 0, w3, w4}, u] + 
     8*G[{w3, 0, w4, w4}, u] - 2*G[{w3, w1, 0, 0}, u] + 
     2*G[{w3, w1, 0, w1}, u] + G[{w3, w1, 0, w4}, u] - 
     2*G[{w3, w1, w1, 0}, u] - 4*G[{w3, w1, w1, w1}, u] + 
     G[{w3, w1, w2, 0}, u] - G[{w3, w1, w2, w1}, u] - 
     G[{w3, w1, w2, w4}, u] + G[{w3, w1, w3, 0}, u] - 
     G[{w3, w1, w3, w1}, u] - G[{w3, w1, w3, w4}, u] - 
     2*G[{w3, w2, 0, 0}, u] - G[{w3, w2, 0, w1}, u] - 
     2*G[{w3, w2, 0, w4}, u] + G[{w3, w2, w1, 0}, u] + 
     2*G[{w3, w2, w1, w1}, u] - 2*G[{w3, w2, w2, 0}, u] + 
     2*G[{w3, w2, w2, w1}, u] + 2*G[{w3, w2, w2, w4}, u] + 
     G[{w3, w2, w3, 0}, u] - G[{w3, w2, w3, w1}, u] - 
     G[{w3, w2, w3, w4}, u] + 4*G[{w3, w2, w4, w4}, u] + 
     4*G[{w3, w3, 0, 0}, u] + 2*G[{w3, w3, 0, w1}, u] + 
     4*G[{w3, w3, 0, w4}, u] - 2*G[{w3, w3, w1, 0}, u] - 
     4*G[{w3, w3, w1, w1}, u] - 2*G[{w3, w3, w2, 0}, u] + 
     2*G[{w3, w3, w2, w1}, u] + 2*G[{w3, w3, w2, w4}, u] + 
     4*G[{w3, w3, w3, 0}, u] - 4*G[{w3, w3, w3, w1}, u] - 
     4*G[{w3, w3, w3, w4}, u] - 8*G[{w3, w3, w4, w4}, u] + 
     6*G[{w3, w4, 0, w4}, u] - 16*G[{w3, w4, w4, w4}, u] + 
     (-4*G[{w2}, u] + 4*G[{w3}, u])*Zeta[3]), 
 MI[22] -> ep*(G[{0}, u] - G[{w1}, u] - G[{w4}, u]) + 
   ep^2*(Pi^2/3 - 2*G[{0, 0}, u] - G[{0, w1}, u] - 2*G[{0, w4}, u] + 
     G[{w1, 0}, u] + 2*G[{w1, w1}, u] + G[{w2, 0}, u] - G[{w2, w1}, u] - 
     G[{w2, w4}, u] - 2*G[{w3, 0}, u] + 2*G[{w3, w1}, u] + 2*G[{w3, w4}, u] + 
     4*G[{w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*(Pi^2*(-G[{0}, u]/3 + G[{w2}, u]/3 - (2*G[{w3}, u])/3 - 
       G[{w4}, u]/3) + 4*G[{0, 0, 0}, u] - G[{0, 0, w1}, u] - 
     2*G[{0, 0, w4}, u] + G[{0, w1, 0}, u] + 2*G[{0, w1, w1}, u] + 
     G[{0, w2, 0}, u] - G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - 
     2*G[{0, w3, 0}, u] + 2*G[{0, w3, w1}, u] + 2*G[{0, w3, w4}, u] + 
     8*G[{0, w4, w4}, u] - 2*G[{w1, 0, 0}, u] + 2*G[{w1, 0, w1}, u] + 
     G[{w1, 0, w4}, u] - 2*G[{w1, w1, 0}, u] - 4*G[{w1, w1, w1}, u] + 
     G[{w1, w2, 0}, u] - G[{w1, w2, w1}, u] - G[{w1, w2, w4}, u] + 
     G[{w1, w3, 0}, u] - G[{w1, w3, w1}, u] - G[{w1, w3, w4}, u] - 
     2*G[{w2, 0, 0}, u] - G[{w2, 0, w1}, u] - 2*G[{w2, 0, w4}, u] + 
     G[{w2, w1, 0}, u] + 2*G[{w2, w1, w1}, u] - 2*G[{w2, w2, 0}, u] + 
     2*G[{w2, w2, w1}, u] + 2*G[{w2, w2, w4}, u] + G[{w2, w3, 0}, u] - 
     G[{w2, w3, w1}, u] - G[{w2, w3, w4}, u] + 4*G[{w2, w4, w4}, u] + 
     4*G[{w3, 0, 0}, u] + 2*G[{w3, 0, w1}, u] + 4*G[{w3, 0, w4}, u] - 
     2*G[{w3, w1, 0}, u] - 4*G[{w3, w1, w1}, u] - 2*G[{w3, w2, 0}, u] + 
     2*G[{w3, w2, w1}, u] + 2*G[{w3, w2, w4}, u] + 4*G[{w3, w3, 0}, u] - 
     4*G[{w3, w3, w1}, u] - 4*G[{w3, w3, w4}, u] - 8*G[{w3, w4, w4}, u] + 
     6*G[{w4, 0, w4}, u] - 16*G[{w4, w4, w4}, u] + 4*Zeta[3]) + 
   ep^4*(Pi^4/9 + Pi^2*((2*G[{0, 0}, u])/3 + G[{0, w2}, u]/3 - 
       (2*G[{0, w3}, u])/3 - (2*G[{0, w4}, u])/3 - G[{w1, 0}, u]/3 + 
       G[{w1, w2}, u]/3 + G[{w1, w3}, u]/3 - G[{w2, 0}, u]/3 - 
       (2*G[{w2, w2}, u])/3 + G[{w2, w3}, u]/3 - G[{w2, w4}, u]/3 + 
       (2*G[{w3, 0}, u])/3 - (2*G[{w3, w2}, u])/3 + (4*G[{w3, w3}, u])/3 + 
       (2*G[{w3, w4}, u])/3 + (4*G[{w4, w4}, u])/3) - 8*G[{0, 0, 0, 0}, u] - 
     G[{0, 0, 0, w1}, u] - 2*G[{0, 0, 0, w4}, u] + G[{0, 0, w1, 0}, u] + 
     2*G[{0, 0, w1, w1}, u] + G[{0, 0, w2, 0}, u] - G[{0, 0, w2, w1}, u] - 
     G[{0, 0, w2, w4}, u] - 2*G[{0, 0, w3, 0}, u] + 2*G[{0, 0, w3, w1}, u] + 
     2*G[{0, 0, w3, w4}, u] + 8*G[{0, 0, w4, w4}, u] - 
     2*G[{0, w1, 0, 0}, u] + 2*G[{0, w1, 0, w1}, u] + G[{0, w1, 0, w4}, u] - 
     2*G[{0, w1, w1, 0}, u] - 4*G[{0, w1, w1, w1}, u] + 
     G[{0, w1, w2, 0}, u] - G[{0, w1, w2, w1}, u] - G[{0, w1, w2, w4}, u] + 
     G[{0, w1, w3, 0}, u] - G[{0, w1, w3, w1}, u] - G[{0, w1, w3, w4}, u] - 
     2*G[{0, w2, 0, 0}, u] - G[{0, w2, 0, w1}, u] - 2*G[{0, w2, 0, w4}, u] + 
     G[{0, w2, w1, 0}, u] + 2*G[{0, w2, w1, w1}, u] - 
     2*G[{0, w2, w2, 0}, u] + 2*G[{0, w2, w2, w1}, u] + 
     2*G[{0, w2, w2, w4}, u] + G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - 
     G[{0, w2, w3, w4}, u] + 4*G[{0, w2, w4, w4}, u] + 
     4*G[{0, w3, 0, 0}, u] + 2*G[{0, w3, 0, w1}, u] + 
     4*G[{0, w3, 0, w4}, u] - 2*G[{0, w3, w1, 0}, u] - 
     4*G[{0, w3, w1, w1}, u] - 2*G[{0, w3, w2, 0}, u] + 
     2*G[{0, w3, w2, w1}, u] + 2*G[{0, w3, w2, w4}, u] + 
     4*G[{0, w3, w3, 0}, u] - 4*G[{0, w3, w3, w1}, u] - 
     4*G[{0, w3, w3, w4}, u] - 8*G[{0, w3, w4, w4}, u] + 
     12*G[{0, w4, 0, w4}, u] - 32*G[{0, w4, w4, w4}, u] + 
     4*G[{w1, 0, 0, 0}, u] + 2*G[{w1, 0, 0, w1}, u] + G[{w1, 0, 0, w4}, u] - 
     2*G[{w1, 0, w1, 0}, u] - 4*G[{w1, 0, w1, w1}, u] + 
     G[{w1, 0, w2, 0}, u] - G[{w1, 0, w2, w1}, u] - G[{w1, 0, w2, w4}, u] + 
     G[{w1, 0, w3, 0}, u] - G[{w1, 0, w3, w1}, u] - G[{w1, 0, w3, w4}, u] - 
     4*G[{w1, 0, w4, w4}, u] + 4*G[{w1, w1, 0, 0}, u] - 
     4*G[{w1, w1, 0, w1}, u] - 2*G[{w1, w1, 0, w4}, u] + 
     4*G[{w1, w1, w1, 0}, u] + 8*G[{w1, w1, w1, w1}, u] - 
     2*G[{w1, w1, w2, 0}, u] + 2*G[{w1, w1, w2, w1}, u] + 
     2*G[{w1, w1, w2, w4}, u] - 2*G[{w1, w1, w3, 0}, u] + 
     2*G[{w1, w1, w3, w1}, u] + 2*G[{w1, w1, w3, w4}, u] - 
     2*G[{w1, w2, 0, 0}, u] - G[{w1, w2, 0, w1}, u] - 
     2*G[{w1, w2, 0, w4}, u] + G[{w1, w2, w1, 0}, u] + 
     2*G[{w1, w2, w1, w1}, u] - 2*G[{w1, w2, w2, 0}, u] + 
     2*G[{w1, w2, w2, w1}, u] + 2*G[{w1, w2, w2, w4}, u] + 
     G[{w1, w2, w3, 0}, u] - G[{w1, w2, w3, w1}, u] - 
     G[{w1, w2, w3, w4}, u] + 4*G[{w1, w2, w4, w4}, u] - 
     2*G[{w1, w3, 0, 0}, u] - G[{w1, w3, 0, w1}, u] - 
     2*G[{w1, w3, 0, w4}, u] + G[{w1, w3, w1, 0}, u] + 
     2*G[{w1, w3, w1, w1}, u] + G[{w1, w3, w2, 0}, u] - 
     G[{w1, w3, w2, w1}, u] - G[{w1, w3, w2, w4}, u] - 
     2*G[{w1, w3, w3, 0}, u] + 2*G[{w1, w3, w3, w1}, u] + 
     2*G[{w1, w3, w3, w4}, u] + 4*G[{w1, w3, w4, w4}, u] + 
     4*G[{w2, 0, 0, 0}, u] - G[{w2, 0, 0, w1}, u] - 2*G[{w2, 0, 0, w4}, u] + 
     G[{w2, 0, w1, 0}, u] + 2*G[{w2, 0, w1, w1}, u] - 
     2*G[{w2, 0, w2, 0}, u] + 2*G[{w2, 0, w2, w1}, u] + 
     2*G[{w2, 0, w2, w4}, u] + G[{w2, 0, w3, 0}, u] - G[{w2, 0, w3, w1}, u] - 
     G[{w2, 0, w3, w4}, u] + 8*G[{w2, 0, w4, w4}, u] - 
     2*G[{w2, w1, 0, 0}, u] + 2*G[{w2, w1, 0, w1}, u] + 
     G[{w2, w1, 0, w4}, u] - 2*G[{w2, w1, w1, 0}, u] - 
     4*G[{w2, w1, w1, w1}, u] + G[{w2, w1, w2, 0}, u] - 
     G[{w2, w1, w2, w1}, u] - G[{w2, w1, w2, w4}, u] + 
     G[{w2, w1, w3, 0}, u] - G[{w2, w1, w3, w1}, u] - 
     G[{w2, w1, w3, w4}, u] + 4*G[{w2, w2, 0, 0}, u] + 
     2*G[{w2, w2, 0, w1}, u] + 4*G[{w2, w2, 0, w4}, u] - 
     2*G[{w2, w2, w1, 0}, u] - 4*G[{w2, w2, w1, w1}, u] + 
     4*G[{w2, w2, w2, 0}, u] - 4*G[{w2, w2, w2, w1}, u] - 
     4*G[{w2, w2, w2, w4}, u] - 2*G[{w2, w2, w3, 0}, u] + 
     2*G[{w2, w2, w3, w1}, u] + 2*G[{w2, w2, w3, w4}, u] - 
     8*G[{w2, w2, w4, w4}, u] - 2*G[{w2, w3, 0, 0}, u] - 
     G[{w2, w3, 0, w1}, u] - 2*G[{w2, w3, 0, w4}, u] + 
     G[{w2, w3, w1, 0}, u] + 2*G[{w2, w3, w1, w1}, u] + 
     G[{w2, w3, w2, 0}, u] - G[{w2, w3, w2, w1}, u] - 
     G[{w2, w3, w2, w4}, u] - 2*G[{w2, w3, w3, 0}, u] + 
     2*G[{w2, w3, w3, w1}, u] + 2*G[{w2, w3, w3, w4}, u] + 
     4*G[{w2, w3, w4, w4}, u] + 6*G[{w2, w4, 0, w4}, u] - 
     16*G[{w2, w4, w4, w4}, u] - 8*G[{w3, 0, 0, 0}, u] + 
     2*G[{w3, 0, 0, w1}, u] + 4*G[{w3, 0, 0, w4}, u] - 
     2*G[{w3, 0, w1, 0}, u] - 4*G[{w3, 0, w1, w1}, u] - 
     2*G[{w3, 0, w2, 0}, u] + 2*G[{w3, 0, w2, w1}, u] + 
     2*G[{w3, 0, w2, w4}, u] + 4*G[{w3, 0, w3, 0}, u] - 
     4*G[{w3, 0, w3, w1}, u] - 4*G[{w3, 0, w3, w4}, u] - 
     16*G[{w3, 0, w4, w4}, u] + 4*G[{w3, w1, 0, 0}, u] - 
     4*G[{w3, w1, 0, w1}, u] - 2*G[{w3, w1, 0, w4}, u] + 
     4*G[{w3, w1, w1, 0}, u] + 8*G[{w3, w1, w1, w1}, u] - 
     2*G[{w3, w1, w2, 0}, u] + 2*G[{w3, w1, w2, w1}, u] + 
     2*G[{w3, w1, w2, w4}, u] - 2*G[{w3, w1, w3, 0}, u] + 
     2*G[{w3, w1, w3, w1}, u] + 2*G[{w3, w1, w3, w4}, u] + 
     4*G[{w3, w2, 0, 0}, u] + 2*G[{w3, w2, 0, w1}, u] + 
     4*G[{w3, w2, 0, w4}, u] - 2*G[{w3, w2, w1, 0}, u] - 
     4*G[{w3, w2, w1, w1}, u] + 4*G[{w3, w2, w2, 0}, u] - 
     4*G[{w3, w2, w2, w1}, u] - 4*G[{w3, w2, w2, w4}, u] - 
     2*G[{w3, w2, w3, 0}, u] + 2*G[{w3, w2, w3, w1}, u] + 
     2*G[{w3, w2, w3, w4}, u] - 8*G[{w3, w2, w4, w4}, u] - 
     8*G[{w3, w3, 0, 0}, u] - 4*G[{w3, w3, 0, w1}, u] - 
     8*G[{w3, w3, 0, w4}, u] + 4*G[{w3, w3, w1, 0}, u] + 
     8*G[{w3, w3, w1, w1}, u] + 4*G[{w3, w3, w2, 0}, u] - 
     4*G[{w3, w3, w2, w1}, u] - 4*G[{w3, w3, w2, w4}, u] - 
     8*G[{w3, w3, w3, 0}, u] + 8*G[{w3, w3, w3, w1}, u] + 
     8*G[{w3, w3, w3, w4}, u] + 16*G[{w3, w3, w4, w4}, u] - 
     12*G[{w3, w4, 0, w4}, u] + 32*G[{w3, w4, w4, w4}, u] + 
     6*G[{w4, 0, 0, w4}, u] - 24*G[{w4, 0, w4, w4}, u] - 
     24*G[{w4, w4, 0, w4}, u] + 64*G[{w4, w4, w4, w4}, u] + 
     (-10*G[{0}, u] + 6*G[{w1}, u] + 4*G[{w2}, u] - 8*G[{w3}, u] + 
       2*G[{w4}, u])*Zeta[3]), 
 MI[23] -> ep^2*(G[{w2, 0}, u] - G[{w2, w1}, u] - G[{w2, w4}, u] - 
     G[{w3, 0}, u] + G[{w3, w1}, u] + G[{w3, w4}, u]) + 
   ep^3*(Pi^2*(G[{w2}, u]/6 - G[{w3}, u]/6) - 3*G[{w2, 0, 0}, u] + 
     G[{w2, w1, 0}, u] + 2*G[{w2, w1, w1}, u] - G[{w2, w2, 0}, u] + 
     G[{w2, w2, w1}, u] + G[{w2, w2, w4}, u] + G[{w2, w3, 0}, u] - 
     G[{w2, w3, w1}, u] - G[{w2, w3, w4}, u] + G[{w2, w4, 0}, u] + 
     2*G[{w2, w4, w4}, u] + 3*G[{w3, 0, 0}, u] - G[{w3, w1, 0}, u] - 
     2*G[{w3, w1, w1}, u] - G[{w3, w2, 0}, u] + G[{w3, w2, w1}, u] + 
     G[{w3, w2, w4}, u] + G[{w3, w3, 0}, u] - G[{w3, w3, w1}, u] - 
     G[{w3, w3, w4}, u] - G[{w3, w4, 0}, u] - 2*G[{w3, w4, w4}, u]) + 
   ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*(-G[{w2, 0}, u]/2 + G[{w2, w1}, u]/6 - G[{w2, w2}, u]/6 + 
       G[{w2, w3}, u]/6 + G[{w2, w4}, u]/6 + G[{w3, 0}, u]/2 - 
       G[{w3, w1}, u]/6 - G[{w3, w2}, u]/6 + G[{w3, w3}, u]/6 - 
       G[{w3, w4}, u]/6) + 7*G[{w2, 0, 0, 0}, u] - G[{w2, w1, 0, 0}, u] - 
     2*G[{w2, w1, w1, 0}, u] - 4*G[{w2, w1, w1, w1}, u] + 
     3*G[{w2, w2, 0, 0}, u] - G[{w2, w2, w1, 0}, u] - 
     2*G[{w2, w2, w1, w1}, u] + G[{w2, w2, w2, 0}, u] - 
     G[{w2, w2, w2, w1}, u] - G[{w2, w2, w2, w4}, u] - 
     G[{w2, w2, w3, 0}, u] + G[{w2, w2, w3, w1}, u] + 
     G[{w2, w2, w3, w4}, u] - G[{w2, w2, w4, 0}, u] - 
     2*G[{w2, w2, w4, w4}, u] - 3*G[{w2, w3, 0, 0}, u] + 
     G[{w2, w3, w1, 0}, u] + 2*G[{w2, w3, w1, w1}, u] + 
     G[{w2, w3, w2, 0}, u] - G[{w2, w3, w2, w1}, u] - 
     G[{w2, w3, w2, w4}, u] - G[{w2, w3, w3, 0}, u] + 
     G[{w2, w3, w3, w1}, u] + G[{w2, w3, w3, w4}, u] + 
     G[{w2, w3, w4, 0}, u] + 2*G[{w2, w3, w4, w4}, u] - 
     G[{w2, w4, 0, 0}, u] - 2*G[{w2, w4, w4, 0}, u] - 
     4*G[{w2, w4, w4, w4}, u] - 7*G[{w3, 0, 0, 0}, u] + 
     G[{w3, w1, 0, 0}, u] + 2*G[{w3, w1, w1, 0}, u] + 
     4*G[{w3, w1, w1, w1}, u] + 3*G[{w3, w2, 0, 0}, u] - 
     G[{w3, w2, w1, 0}, u] - 2*G[{w3, w2, w1, w1}, u] + 
     G[{w3, w2, w2, 0}, u] - G[{w3, w2, w2, w1}, u] - 
     G[{w3, w2, w2, w4}, u] - G[{w3, w2, w3, 0}, u] + 
     G[{w3, w2, w3, w1}, u] + G[{w3, w2, w3, w4}, u] - 
     G[{w3, w2, w4, 0}, u] - 2*G[{w3, w2, w4, w4}, u] - 
     3*G[{w3, w3, 0, 0}, u] + G[{w3, w3, w1, 0}, u] + 
     2*G[{w3, w3, w1, w1}, u] + G[{w3, w3, w2, 0}, u] - 
     G[{w3, w3, w2, w1}, u] - G[{w3, w3, w2, w4}, u] - 
     G[{w3, w3, w3, 0}, u] + G[{w3, w3, w3, w1}, u] + 
     G[{w3, w3, w3, w4}, u] + G[{w3, w3, w4, 0}, u] + 
     2*G[{w3, w3, w4, w4}, u] + G[{w3, w4, 0, 0}, u] + 
     2*G[{w3, w4, w4, 0}, u] + 4*G[{w3, w4, w4, w4}, u] + 
     (2*G[{w2}, u] - 2*G[{w3}, u])*Zeta[3]), 
 MI[24] -> ep^3*(-G[{w1, w2, 0}, u] + G[{w1, w2, w1}, u] + 
     G[{w1, w2, w4}, u] + G[{w1, w3, 0}, u] - G[{w1, w3, w1}, u] - 
     G[{w1, w3, w4}, u] - G[{w2, 0, w1}, u] - G[{w2, w1, 0}, u] + 
     2*G[{w2, w1, w1}, u] + G[{w2, w1, w4}, u] + G[{w2, w4, w1}, u] + 
     G[{w3, 0, w1}, u] + G[{w3, w1, 0}, u] - 2*G[{w3, w1, w1}, u] - 
     G[{w3, w1, w4}, u] - G[{w3, w4, w1}, u]) + 
   ep^4*(Pi^2*(-G[{w1, w2}, u]/6 + G[{w1, w3}, u]/6 - G[{w2, w1}, u]/6 + 
       G[{w3, w1}, u]/6) - 2*G[{0, w1, w2, 0}, u] + 2*G[{0, w1, w2, w1}, u] + 
     2*G[{0, w1, w2, w4}, u] + 2*G[{0, w1, w3, 0}, u] - 
     2*G[{0, w1, w3, w1}, u] - 2*G[{0, w1, w3, w4}, u] - 
     2*G[{0, w2, 0, w1}, u] - 2*G[{0, w2, w1, 0}, u] + 
     4*G[{0, w2, w1, w1}, u] + 2*G[{0, w2, w1, w4}, u] + 
     2*G[{0, w2, w4, w1}, u] + 2*G[{0, w3, 0, w1}, u] + 
     2*G[{0, w3, w1, 0}, u] - 4*G[{0, w3, w1, w1}, u] - 
     2*G[{0, w3, w1, w4}, u] - 2*G[{0, w3, w4, w1}, u] - 
     G[{w1, 0, w2, 0}, u] + G[{w1, 0, w2, w1}, u] + G[{w1, 0, w2, w4}, u] + 
     G[{w1, 0, w3, 0}, u] - G[{w1, 0, w3, w1}, u] - G[{w1, 0, w3, w4}, u] + 
     2*G[{w1, w1, w2, 0}, u] - 2*G[{w1, w1, w2, w1}, u] - 
     2*G[{w1, w1, w2, w4}, u] - 2*G[{w1, w1, w3, 0}, u] + 
     2*G[{w1, w1, w3, w1}, u] + 2*G[{w1, w1, w3, w4}, u] + 
     G[{w1, w2, 0, 0}, u] + 3*G[{w1, w2, 0, w1}, u] + G[{w1, w2, 0, w4}, u] + 
     2*G[{w1, w2, w1, 0}, u] - 6*G[{w1, w2, w1, w1}, u] - 
     2*G[{w1, w2, w1, w4}, u] + G[{w1, w2, w2, 0}, u] - 
     G[{w1, w2, w2, w1}, u] - G[{w1, w2, w2, w4}, u] - 
     G[{w1, w2, w3, 0}, u] + G[{w1, w2, w3, w1}, u] + 
     G[{w1, w2, w3, w4}, u] - 2*G[{w1, w2, w4, w1}, u] - 
     2*G[{w1, w2, w4, w4}, u] - G[{w1, w3, 0, 0}, u] - 
     3*G[{w1, w3, 0, w1}, u] - G[{w1, w3, 0, w4}, u] - 
     2*G[{w1, w3, w1, 0}, u] + 6*G[{w1, w3, w1, w1}, u] + 
     2*G[{w1, w3, w1, w4}, u] + G[{w1, w3, w2, 0}, u] - 
     G[{w1, w3, w2, w1}, u] - G[{w1, w3, w2, w4}, u] - 
     G[{w1, w3, w3, 0}, u] + G[{w1, w3, w3, w1}, u] + 
     G[{w1, w3, w3, w4}, u] + 2*G[{w1, w3, w4, w1}, u] + 
     2*G[{w1, w3, w4, w4}, u] - G[{w2, 0, 0, w1}, u] + 
     6*G[{w2, 0, w1, w1}, u] + 2*G[{w2, 0, w1, w4}, u] + 
     2*G[{w2, 0, w4, w1}, u] + G[{w2, w1, 0, 0}, u] + 
     4*G[{w2, w1, 0, w1}, u] + G[{w2, w1, 0, w4}, u] + 
     2*G[{w2, w1, w1, 0}, u] - 12*G[{w2, w1, w1, w1}, u] - 
     2*G[{w2, w1, w1, w4}, u] + G[{w2, w1, w2, 0}, u] - 
     G[{w2, w1, w2, w1}, u] - G[{w2, w1, w2, w4}, u] - 
     G[{w2, w1, w3, 0}, u] + G[{w2, w1, w3, w1}, u] + 
     G[{w2, w1, w3, w4}, u] - 2*G[{w2, w1, w4, w1}, u] - 
     2*G[{w2, w1, w4, w4}, u] + G[{w2, w2, 0, w1}, u] + 
     G[{w2, w2, w1, 0}, u] - 2*G[{w2, w2, w1, w1}, u] - 
     G[{w2, w2, w1, w4}, u] - G[{w2, w2, w4, w1}, u] - 
     G[{w2, w3, 0, w1}, u] - G[{w2, w3, w1, 0}, u] + 
     2*G[{w2, w3, w1, w1}, u] + G[{w2, w3, w1, w4}, u] + 
     G[{w2, w3, w4, w1}, u] + G[{w2, w4, 0, w1}, u] - 
     2*G[{w2, w4, w1, w1}, u] - 2*G[{w2, w4, w1, w4}, u] - 
     2*G[{w2, w4, w4, w1}, u] + G[{w3, 0, 0, w1}, u] - 
     6*G[{w3, 0, w1, w1}, u] - 2*G[{w3, 0, w1, w4}, u] - 
     2*G[{w3, 0, w4, w1}, u] - G[{w3, w1, 0, 0}, u] - 
     4*G[{w3, w1, 0, w1}, u] - G[{w3, w1, 0, w4}, u] - 
     2*G[{w3, w1, w1, 0}, u] + 12*G[{w3, w1, w1, w1}, u] + 
     2*G[{w3, w1, w1, w4}, u] + G[{w3, w1, w2, 0}, u] - 
     G[{w3, w1, w2, w1}, u] - G[{w3, w1, w2, w4}, u] - 
     G[{w3, w1, w3, 0}, u] + G[{w3, w1, w3, w1}, u] + 
     G[{w3, w1, w3, w4}, u] + 2*G[{w3, w1, w4, w1}, u] + 
     2*G[{w3, w1, w4, w4}, u] + G[{w3, w2, 0, w1}, u] + 
     G[{w3, w2, w1, 0}, u] - 2*G[{w3, w2, w1, w1}, u] - 
     G[{w3, w2, w1, w4}, u] - G[{w3, w2, w4, w1}, u] - 
     G[{w3, w3, 0, w1}, u] - G[{w3, w3, w1, 0}, u] + 
     2*G[{w3, w3, w1, w1}, u] + G[{w3, w3, w1, w4}, u] + 
     G[{w3, w3, w4, w1}, u] - G[{w3, w4, 0, w1}, u] + 
     2*G[{w3, w4, w1, w1}, u] + 2*G[{w3, w4, w1, w4}, u] + 
     2*G[{w3, w4, w4, w1}, u]) + ep^5*HELP["Int", 1], 
 MI[25] -> ep^4*(Pi^2*(-G[{0, w2}, u]/6 + G[{0, w3}, u]/6 + 
       G[{w1, w2}, u]/6 - G[{w1, w3}, u]/6) - G[{0, w2, 0, 0}, u] + 
     2*G[{0, w2, 0, w1}, u] + G[{0, w2, 0, w4}, u] + G[{0, w2, w1, 0}, u] - 
     2*G[{0, w2, w1, w1}, u] + G[{0, w2, w2, 0}, u] - G[{0, w2, w2, w1}, u] - 
     G[{0, w2, w2, w4}, u] + G[{0, w3, 0, 0}, u] - 2*G[{0, w3, 0, w1}, u] - 
     G[{0, w3, 0, w4}, u] - G[{0, w3, w1, 0}, u] + 2*G[{0, w3, w1, w1}, u] - 
     G[{0, w3, w3, 0}, u] + G[{0, w3, w3, w1}, u] + G[{0, w3, w3, w4}, u] + 
     G[{w1, w2, 0, 0}, u] - 2*G[{w1, w2, 0, w1}, u] - G[{w1, w2, 0, w4}, u] - 
     G[{w1, w2, w1, 0}, u] + 2*G[{w1, w2, w1, w1}, u] - 
     G[{w1, w2, w2, 0}, u] + G[{w1, w2, w2, w1}, u] + 
     G[{w1, w2, w2, w4}, u] - G[{w1, w3, 0, 0}, u] + 
     2*G[{w1, w3, 0, w1}, u] + G[{w1, w3, 0, w4}, u] + 
     G[{w1, w3, w1, 0}, u] - 2*G[{w1, w3, w1, w1}, u] + 
     G[{w1, w3, w3, 0}, u] - G[{w1, w3, w3, w1}, u] - 
     G[{w1, w3, w3, w4}, u]) + ep^5*HELP["Int", 1], 
 MI[26] -> ep^4*(Pi^2*(-G[{0, w2}, u]/3 + G[{0, w3}, u]/3) - 
     G[{0, w1, w2, 0}, u] + G[{0, w1, w2, w1}, u] + G[{0, w1, w2, w4}, u] + 
     G[{0, w1, w3, 0}, u] - G[{0, w1, w3, w1}, u] - G[{0, w1, w3, w4}, u] + 
     G[{0, w2, 0, w1}, u] + G[{0, w2, 0, w4}, u] - G[{0, w2, w1, 0}, u] + 
     2*G[{0, w2, w1, w4}, u] + 2*G[{0, w2, w2, 0}, u] - 
     2*G[{0, w2, w2, w1}, u] - 2*G[{0, w2, w2, w4}, u] - 
     G[{0, w2, w4, 0}, u] + 2*G[{0, w2, w4, w1}, u] - G[{0, w3, 0, w1}, u] - 
     G[{0, w3, 0, w4}, u] + G[{0, w3, w1, 0}, u] - 2*G[{0, w3, w1, w4}, u] - 
     2*G[{0, w3, w3, 0}, u] + 2*G[{0, w3, w3, w1}, u] + 
     2*G[{0, w3, w3, w4}, u] + G[{0, w3, w4, 0}, u] - 
     2*G[{0, w3, w4, w1}, u] - G[{0, w4, w2, 0}, u] + G[{0, w4, w2, w1}, u] + 
     G[{0, w4, w2, w4}, u] + G[{0, w4, w3, 0}, u] - G[{0, w4, w3, w1}, u] - 
     G[{0, w4, w3, w4}, u]) + ep^5*HELP["Int", 1], 
 MI[27] -> ep^2*(G[{w2, 0}, u] - G[{w2, w1}, u] - G[{w2, w4}, u] - 
     G[{w3, 0}, u] + G[{w3, w1}, u] + G[{w3, w4}, u]) + 
   ep^3*(G[{0, w2, 0}, u] - G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - 
     G[{0, w3, 0}, u] + G[{0, w3, w1}, u] + G[{0, w3, w4}, u] - 
     2*G[{w1, w2, 0}, u] + 2*G[{w1, w2, w1}, u] + 2*G[{w1, w2, w4}, u] + 
     2*G[{w1, w3, 0}, u] - 2*G[{w1, w3, w1}, u] - 2*G[{w1, w3, w4}, u] - 
     2*G[{w2, 0, 0}, u] - G[{w2, 0, w1}, u] - G[{w2, w1, 0}, u] + 
     4*G[{w2, w1, w1}, u] + 2*G[{w2, w1, w4}, u] + G[{w2, w3, 0}, u] - 
     G[{w2, w3, w1}, u] - G[{w2, w3, w4}, u] + 2*G[{w2, w4, w1}, u] + 
     2*G[{w2, w4, w4}, u] + 2*G[{w3, 0, 0}, u] + G[{w3, 0, w1}, u] + 
     G[{w3, w1, 0}, u] - 4*G[{w3, w1, w1}, u] - 2*G[{w3, w1, w4}, u] - 
     G[{w3, w2, 0}, u] + G[{w3, w2, w1}, u] + G[{w3, w2, w4}, u] - 
     2*G[{w3, w4, w1}, u] - 2*G[{w3, w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*((-2*G[{0, w2}, u])/3 + (2*G[{0, w3}, u])/3 - G[{w2, 0}, u]/3 - 
       G[{w2, w1}, u]/3 + G[{w2, w2}, u] + G[{w3, 0}, u]/3 + 
       G[{w3, w1}, u]/3 - G[{w3, w3}, u]) + G[{0, 0, w2, 0}, u] - 
     G[{0, 0, w2, w1}, u] - G[{0, 0, w2, w4}, u] - G[{0, 0, w3, 0}, u] + 
     G[{0, 0, w3, w1}, u] + G[{0, 0, w3, w4}, u] - 4*G[{0, w1, w2, 0}, u] + 
     4*G[{0, w1, w2, w1}, u] + 4*G[{0, w1, w2, w4}, u] + 
     4*G[{0, w1, w3, 0}, u] - 4*G[{0, w1, w3, w1}, u] - 
     4*G[{0, w1, w3, w4}, u] - 2*G[{0, w2, 0, 0}, u] + G[{0, w2, 0, w1}, u] + 
     2*G[{0, w2, 0, w4}, u] - 3*G[{0, w2, w1, 0}, u] + 
     4*G[{0, w2, w1, w1}, u] + 6*G[{0, w2, w1, w4}, u] + 
     4*G[{0, w2, w2, 0}, u] - 4*G[{0, w2, w2, w1}, u] - 
     4*G[{0, w2, w2, w4}, u] + G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - 
     G[{0, w2, w3, w4}, u] - 2*G[{0, w2, w4, 0}, u] + 
     6*G[{0, w2, w4, w1}, u] + 2*G[{0, w2, w4, w4}, u] + 
     2*G[{0, w3, 0, 0}, u] - G[{0, w3, 0, w1}, u] - 2*G[{0, w3, 0, w4}, u] + 
     3*G[{0, w3, w1, 0}, u] - 4*G[{0, w3, w1, w1}, u] - 
     6*G[{0, w3, w1, w4}, u] - G[{0, w3, w2, 0}, u] + G[{0, w3, w2, w1}, u] + 
     G[{0, w3, w2, w4}, u] - 4*G[{0, w3, w3, 0}, u] + 
     4*G[{0, w3, w3, w1}, u] + 4*G[{0, w3, w3, w4}, u] + 
     2*G[{0, w3, w4, 0}, u] - 6*G[{0, w3, w4, w1}, u] - 
     2*G[{0, w3, w4, w4}, u] - 2*G[{0, w4, w2, 0}, u] + 
     2*G[{0, w4, w2, w1}, u] + 2*G[{0, w4, w2, w4}, u] + 
     2*G[{0, w4, w3, 0}, u] - 2*G[{0, w4, w3, w1}, u] - 
     2*G[{0, w4, w3, w4}, u] - 2*G[{w1, 0, w2, 0}, u] + 
     2*G[{w1, 0, w2, w1}, u] + 2*G[{w1, 0, w2, w4}, u] + 
     2*G[{w1, 0, w3, 0}, u] - 2*G[{w1, 0, w3, w1}, u] - 
     2*G[{w1, 0, w3, w4}, u] + 4*G[{w1, w1, w2, 0}, u] - 
     4*G[{w1, w1, w2, w1}, u] - 4*G[{w1, w1, w2, w4}, u] - 
     4*G[{w1, w1, w3, 0}, u] + 4*G[{w1, w1, w3, w1}, u] + 
     4*G[{w1, w1, w3, w4}, u] + 4*G[{w1, w2, 0, 0}, u] + 
     2*G[{w1, w2, 0, w1}, u] + 2*G[{w1, w2, w1, 0}, u] - 
     8*G[{w1, w2, w1, w1}, u] - 4*G[{w1, w2, w1, w4}, u] - 
     2*G[{w1, w2, w3, 0}, u] + 2*G[{w1, w2, w3, w1}, u] + 
     2*G[{w1, w2, w3, w4}, u] - 4*G[{w1, w2, w4, w1}, u] - 
     4*G[{w1, w2, w4, w4}, u] - 4*G[{w1, w3, 0, 0}, u] - 
     2*G[{w1, w3, 0, w1}, u] - 2*G[{w1, w3, w1, 0}, u] + 
     8*G[{w1, w3, w1, w1}, u] + 4*G[{w1, w3, w1, w4}, u] + 
     2*G[{w1, w3, w2, 0}, u] - 2*G[{w1, w3, w2, w1}, u] - 
     2*G[{w1, w3, w2, w4}, u] + 4*G[{w1, w3, w4, w1}, u] + 
     4*G[{w1, w3, w4, w4}, u] + 4*G[{w2, 0, 0, 0}, u] - 
     G[{w2, 0, 0, w1}, u] - G[{w2, 0, w1, 0}, u] + 4*G[{w2, 0, w1, w1}, u] + 
     6*G[{w2, 0, w1, w4}, u] + G[{w2, 0, w3, 0}, u] - G[{w2, 0, w3, w1}, u] - 
     G[{w2, 0, w3, w4}, u] + 6*G[{w2, 0, w4, w1}, u] - 
     2*G[{w2, 0, w4, w4}, u] + 2*G[{w2, w1, 0, 0}, u] + 
     6*G[{w2, w1, 0, w1}, u] + G[{w2, w1, 0, w4}, u] + 
     2*G[{w2, w1, w1, 0}, u] - 16*G[{w2, w1, w1, w1}, u] - 
     4*G[{w2, w1, w1, w4}, u] + G[{w2, w1, w2, 0}, u] - 
     G[{w2, w1, w2, w1}, u] - G[{w2, w1, w2, w4}, u] - 
     3*G[{w2, w1, w3, 0}, u] + 3*G[{w2, w1, w3, w1}, u] + 
     3*G[{w2, w1, w3, w4}, u] - 4*G[{w2, w1, w4, w1}, u] - 
     4*G[{w2, w1, w4, w4}, u] - 2*G[{w2, w2, 0, w1}, u] - 
     4*G[{w2, w2, 0, w4}, u] + 4*G[{w2, w2, w1, 0}, u] - 
     2*G[{w2, w2, w1, w1}, u] - 6*G[{w2, w2, w1, w4}, u] - 
     6*G[{w2, w2, w2, 0}, u] + 6*G[{w2, w2, w2, w1}, u] + 
     6*G[{w2, w2, w2, w4}, u] + 2*G[{w2, w2, w4, 0}, u] - 
     6*G[{w2, w2, w4, w1}, u] + 2*G[{w2, w2, w4, w4}, u] - 
     2*G[{w2, w3, 0, 0}, u] - G[{w2, w3, 0, w1}, u] - G[{w2, w3, w1, 0}, u] + 
     4*G[{w2, w3, w1, w1}, u] + 2*G[{w2, w3, w1, w4}, u] + 
     G[{w2, w3, w2, 0}, u] - G[{w2, w3, w2, w1}, u] - 
     G[{w2, w3, w2, w4}, u] + 2*G[{w2, w3, w4, w1}, u] + 
     2*G[{w2, w3, w4, w4}, u] + 2*G[{w2, w4, 0, w1}, u] + 
     2*G[{w2, w4, 0, w4}, u] - 4*G[{w2, w4, w1, w1}, u] - 
     4*G[{w2, w4, w1, w4}, u] + 2*G[{w2, w4, w2, 0}, u] - 
     2*G[{w2, w4, w2, w1}, u] - 2*G[{w2, w4, w2, w4}, u] - 
     2*G[{w2, w4, w3, 0}, u] + 2*G[{w2, w4, w3, w1}, u] + 
     2*G[{w2, w4, w3, w4}, u] - 4*G[{w2, w4, w4, w1}, u] - 
     4*G[{w2, w4, w4, w4}, u] - 4*G[{w3, 0, 0, 0}, u] + 
     G[{w3, 0, 0, w1}, u] + G[{w3, 0, w1, 0}, u] - 4*G[{w3, 0, w1, w1}, u] - 
     6*G[{w3, 0, w1, w4}, u] - G[{w3, 0, w2, 0}, u] + G[{w3, 0, w2, w1}, u] + 
     G[{w3, 0, w2, w4}, u] - 6*G[{w3, 0, w4, w1}, u] + 
     2*G[{w3, 0, w4, w4}, u] - 2*G[{w3, w1, 0, 0}, u] - 
     6*G[{w3, w1, 0, w1}, u] - G[{w3, w1, 0, w4}, u] - 
     2*G[{w3, w1, w1, 0}, u] + 16*G[{w3, w1, w1, w1}, u] + 
     4*G[{w3, w1, w1, w4}, u] + 3*G[{w3, w1, w2, 0}, u] - 
     3*G[{w3, w1, w2, w1}, u] - 3*G[{w3, w1, w2, w4}, u] - 
     G[{w3, w1, w3, 0}, u] + G[{w3, w1, w3, w1}, u] + 
     G[{w3, w1, w3, w4}, u] + 4*G[{w3, w1, w4, w1}, u] + 
     4*G[{w3, w1, w4, w4}, u] + 2*G[{w3, w2, 0, 0}, u] + 
     G[{w3, w2, 0, w1}, u] + G[{w3, w2, w1, 0}, u] - 
     4*G[{w3, w2, w1, w1}, u] - 2*G[{w3, w2, w1, w4}, u] - 
     G[{w3, w2, w3, 0}, u] + G[{w3, w2, w3, w1}, u] + 
     G[{w3, w2, w3, w4}, u] - 2*G[{w3, w2, w4, w1}, u] - 
     2*G[{w3, w2, w4, w4}, u] + 2*G[{w3, w3, 0, w1}, u] + 
     4*G[{w3, w3, 0, w4}, u] - 4*G[{w3, w3, w1, 0}, u] + 
     2*G[{w3, w3, w1, w1}, u] + 6*G[{w3, w3, w1, w4}, u] + 
     6*G[{w3, w3, w3, 0}, u] - 6*G[{w3, w3, w3, w1}, u] - 
     6*G[{w3, w3, w3, w4}, u] - 2*G[{w3, w3, w4, 0}, u] + 
     6*G[{w3, w3, w4, w1}, u] - 2*G[{w3, w3, w4, w4}, u] - 
     2*G[{w3, w4, 0, w1}, u] - 2*G[{w3, w4, 0, w4}, u] + 
     4*G[{w3, w4, w1, w1}, u] + 4*G[{w3, w4, w1, w4}, u] + 
     2*G[{w3, w4, w2, 0}, u] - 2*G[{w3, w4, w2, w1}, u] - 
     2*G[{w3, w4, w2, w4}, u] - 2*G[{w3, w4, w3, 0}, u] + 
     2*G[{w3, w4, w3, w1}, u] + 2*G[{w3, w4, w3, w4}, u] + 
     4*G[{w3, w4, w4, w1}, u] + 4*G[{w3, w4, w4, w4}, u] + 
     (6*G[{w2}, u] - 6*G[{w3}, u])*Zeta[3]), 
 MI[28] -> ep^2*(G[{w2, 0}, u] - G[{w2, w1}, u] - G[{w2, w4}, u] - 
     G[{w3, 0}, u] + G[{w3, w1}, u] + G[{w3, w4}, u]) + 
   ep^3*(G[{0, w2, 0}, u] - G[{0, w2, w1}, u] - G[{0, w2, w4}, u] - 
     G[{0, w3, 0}, u] + G[{0, w3, w1}, u] + G[{0, w3, w4}, u] - 
     2*G[{w2, 0, 0}, u] - G[{w2, 0, w4}, u] + 2*G[{w2, w1, w1}, u] + 
     2*G[{w2, w1, w4}, u] + G[{w2, w3, 0}, u] - G[{w2, w3, w1}, u] - 
     G[{w2, w3, w4}, u] - G[{w2, w4, 0}, u] + 2*G[{w2, w4, w1}, u] + 
     4*G[{w2, w4, w4}, u] + 2*G[{w3, 0, 0}, u] + G[{w3, 0, w4}, u] - 
     2*G[{w3, w1, w1}, u] - 2*G[{w3, w1, w4}, u] - G[{w3, w2, 0}, u] + 
     G[{w3, w2, w1}, u] + G[{w3, w2, w4}, u] + G[{w3, w4, 0}, u] - 
     2*G[{w3, w4, w1}, u] - 4*G[{w3, w4, w4}, u] - 2*G[{w4, w2, 0}, u] + 
     2*G[{w4, w2, w1}, u] + 2*G[{w4, w2, w4}, u] + 2*G[{w4, w3, 0}, u] - 
     2*G[{w4, w3, w1}, u] - 2*G[{w4, w3, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^4*(Pi^2*((-2*G[{0, w2}, u])/3 + (2*G[{0, w3}, u])/3 - G[{w2, 0}, u]/3 + 
       G[{w2, w2}, u] - G[{w2, w4}, u]/3 + G[{w3, 0}, u]/3 - G[{w3, w3}, u] + 
       G[{w3, w4}, u]/3) + G[{0, 0, w2, 0}, u] - G[{0, 0, w2, w1}, u] - 
     G[{0, 0, w2, w4}, u] - G[{0, 0, w3, 0}, u] + G[{0, 0, w3, w1}, u] + 
     G[{0, 0, w3, w4}, u] - 2*G[{0, w1, w2, 0}, u] + 
     2*G[{0, w1, w2, w1}, u] + 2*G[{0, w1, w2, w4}, u] + 
     2*G[{0, w1, w3, 0}, u] - 2*G[{0, w1, w3, w1}, u] - 
     2*G[{0, w1, w3, w4}, u] - 2*G[{0, w2, 0, 0}, u] + 
     2*G[{0, w2, 0, w1}, u] + G[{0, w2, 0, w4}, u] - 2*G[{0, w2, w1, 0}, u] + 
     2*G[{0, w2, w1, w1}, u] + 6*G[{0, w2, w1, w4}, u] + 
     4*G[{0, w2, w2, 0}, u] - 4*G[{0, w2, w2, w1}, u] - 
     4*G[{0, w2, w2, w4}, u] + G[{0, w2, w3, 0}, u] - G[{0, w2, w3, w1}, u] - 
     G[{0, w2, w3, w4}, u] - 3*G[{0, w2, w4, 0}, u] + 
     6*G[{0, w2, w4, w1}, u] + 4*G[{0, w2, w4, w4}, u] + 
     2*G[{0, w3, 0, 0}, u] - 2*G[{0, w3, 0, w1}, u] - G[{0, w3, 0, w4}, u] + 
     2*G[{0, w3, w1, 0}, u] - 2*G[{0, w3, w1, w1}, u] - 
     6*G[{0, w3, w1, w4}, u] - G[{0, w3, w2, 0}, u] + G[{0, w3, w2, w1}, u] + 
     G[{0, w3, w2, w4}, u] - 4*G[{0, w3, w3, 0}, u] + 
     4*G[{0, w3, w3, w1}, u] + 4*G[{0, w3, w3, w4}, u] + 
     3*G[{0, w3, w4, 0}, u] - 6*G[{0, w3, w4, w1}, u] - 
     4*G[{0, w3, w4, w4}, u] - 4*G[{0, w4, w2, 0}, u] + 
     4*G[{0, w4, w2, w1}, u] + 4*G[{0, w4, w2, w4}, u] + 
     4*G[{0, w4, w3, 0}, u] - 4*G[{0, w4, w3, w1}, u] - 
     4*G[{0, w4, w3, w4}, u] + 4*G[{w2, 0, 0, 0}, u] - G[{w2, 0, 0, w4}, u] - 
     2*G[{w2, 0, w1, w1}, u] + 6*G[{w2, 0, w1, w4}, u] + 
     G[{w2, 0, w3, 0}, u] - G[{w2, 0, w3, w1}, u] - G[{w2, 0, w3, w4}, u] - 
     G[{w2, 0, w4, 0}, u] + 6*G[{w2, 0, w4, w1}, u] + 
     4*G[{w2, 0, w4, w4}, u] + 2*G[{w2, w1, 0, w1}, u] + 
     2*G[{w2, w1, 0, w4}, u] - 4*G[{w2, w1, w1, w1}, u] - 
     4*G[{w2, w1, w1, w4}, u] + 2*G[{w2, w1, w2, 0}, u] - 
     2*G[{w2, w1, w2, w1}, u] - 2*G[{w2, w1, w2, w4}, u] - 
     2*G[{w2, w1, w3, 0}, u] + 2*G[{w2, w1, w3, w1}, u] + 
     2*G[{w2, w1, w3, w4}, u] - 4*G[{w2, w1, w4, w1}, u] - 
     4*G[{w2, w1, w4, w4}, u] - 4*G[{w2, w2, 0, w1}, u] - 
     2*G[{w2, w2, 0, w4}, u] + 2*G[{w2, w2, w1, 0}, u] + 
     2*G[{w2, w2, w1, w1}, u] - 6*G[{w2, w2, w1, w4}, u] - 
     6*G[{w2, w2, w2, 0}, u] + 6*G[{w2, w2, w2, w1}, u] + 
     6*G[{w2, w2, w2, w4}, u] + 4*G[{w2, w2, w4, 0}, u] - 
     6*G[{w2, w2, w4, w1}, u] - 2*G[{w2, w2, w4, w4}, u] - 
     2*G[{w2, w3, 0, 0}, u] - G[{w2, w3, 0, w4}, u] + 
     2*G[{w2, w3, w1, w1}, u] + 2*G[{w2, w3, w1, w4}, u] + 
     G[{w2, w3, w2, 0}, u] - G[{w2, w3, w2, w1}, u] - 
     G[{w2, w3, w2, w4}, u] - G[{w2, w3, w4, 0}, u] + 
     2*G[{w2, w3, w4, w1}, u] + 4*G[{w2, w3, w4, w4}, u] + 
     2*G[{w2, w4, 0, 0}, u] + G[{w2, w4, 0, w1}, u] + 
     6*G[{w2, w4, 0, w4}, u] - 4*G[{w2, w4, w1, w1}, u] - 
     4*G[{w2, w4, w1, w4}, u] + G[{w2, w4, w2, 0}, u] - 
     G[{w2, w4, w2, w1}, u] - G[{w2, w4, w2, w4}, u] - 
     3*G[{w2, w4, w3, 0}, u] + 3*G[{w2, w4, w3, w1}, u] + 
     3*G[{w2, w4, w3, w4}, u] + 2*G[{w2, w4, w4, 0}, u] - 
     4*G[{w2, w4, w4, w1}, u] - 16*G[{w2, w4, w4, w4}, u] - 
     4*G[{w3, 0, 0, 0}, u] + G[{w3, 0, 0, w4}, u] + 2*G[{w3, 0, w1, w1}, u] - 
     6*G[{w3, 0, w1, w4}, u] - G[{w3, 0, w2, 0}, u] + G[{w3, 0, w2, w1}, u] + 
     G[{w3, 0, w2, w4}, u] + G[{w3, 0, w4, 0}, u] - 6*G[{w3, 0, w4, w1}, u] - 
     4*G[{w3, 0, w4, w4}, u] - 2*G[{w3, w1, 0, w1}, u] - 
     2*G[{w3, w1, 0, w4}, u] + 4*G[{w3, w1, w1, w1}, u] + 
     4*G[{w3, w1, w1, w4}, u] + 2*G[{w3, w1, w2, 0}, u] - 
     2*G[{w3, w1, w2, w1}, u] - 2*G[{w3, w1, w2, w4}, u] - 
     2*G[{w3, w1, w3, 0}, u] + 2*G[{w3, w1, w3, w1}, u] + 
     2*G[{w3, w1, w3, w4}, u] + 4*G[{w3, w1, w4, w1}, u] + 
     4*G[{w3, w1, w4, w4}, u] + 2*G[{w3, w2, 0, 0}, u] + 
     G[{w3, w2, 0, w4}, u] - 2*G[{w3, w2, w1, w1}, u] - 
     2*G[{w3, w2, w1, w4}, u] - G[{w3, w2, w3, 0}, u] + 
     G[{w3, w2, w3, w1}, u] + G[{w3, w2, w3, w4}, u] + 
     G[{w3, w2, w4, 0}, u] - 2*G[{w3, w2, w4, w1}, u] - 
     4*G[{w3, w2, w4, w4}, u] + 4*G[{w3, w3, 0, w1}, u] + 
     2*G[{w3, w3, 0, w4}, u] - 2*G[{w3, w3, w1, 0}, u] - 
     2*G[{w3, w3, w1, w1}, u] + 6*G[{w3, w3, w1, w4}, u] + 
     6*G[{w3, w3, w3, 0}, u] - 6*G[{w3, w3, w3, w1}, u] - 
     6*G[{w3, w3, w3, w4}, u] - 4*G[{w3, w3, w4, 0}, u] + 
     6*G[{w3, w3, w4, w1}, u] + 2*G[{w3, w3, w4, w4}, u] - 
     2*G[{w3, w4, 0, 0}, u] - G[{w3, w4, 0, w1}, u] - 
     6*G[{w3, w4, 0, w4}, u] + 4*G[{w3, w4, w1, w1}, u] + 
     4*G[{w3, w4, w1, w4}, u] + 3*G[{w3, w4, w2, 0}, u] - 
     3*G[{w3, w4, w2, w1}, u] - 3*G[{w3, w4, w2, w4}, u] - 
     G[{w3, w4, w3, 0}, u] + G[{w3, w4, w3, w1}, u] + 
     G[{w3, w4, w3, w4}, u] - 2*G[{w3, w4, w4, 0}, u] + 
     4*G[{w3, w4, w4, w1}, u] + 16*G[{w3, w4, w4, w4}, u] - 
     2*G[{w4, 0, w2, 0}, u] + 2*G[{w4, 0, w2, w1}, u] + 
     2*G[{w4, 0, w2, w4}, u] + 2*G[{w4, 0, w3, 0}, u] - 
     2*G[{w4, 0, w3, w1}, u] - 2*G[{w4, 0, w3, w4}, u] + 
     4*G[{w4, w2, 0, 0}, u] + 2*G[{w4, w2, 0, w4}, u] - 
     4*G[{w4, w2, w1, w1}, u] - 4*G[{w4, w2, w1, w4}, u] - 
     2*G[{w4, w2, w3, 0}, u] + 2*G[{w4, w2, w3, w1}, u] + 
     2*G[{w4, w2, w3, w4}, u] + 2*G[{w4, w2, w4, 0}, u] - 
     4*G[{w4, w2, w4, w1}, u] - 8*G[{w4, w2, w4, w4}, u] - 
     4*G[{w4, w3, 0, 0}, u] - 2*G[{w4, w3, 0, w4}, u] + 
     4*G[{w4, w3, w1, w1}, u] + 4*G[{w4, w3, w1, w4}, u] + 
     2*G[{w4, w3, w2, 0}, u] - 2*G[{w4, w3, w2, w1}, u] - 
     2*G[{w4, w3, w2, w4}, u] - 2*G[{w4, w3, w4, 0}, u] + 
     4*G[{w4, w3, w4, w1}, u] + 8*G[{w4, w3, w4, w4}, u] + 
     4*G[{w4, w4, w2, 0}, u] - 4*G[{w4, w4, w2, w1}, u] - 
     4*G[{w4, w4, w2, w4}, u] - 4*G[{w4, w4, w3, 0}, u] + 
     4*G[{w4, w4, w3, w1}, u] + 4*G[{w4, w4, w3, w4}, u] + 
     (6*G[{w2}, u] - 6*G[{w3}, u])*Zeta[3]), 
 MI[29] -> -1 + 2*ep*G[{0}, u] + ep^2*(Pi^2/3 - 4*G[{0, 0}, u] + 
     2*G[{w1, w1}, u] - 2*G[{w1, w4}, u] - 2*G[{w4, w1}, u] + 
     2*G[{w4, w4}, u]) + ep^5*HELP["Int", 1] + 
   ep^3*(Pi^2*((-2*G[{0}, u])/3 - G[{w1}, u]/3 + G[{w2}, u]/3 + 
       G[{w3}, u]/3 - G[{w4}, u]/3) + 8*G[{0, 0, 0}, u] + 
     2*G[{0, w1, w1}, u] - 2*G[{0, w1, w4}, u] - 2*G[{0, w4, w1}, u] + 
     2*G[{0, w4, w4}, u] + 4*G[{w1, 0, w1}, u] - 2*G[{w1, 0, w4}, u] - 
     12*G[{w1, w1, w1}, u] + 4*G[{w1, w1, w4}, u] - 2*G[{w1, w2, 0}, u] + 
     2*G[{w1, w2, w1}, u] + 2*G[{w1, w2, w4}, u] + 2*G[{w1, w3, 0}, u] - 
     2*G[{w1, w3, w1}, u] - 2*G[{w1, w3, w4}, u] + 4*G[{w1, w4, w1}, u] + 
     4*G[{w1, w4, w4}, u] - 2*G[{w2, 0, w1}, u] + 2*G[{w2, w1, w1}, u] - 
     2*G[{w2, w1, w4}, u] - 2*G[{w2, w2, 0}, u] + 2*G[{w2, w2, w1}, u] + 
     2*G[{w2, w2, w4}, u] + 2*G[{w2, w4, 0}, u] - 2*G[{w2, w4, w1}, u] - 
     2*G[{w2, w4, w4}, u] - 2*G[{w3, 0, w4}, u] + 2*G[{w3, w1, 0}, u] - 
     2*G[{w3, w1, w1}, u] - 2*G[{w3, w1, w4}, u] - 2*G[{w3, w3, 0}, u] + 
     2*G[{w3, w3, w1}, u] + 2*G[{w3, w3, w4}, u] - 2*G[{w3, w4, w1}, u] + 
     2*G[{w3, w4, w4}, u] - 2*G[{w4, 0, w1}, u] + 4*G[{w4, 0, w4}, u] + 
     4*G[{w4, w1, w1}, u] + 4*G[{w4, w1, w4}, u] + 2*G[{w4, w2, 0}, u] - 
     2*G[{w4, w2, w1}, u] - 2*G[{w4, w2, w4}, u] - 2*G[{w4, w3, 0}, u] + 
     2*G[{w4, w3, w1}, u] + 2*G[{w4, w3, w4}, u] + 4*G[{w4, w4, w1}, u] - 
     12*G[{w4, w4, w4}, u] + 10*Zeta[3]) + 
   ep^4*((11*Pi^4)/90 + Pi^2*((4*G[{0, 0}, u])/3 - G[{0, w1}, u]/3 + 
       G[{0, w2}, u]/3 + G[{0, w3}, u]/3 - G[{0, w4}, u]/3 + 
       (4*G[{w1, w1}, u])/3 - G[{w2, w1}, u]/3 - (5*G[{w2, w2}, u])/3 + 
       G[{w2, w3}, u]/3 + G[{w2, w4}, u]/3 + G[{w3, w1}, u]/3 + 
       G[{w3, w2}, u]/3 - (5*G[{w3, w3}, u])/3 - G[{w3, w4}, u]/3 + 
       (4*G[{w4, w4}, u])/3) - 16*G[{0, 0, 0, 0}, u] + 
     2*G[{0, 0, w1, w1}, u] - 2*G[{0, 0, w1, w4}, u] - 
     2*G[{0, 0, w4, w1}, u] + 2*G[{0, 0, w4, w4}, u] + 
     4*G[{0, w1, 0, w1}, u] - 2*G[{0, w1, 0, w4}, u] - 
     12*G[{0, w1, w1, w1}, u] + 4*G[{0, w1, w1, w4}, u] - 
     2*G[{0, w1, w2, 0}, u] + 2*G[{0, w1, w2, w1}, u] + 
     2*G[{0, w1, w2, w4}, u] + 2*G[{0, w1, w3, 0}, u] - 
     2*G[{0, w1, w3, w1}, u] - 2*G[{0, w1, w3, w4}, u] + 
     4*G[{0, w1, w4, w1}, u] + 4*G[{0, w1, w4, w4}, u] - 
     2*G[{0, w2, 0, w1}, u] + 2*G[{0, w2, w1, w1}, u] - 
     2*G[{0, w2, w1, w4}, u] - 2*G[{0, w2, w2, 0}, u] + 
     2*G[{0, w2, w2, w1}, u] + 2*G[{0, w2, w2, w4}, u] + 
     2*G[{0, w2, w4, 0}, u] - 2*G[{0, w2, w4, w1}, u] - 
     2*G[{0, w2, w4, w4}, u] - 2*G[{0, w3, 0, w4}, u] + 
     2*G[{0, w3, w1, 0}, u] - 2*G[{0, w3, w1, w1}, u] - 
     2*G[{0, w3, w1, w4}, u] - 2*G[{0, w3, w3, 0}, u] + 
     2*G[{0, w3, w3, w1}, u] + 2*G[{0, w3, w3, w4}, u] - 
     2*G[{0, w3, w4, w1}, u] + 2*G[{0, w3, w4, w4}, u] - 
     2*G[{0, w4, 0, w1}, u] + 4*G[{0, w4, 0, w4}, u] + 
     4*G[{0, w4, w1, w1}, u] + 4*G[{0, w4, w1, w4}, u] + 
     2*G[{0, w4, w2, 0}, u] - 2*G[{0, w4, w2, w1}, u] - 
     2*G[{0, w4, w2, w4}, u] - 2*G[{0, w4, w3, 0}, u] + 
     2*G[{0, w4, w3, w1}, u] + 2*G[{0, w4, w3, w4}, u] + 
     4*G[{0, w4, w4, w1}, u] - 12*G[{0, w4, w4, w4}, u] + 
     4*G[{w1, 0, 0, w1}, u] - 2*G[{w1, 0, 0, w4}, u] - 
     20*G[{w1, 0, w1, w1}, u] + 8*G[{w1, 0, w1, w4}, u] - 
     2*G[{w1, 0, w2, 0}, u] + 2*G[{w1, 0, w2, w1}, u] + 
     2*G[{w1, 0, w2, w4}, u] + 2*G[{w1, 0, w3, 0}, u] - 
     2*G[{w1, 0, w3, w1}, u] - 2*G[{w1, 0, w3, w4}, u] + 
     8*G[{w1, 0, w4, w1}, u] + 4*G[{w1, 0, w4, w4}, u] - 
     20*G[{w1, w1, 0, w1}, u] + 4*G[{w1, w1, 0, w4}, u] + 
     56*G[{w1, w1, w1, w1}, u] - 8*G[{w1, w1, w1, w4}, u] + 
     4*G[{w1, w1, w2, 0}, u] - 4*G[{w1, w1, w2, w1}, u] - 
     4*G[{w1, w1, w2, w4}, u] - 4*G[{w1, w1, w3, 0}, u] + 
     4*G[{w1, w1, w3, w1}, u] + 4*G[{w1, w1, w3, w4}, u] - 
     8*G[{w1, w1, w4, w1}, u] - 8*G[{w1, w1, w4, w4}, u] + 
     4*G[{w1, w2, 0, 0}, u] + 2*G[{w1, w2, 0, w1}, u] + 
     2*G[{w1, w2, w1, 0}, u] - 8*G[{w1, w2, w1, w1}, u] - 
     4*G[{w1, w2, w1, w4}, u] - 2*G[{w1, w2, w3, 0}, u] + 
     2*G[{w1, w2, w3, w1}, u] + 2*G[{w1, w2, w3, w4}, u] - 
     4*G[{w1, w2, w4, w1}, u] - 4*G[{w1, w2, w4, w4}, u] - 
     4*G[{w1, w3, 0, 0}, u] - 2*G[{w1, w3, 0, w1}, u] - 
     2*G[{w1, w3, w1, 0}, u] + 8*G[{w1, w3, w1, w1}, u] + 
     4*G[{w1, w3, w1, w4}, u] + 2*G[{w1, w3, w2, 0}, u] - 
     2*G[{w1, w3, w2, w1}, u] - 2*G[{w1, w3, w2, w4}, u] + 
     4*G[{w1, w3, w4, w1}, u] + 4*G[{w1, w3, w4, w4}, u] + 
     4*G[{w1, w4, 0, w1}, u] + 4*G[{w1, w4, 0, w4}, u] - 
     8*G[{w1, w4, w1, w1}, u] - 8*G[{w1, w4, w1, w4}, u] - 
     8*G[{w1, w4, w4, w1}, u] - 8*G[{w1, w4, w4, w4}, u] - 
     2*G[{w2, 0, 0, w1}, u] + 10*G[{w2, 0, w1, w1}, u] - 
     6*G[{w2, 0, w1, w4}, u] - 2*G[{w2, 0, w2, 0}, u] + 
     2*G[{w2, 0, w2, w1}, u] + 2*G[{w2, 0, w2, w4}, u] + 
     2*G[{w2, 0, w4, 0}, u] - 6*G[{w2, 0, w4, w1}, u] - 
     2*G[{w2, 0, w4, w4}, u] + 4*G[{w2, w1, 0, w1}, u] - 
     2*G[{w2, w1, 0, w4}, u] - 12*G[{w2, w1, w1, w1}, u] + 
     4*G[{w2, w1, w1, w4}, u] - 2*G[{w2, w1, w2, 0}, u] + 
     2*G[{w2, w1, w2, w1}, u] + 2*G[{w2, w1, w2, w4}, u] + 
     2*G[{w2, w1, w3, 0}, u] - 2*G[{w2, w1, w3, w1}, u] - 
     2*G[{w2, w1, w3, w4}, u] + 4*G[{w2, w1, w4, w1}, u] + 
     4*G[{w2, w1, w4, w4}, u] + 4*G[{w2, w2, 0, 0}, u] + 
     8*G[{w2, w2, 0, w1}, u] + 4*G[{w2, w2, 0, w4}, u] - 
     2*G[{w2, w2, w1, 0}, u] - 10*G[{w2, w2, w1, w1}, u] + 
     6*G[{w2, w2, w1, w4}, u] + 10*G[{w2, w2, w2, 0}, u] - 
     10*G[{w2, w2, w2, w1}, u] - 10*G[{w2, w2, w2, w4}, u] - 
     2*G[{w2, w2, w3, 0}, u] + 2*G[{w2, w2, w3, w1}, u] + 
     2*G[{w2, w2, w3, w4}, u] - 6*G[{w2, w2, w4, 0}, u] + 
     6*G[{w2, w2, w4, w1}, u] - 2*G[{w2, w2, w4, w4}, u] - 
     2*G[{w2, w3, 0, w1}, u] + 2*G[{w2, w3, w1, w1}, u] - 
     2*G[{w2, w3, w1, w4}, u] - 2*G[{w2, w3, w3, 0}, u] + 
     2*G[{w2, w3, w3, w1}, u] + 2*G[{w2, w3, w3, w4}, u] + 
     2*G[{w2, w3, w4, 0}, u] - 2*G[{w2, w3, w4, w1}, u] - 
     2*G[{w2, w3, w4, w4}, u] - 4*G[{w2, w4, 0, 0}, u] - 
     4*G[{w2, w4, 0, w4}, u] + 4*G[{w2, w4, w1, w1}, u] + 
     4*G[{w2, w4, w1, w4}, u] + 4*G[{w2, w4, w3, 0}, u] - 
     4*G[{w2, w4, w3, w1}, u] - 4*G[{w2, w4, w3, w4}, u] - 
     4*G[{w2, w4, w4, 0}, u] + 4*G[{w2, w4, w4, w1}, u] + 
     12*G[{w2, w4, w4, w4}, u] - 2*G[{w3, 0, 0, w4}, u] + 
     2*G[{w3, 0, w1, 0}, u] - 2*G[{w3, 0, w1, w1}, u] - 
     6*G[{w3, 0, w1, w4}, u] - 2*G[{w3, 0, w3, 0}, u] + 
     2*G[{w3, 0, w3, w1}, u] + 2*G[{w3, 0, w3, w4}, u] - 
     6*G[{w3, 0, w4, w1}, u] + 10*G[{w3, 0, w4, w4}, u] - 
     4*G[{w3, w1, 0, 0}, u] - 4*G[{w3, w1, 0, w1}, u] - 
     4*G[{w3, w1, w1, 0}, u] + 12*G[{w3, w1, w1, w1}, u] + 
     4*G[{w3, w1, w1, w4}, u] + 4*G[{w3, w1, w2, 0}, u] - 
     4*G[{w3, w1, w2, w1}, u] - 4*G[{w3, w1, w2, w4}, u] + 
     4*G[{w3, w1, w4, w1}, u] + 4*G[{w3, w1, w4, w4}, u] - 
     2*G[{w3, w2, 0, w4}, u] + 2*G[{w3, w2, w1, 0}, u] - 
     2*G[{w3, w2, w1, w1}, u] - 2*G[{w3, w2, w1, w4}, u] - 
     2*G[{w3, w2, w2, 0}, u] + 2*G[{w3, w2, w2, w1}, u] + 
     2*G[{w3, w2, w2, w4}, u] - 2*G[{w3, w2, w4, w1}, u] + 
     2*G[{w3, w2, w4, w4}, u] + 4*G[{w3, w3, 0, 0}, u] + 
     4*G[{w3, w3, 0, w1}, u] + 8*G[{w3, w3, 0, w4}, u] - 
     6*G[{w3, w3, w1, 0}, u] - 2*G[{w3, w3, w1, w1}, u] + 
     6*G[{w3, w3, w1, w4}, u] - 2*G[{w3, w3, w2, 0}, u] + 
     2*G[{w3, w3, w2, w1}, u] + 2*G[{w3, w3, w2, w4}, u] + 
     10*G[{w3, w3, w3, 0}, u] - 10*G[{w3, w3, w3, w1}, u] - 
     10*G[{w3, w3, w3, w4}, u] - 2*G[{w3, w3, w4, 0}, u] + 
     6*G[{w3, w3, w4, w1}, u] - 10*G[{w3, w3, w4, w4}, u] - 
     2*G[{w3, w4, 0, w1}, u] + 4*G[{w3, w4, 0, w4}, u] + 
     4*G[{w3, w4, w1, w1}, u] + 4*G[{w3, w4, w1, w4}, u] + 
     2*G[{w3, w4, w2, 0}, u] - 2*G[{w3, w4, w2, w1}, u] - 
     2*G[{w3, w4, w2, w4}, u] - 2*G[{w3, w4, w3, 0}, u] + 
     2*G[{w3, w4, w3, w1}, u] + 2*G[{w3, w4, w3, w4}, u] + 
     4*G[{w3, w4, w4, w1}, u] - 12*G[{w3, w4, w4, w4}, u] - 
     2*G[{w4, 0, 0, w1}, u] + 4*G[{w4, 0, 0, w4}, u] + 
     4*G[{w4, 0, w1, w1}, u] + 8*G[{w4, 0, w1, w4}, u] + 
     2*G[{w4, 0, w2, 0}, u] - 2*G[{w4, 0, w2, w1}, u] - 
     2*G[{w4, 0, w2, w4}, u] - 2*G[{w4, 0, w3, 0}, u] + 
     2*G[{w4, 0, w3, w1}, u] + 2*G[{w4, 0, w3, w4}, u] + 
     8*G[{w4, 0, w4, w1}, u] - 20*G[{w4, 0, w4, w4}, u] + 
     4*G[{w4, w1, 0, w1}, u] + 4*G[{w4, w1, 0, w4}, u] - 
     8*G[{w4, w1, w1, w1}, u] - 8*G[{w4, w1, w1, w4}, u] - 
     8*G[{w4, w1, w4, w1}, u] - 8*G[{w4, w1, w4, w4}, u] - 
     4*G[{w4, w2, 0, 0}, u] - 2*G[{w4, w2, 0, w4}, u] + 
     4*G[{w4, w2, w1, w1}, u] + 4*G[{w4, w2, w1, w4}, u] + 
     2*G[{w4, w2, w3, 0}, u] - 2*G[{w4, w2, w3, w1}, u] - 
     2*G[{w4, w2, w3, w4}, u] - 2*G[{w4, w2, w4, 0}, u] + 
     4*G[{w4, w2, w4, w1}, u] + 8*G[{w4, w2, w4, w4}, u] + 
     4*G[{w4, w3, 0, 0}, u] + 2*G[{w4, w3, 0, w4}, u] - 
     4*G[{w4, w3, w1, w1}, u] - 4*G[{w4, w3, w1, w4}, u] - 
     2*G[{w4, w3, w2, 0}, u] + 2*G[{w4, w3, w2, w1}, u] + 
     2*G[{w4, w3, w2, w4}, u] + 2*G[{w4, w3, w4, 0}, u] - 
     4*G[{w4, w3, w4, w1}, u] - 8*G[{w4, w3, w4, w4}, u] + 
     4*G[{w4, w4, 0, w1}, u] - 20*G[{w4, w4, 0, w4}, u] - 
     8*G[{w4, w4, w1, w1}, u] - 8*G[{w4, w4, w1, w4}, u] - 
     4*G[{w4, w4, w2, 0}, u] + 4*G[{w4, w4, w2, w1}, u] + 
     4*G[{w4, w4, w2, w4}, u] + 4*G[{w4, w4, w3, 0}, u] - 
     4*G[{w4, w4, w3, w1}, u] - 4*G[{w4, w4, w3, w4}, u] - 
     8*G[{w4, w4, w4, w1}, u] + 56*G[{w4, w4, w4, w4}, u] + 
     (-20*G[{0}, u] + 2*G[{w1}, u] - 2*G[{w2}, u] - 2*G[{w3}, u] + 
       2*G[{w4}, u])*Zeta[3])}


==> anc/MIcd.m <==
(* ::Package:: *)

(* Please refer to:

S. Di Vita, P. Mastrolia, A. Primo, U. Schubert

"Two-loop master integrals for the leading QCD corrections to
  the Higgs coupling to a $\bm{W}$ pair and to the triple gauge
  couplings $ZWW$ and $\gamma^*WW$"

[arviv:1702.xxxx] *)



(* Description:

This file contains the Master Integrals for the (c)-(d) topologies, Eq.(4.21)
 
 *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2ep.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in Eq.(2.4)

- the integrals are given as functions of v z and zb defined in Eq.(4.18)

- the result is expressed as a Taylor series in ep

 - for each MI, MI[n] (n=1,...,31), MIcd is a list of replacement

  rules with the explicit expressions 

- The iterated integral G[{a1,...,an},1] is the GPL with weights {a1,...,an} evaluated at 1

- GRule is a replacement which is needed in order to translate

 the compact notation in MIcd.m to the notation of the paper. To use it, just apply

 it after the list of replacement rules Micd is applied.
 
 *)


GRule = {G[a__] :> G[{a} /. alphabetInv, 1]};

alphabet={-(1/(-1 + v)) -> 1, (-1 + (-1)^(1/3))/(-1 + v) ->
  2, -((1 + (-1)^(2/3))/(-1 + v)) -> 3, -(1/(-1 + z)) -> 
  4, -(v/((-1 + v) (-1 + z))) -> 
  5, -((1 - v + v^2)/((-1 + v)^2 (-1 + z))) -> 6, 
 1/((-1 + v) (-1 + z)) -> 7, 
 v/((-1 + v)^2 (-1 + z)) -> 
  8, -((v + zb - 2 v zb + v^2 zb)/((-1 + v)^2 (-1 + z) zb)) -> 
  9, (-1 + zb)/(-1 + z) -> 
  10, -((1 + Sqrt[1 - 4 zb])/(2 (-1 + v) zb)) -> 
  11, (-1 + Sqrt[1 - 4 zb])/(2 (-1 + v) zb) -> 
  12, -(v/((-1 + v)^2 (-1 + z) (-1 + zb))) -> 
  13, -((-1 + Sqrt[-3 + 4 zb])/(2 (-1 + v) (-1 + zb))) -> 14, (
  1 + Sqrt[-3 + 4 zb])/(2 (-1 + v) (-1 + zb)) -> 15, 
 0 -> 16, -(2/(-1 + v)) -> 17, -(1/((-1 + v) zb)) -> 18, 
 1/((-1 + v) (-1 + zb)) -> 19};

alphabetInv={1 -> -(1/(-1 + v)), 2 -> (-1 + (-1)^(1/3))/(-1 + v),
 3 -> -((1 + (-1)^(2/3))/(-1 + v)), 4 -> -(1/(-1 + z)), 
 5 -> -(v/((-1 + v) (-1 + z))), 
 6 -> -((1 - v + v^2)/((-1 + v)^2 (-1 + z))), 
 7 -> 1/((-1 + v) (-1 + z)), 8 -> v/((-1 + v)^2 (-1 + z)), 
 9 -> -((v + zb - 2 v zb + v^2 zb)/((-1 + v)^2 (-1 + z) zb)), 
 10 -> (-1 + zb)/(-1 + z), 
 11 -> -((1 + Sqrt[1 - 4 zb])/(2 (-1 + v) zb)), 
 12 -> (-1 + Sqrt[1 - 4 zb])/(2 (-1 + v) zb), 
 13 -> -(v/((-1 + v)^2 (-1 + z) (-1 + zb))), 
 14 -> -((-1 + Sqrt[-3 + 4 zb])/(2 (-1 + v) (-1 + zb))), 
 15 -> (1 + Sqrt[-3 + 4 zb])/(2 (-1 + v) (-1 + zb)), 16 -> 0, 
 17 -> -(2/(-1 + v)), 18 -> -(1/((-1 + v) zb)), 
 19 -> 1/((-1 + v) (-1 + zb))};

(* Evplicit result: *)
MIcd= {MI[1] -> 1 + ep^5 HELP["Int", 1], 
 MI[2] -> -ep G[13] + ep^2 (2 G[13, 13] - G[16, 13]) + 
   ep^3 (-4 G[13, 13, 13] + 2 G[13, 16, 13] + 2 G[16, 13, 13] - 
      G[16, 16, 13]) + 
   ep^4 (8 G[13, 13, 13, 13] - 4 G[13, 13, 16, 13] - 
      4 G[13, 16, 13, 13] + 2 G[13, 16, 16, 13] - 
      4 G[16, 13, 13, 13] + 2 G[16, 13, 16, 13] + 
      2 G[16, 16, 13, 13] - G[16, 16, 16, 13]) + ep^5 HELP["Int", 1], 
 MI[3] -> ep G[1] + ep^2 (G[1, 1] - 2 G[17, 1]) + 
   ep^3 (G[1, 1, 1] - 2 G[1, 17, 1] - 2 G[17, 1, 1] + 
      4 G[17, 17, 1]) + 
   ep^4 (G[1, 1, 1, 1] - 2 G[1, 1, 17, 1] - 2 G[1, 17, 1, 1] + 
      4 G[1, 17, 17, 1] - 2 G[17, 1, 1, 1] + 4 G[17, 1, 17, 1] + 
      4 G[17, 17, 1, 1] - 8 G[17, 17, 17, 1]) + ep^5 HELP["Int", 1], 
 MI[4] -> ep (G[1] - G[9] - G[11] - G[12]) + 
   ep^2 (G[1] G[4] - 2 G[1] G[9] - G[4] G[11] + 2 G[9] G[11] - 
      G[4] G[12] + 2 G[9] G[12] + G[1, 1] - G[1, 11] - G[1, 12] - 
      G[4, 9] + 2 G[9, 9] - 2 G[11, 1] + 2 G[11, 11] + 2 G[11, 12] - 
      2 G[12, 1] + 2 G[12, 11] + 2 G[12, 12] + 2 G[16, 1] - 
      2 G[16, 11] - 2 G[16, 12]) + 
   ep^3 (G[4] G[1, 1] - 2 G[9] G[1, 1] - G[4] G[1, 11] + 
      2 G[9] G[1, 11] - G[4] G[1, 12] + 2 G[9] G[1, 12] + 
      G[1] G[4, 4] - G[11] G[4, 4] - G[12] G[4, 4] - 2 G[1] G[4, 9] + 
      2 G[11] G[4, 9] + 2 G[12] G[4, 9] - 2 G[1] G[9, 4] + 
      2 G[11] G[9, 4] + 2 G[12] G[9, 4] + 4 G[1] G[9, 9] - 
      4 G[11] G[9, 9] - 4 G[12] G[9, 9] - 2 G[4] G[11, 1] + 
      4 G[9] G[11, 1] + 2 G[4] G[11, 11] - 4 G[9] G[11, 11] + 
      2 G[4] G[11, 12] - 4 G[9] G[11, 12] - 2 G[4] G[12, 1] + 
      4 G[9] G[12, 1] + 2 G[4] G[12, 11] - 4 G[9] G[12, 11] + 
      2 G[4] G[12, 12] - 4 G[9] G[12, 12] + 2 G[4] G[16, 1] - 
      4 G[9] G[16, 1] - 2 G[4] G[16, 11] + 4 G[9] G[16, 11] - 
      2 G[4] G[16, 12] + 4 G[9] G[16, 12] + G[1, 1, 1] - G[1, 1, 11] -
       G[1, 1, 12] - 2 G[1, 11, 1] + 2 G[1, 11, 11] + 
      2 G[1, 11, 12] - 2 G[1, 12, 1] + 2 G[1, 12, 11] + 
      2 G[1, 12, 12] + 2 G[1, 16, 1] - 2 G[1, 16, 11] - 
      2 G[1, 16, 12] - G[4, 4, 9] + 2 G[4, 9, 9] + 2 G[9, 4, 9] - 
      4 G[9, 9, 9] - 2 G[11, 1, 1] + 2 G[11, 1, 11] + 
      2 G[11, 1, 12] + 4 G[11, 11, 1] - 4 G[11, 11, 11] - 
      4 G[11, 11, 12] + 4 G[11, 12, 1] - 4 G[11, 12, 11] - 
      4 G[11, 12, 12] - 4 G[11, 16, 1] + 4 G[11, 16, 11] + 
      4 G[11, 16, 12] - 2 G[12, 1, 1] + 2 G[12, 1, 11] + 
      2 G[12, 1, 12] + 4 G[12, 11, 1] - 4 G[12, 11, 11] - 
      4 G[12, 11, 12] + 4 G[12, 12, 1] - 4 G[12, 12, 11] - 
      4 G[12, 12, 12] - 4 G[12, 16, 1] + 4 G[12, 16, 11] + 
      4 G[12, 16, 12] + 2 G[16, 1, 1] - 2 G[16, 1, 11] - 
      2 G[16, 1, 12] - 4 G[16, 11, 1] + 4 G[16, 11, 11] + 
      4 G[16, 11, 12] - 4 G[16, 12, 1] + 4 G[16, 12, 11] + 
      4 G[16, 12, 12] + 4 G[16, 16, 1] - 4 G[16, 16, 11] - 
      4 G[16, 16, 12]) + 
   ep^4 (G[1, 1] G[4, 4] - G[1, 11] G[4, 4] - G[1, 12] G[4, 4] - 
      2 G[1, 1] G[4, 9] + 2 G[1, 11] G[4, 9] + 2 G[1, 12] G[4, 9] - 
      2 G[1, 1] G[9, 4] + 2 G[1, 11] G[9, 4] + 2 G[1, 12] G[9, 4] + 
      4 G[1, 1] G[9, 9] - 4 G[1, 11] G[9, 9] - 4 G[1, 12] G[9, 9] - 
      2 G[4, 4] G[11, 1] + 4 G[4, 9] G[11, 1] + 4 G[9, 4] G[11, 1] - 
      8 G[9, 9] G[11, 1] + 2 G[4, 4] G[11, 11] - 
      4 G[4, 9] G[11, 11] - 4 G[9, 4] G[11, 11] + 
      8 G[9, 9] G[11, 11] + 2 G[4, 4] G[11, 12] - 
      4 G[4, 9] G[11, 12] - 4 G[9, 4] G[11, 12] + 
      8 G[9, 9] G[11, 12] - 2 G[4, 4] G[12, 1] + 4 G[4, 9] G[12, 1] + 
      4 G[9, 4] G[12, 1] - 8 G[9, 9] G[12, 1] + 2 G[4, 4] G[12, 11] - 
      4 G[4, 9] G[12, 11] - 4 G[9, 4] G[12, 11] + 
      8 G[9, 9] G[12, 11] + 2 G[4, 4] G[12, 12] - 
      4 G[4, 9] G[12, 12] - 4 G[9, 4] G[12, 12] + 
      8 G[9, 9] G[12, 12] + 2 G[4, 4] G[16, 1] - 4 G[4, 9] G[16, 1] - 
      4 G[9, 4] G[16, 1] + 8 G[9, 9] G[16, 1] - 2 G[4, 4] G[16, 11] + 
      4 G[4, 9] G[16, 11] + 4 G[9, 4] G[16, 11] - 
      8 G[9, 9] G[16, 11] - 2 G[4, 4] G[16, 12] + 
      4 G[4, 9] G[16, 12] + 4 G[9, 4] G[16, 12] - 
      8 G[9, 9] G[16, 12] + G[4] G[1, 1, 1] - 2 G[9] G[1, 1, 1] - 
      G[4] G[1, 1, 11] + 2 G[9] G[1, 1, 11] - G[4] G[1, 1, 12] + 
      2 G[9] G[1, 1, 12] - 2 G[4] G[1, 11, 1] + 4 G[9] G[1, 11, 1] + 
      2 G[4] G[1, 11, 11] - 4 G[9] G[1, 11, 11] + 
      2 G[4] G[1, 11, 12] - 4 G[9] G[1, 11, 12] - 
      2 G[4] G[1, 12, 1] + 4 G[9] G[1, 12, 1] + 2 G[4] G[1, 12, 11] - 
      4 G[9] G[1, 12, 11] + 2 G[4] G[1, 12, 12] - 
      4 G[9] G[1, 12, 12] + 2 G[4] G[1, 16, 1] - 4 G[9] G[1, 16, 1] - 
      2 G[4] G[1, 16, 11] + 4 G[9] G[1, 16, 11] - 
      2 G[4] G[1, 16, 12] + 4 G[9] G[1, 16, 12] + G[1] G[4, 4, 4] - 
      G[11] G[4, 4, 4] - G[12] G[4, 4, 4] - 2 G[1] G[4, 4, 9] + 
      2 G[11] G[4, 4, 9] + 2 G[12] G[4, 4, 9] - 2 G[1] G[4, 9, 4] + 
      2 G[11] G[4, 9, 4] + 2 G[12] G[4, 9, 4] + 4 G[1] G[4, 9, 9] - 
      4 G[11] G[4, 9, 9] - 4 G[12] G[4, 9, 9] - 2 G[1] G[9, 4, 4] + 
      2 G[11] G[9, 4, 4] + 2 G[12] G[9, 4, 4] + 4 G[1] G[9, 4, 9] - 
      4 G[11] G[9, 4, 9] - 4 G[12] G[9, 4, 9] + 4 G[1] G[9, 9, 4] - 
      4 G[11] G[9, 9, 4] - 4 G[12] G[9, 9, 4] - 8 G[1] G[9, 9, 9] + 
      8 G[11] G[9, 9, 9] + 8 G[12] G[9, 9, 9] - 2 G[4] G[11, 1, 1] + 
      4 G[9] G[11, 1, 1] + 2 G[4] G[11, 1, 11] - 
      4 G[9] G[11, 1, 11] + 2 G[4] G[11, 1, 12] - 
      4 G[9] G[11, 1, 12] + 4 G[4] G[11, 11, 1] - 
      8 G[9] G[11, 11, 1] - 4 G[4] G[11, 11, 11] + 
      8 G[9] G[11, 11, 11] - 4 G[4] G[11, 11, 12] + 
      8 G[9] G[11, 11, 12] + 4 G[4] G[11, 12, 1] - 
      8 G[9] G[11, 12, 1] - 4 G[4] G[11, 12, 11] + 
      8 G[9] G[11, 12, 11] - 4 G[4] G[11, 12, 12] + 
      8 G[9] G[11, 12, 12] - 4 G[4] G[11, 16, 1] + 
      8 G[9] G[11, 16, 1] + 4 G[4] G[11, 16, 11] - 
      8 G[9] G[11, 16, 11] + 4 G[4] G[11, 16, 12] - 
      8 G[9] G[11, 16, 12] - 2 G[4] G[12, 1, 1] + 
      4 G[9] G[12, 1, 1] + 2 G[4] G[12, 1, 11] - 
      4 G[9] G[12, 1, 11] + 2 G[4] G[12, 1, 12] - 
      4 G[9] G[12, 1, 12] + 4 G[4] G[12, 11, 1] - 
      8 G[9] G[12, 11, 1] - 4 G[4] G[12, 11, 11] + 
      8 G[9] G[12, 11, 11] - 4 G[4] G[12, 11, 12] + 
      8 G[9] G[12, 11, 12] + 4 G[4] G[12, 12, 1] - 
      8 G[9] G[12, 12, 1] - 4 G[4] G[12, 12, 11] + 
      8 G[9] G[12, 12, 11] - 4 G[4] G[12, 12, 12] + 
      8 G[9] G[12, 12, 12] - 4 G[4] G[12, 16, 1] + 
      8 G[9] G[12, 16, 1] + 4 G[4] G[12, 16, 11] - 
      8 G[9] G[12, 16, 11] + 4 G[4] G[12, 16, 12] - 
      8 G[9] G[12, 16, 12] + 2 G[4] G[16, 1, 1] - 
      4 G[9] G[16, 1, 1] - 2 G[4] G[16, 1, 11] + 
      4 G[9] G[16, 1, 11] - 2 G[4] G[16, 1, 12] + 
      4 G[9] G[16, 1, 12] - 4 G[4] G[16, 11, 1] + 
      8 G[9] G[16, 11, 1] + 4 G[4] G[16, 11, 11] - 
      8 G[9] G[16, 11, 11] + 4 G[4] G[16, 11, 12] - 
      8 G[9] G[16, 11, 12] - 4 G[4] G[16, 12, 1] + 
      8 G[9] G[16, 12, 1] + 4 G[4] G[16, 12, 11] - 
      8 G[9] G[16, 12, 11] + 4 G[4] G[16, 12, 12] - 
      8 G[9] G[16, 12, 12] + 4 G[4] G[16, 16, 1] - 
      8 G[9] G[16, 16, 1] - 4 G[4] G[16, 16, 11] + 
      8 G[9] G[16, 16, 11] - 4 G[4] G[16, 16, 12] + 
      8 G[9] G[16, 16, 12] + G[1, 1, 1, 1] - G[1, 1, 1, 11] - 
      G[1, 1, 1, 12] - 2 G[1, 1, 11, 1] + 2 G[1, 1, 11, 11] + 
      2 G[1, 1, 11, 12] - 2 G[1, 1, 12, 1] + 2 G[1, 1, 12, 11] + 
      2 G[1, 1, 12, 12] + 2 G[1, 1, 16, 1] - 2 G[1, 1, 16, 11] - 
      2 G[1, 1, 16, 12] - 2 G[1, 11, 1, 1] + 2 G[1, 11, 1, 11] + 
      2 G[1, 11, 1, 12] + 4 G[1, 11, 11, 1] - 4 G[1, 11, 11, 11] - 
      4 G[1, 11, 11, 12] + 4 G[1, 11, 12, 1] - 4 G[1, 11, 12, 11] - 
      4 G[1, 11, 12, 12] - 4 G[1, 11, 16, 1] + 4 G[1, 11, 16, 11] + 
      4 G[1, 11, 16, 12] - 2 G[1, 12, 1, 1] + 2 G[1, 12, 1, 11] + 
      2 G[1, 12, 1, 12] + 4 G[1, 12, 11, 1] - 4 G[1, 12, 11, 11] - 
      4 G[1, 12, 11, 12] + 4 G[1, 12, 12, 1] - 4 G[1, 12, 12, 11] - 
      4 G[1, 12, 12, 12] - 4 G[1, 12, 16, 1] + 4 G[1, 12, 16, 11] + 
      4 G[1, 12, 16, 12] + 2 G[1, 16, 1, 1] - 2 G[1, 16, 1, 11] - 
      2 G[1, 16, 1, 12] - 4 G[1, 16, 11, 1] + 4 G[1, 16, 11, 11] + 
      4 G[1, 16, 11, 12] - 4 G[1, 16, 12, 1] + 4 G[1, 16, 12, 11] + 
      4 G[1, 16, 12, 12] + 4 G[1, 16, 16, 1] - 4 G[1, 16, 16, 11] - 
      4 G[1, 16, 16, 12] - G[4, 4, 4, 9] + 2 G[4, 4, 9, 9] + 
      2 G[4, 9, 4, 9] - 4 G[4, 9, 9, 9] + 2 G[9, 4, 4, 9] - 
      4 G[9, 4, 9, 9] - 4 G[9, 9, 4, 9] + 8 G[9, 9, 9, 9] - 
      2 G[11, 1, 1, 1] + 2 G[11, 1, 1, 11] + 2 G[11, 1, 1, 12] + 
      4 G[11, 1, 11, 1] - 4 G[11, 1, 11, 11] - 4 G[11, 1, 11, 12] + 
      4 G[11, 1, 12, 1] - 4 G[11, 1, 12, 11] - 4 G[11, 1, 12, 12] - 
      4 G[11, 1, 16, 1] + 4 G[11, 1, 16, 11] + 4 G[11, 1, 16, 12] + 
      4 G[11, 11, 1, 1] - 4 G[11, 11, 1, 11] - 4 G[11, 11, 1, 12] - 
      8 G[11, 11, 11, 1] + 8 G[11, 11, 11, 11] + 
      8 G[11, 11, 11, 12] - 8 G[11, 11, 12, 1] + 
      8 G[11, 11, 12, 11] + 8 G[11, 11, 12, 12] + 
      8 G[11, 11, 16, 1] - 8 G[11, 11, 16, 11] - 
      8 G[11, 11, 16, 12] + 4 G[11, 12, 1, 1] - 4 G[11, 12, 1, 11] - 
      4 G[11, 12, 1, 12] - 8 G[11, 12, 11, 1] + 8 G[11, 12, 11, 11] + 
      8 G[11, 12, 11, 12] - 8 G[11, 12, 12, 1] + 
      8 G[11, 12, 12, 11] + 8 G[11, 12, 12, 12] + 
      8 G[11, 12, 16, 1] - 8 G[11, 12, 16, 11] - 
      8 G[11, 12, 16, 12] - 4 G[11, 16, 1, 1] + 4 G[11, 16, 1, 11] + 
      4 G[11, 16, 1, 12] + 8 G[11, 16, 11, 1] - 8 G[11, 16, 11, 11] - 
      8 G[11, 16, 11, 12] + 8 G[11, 16, 12, 1] - 
      8 G[11, 16, 12, 11] - 8 G[11, 16, 12, 12] - 
      8 G[11, 16, 16, 1] + 8 G[11, 16, 16, 11] + 
      8 G[11, 16, 16, 12] - 2 G[12, 1, 1, 1] + 2 G[12, 1, 1, 11] + 
      2 G[12, 1, 1, 12] + 4 G[12, 1, 11, 1] - 4 G[12, 1, 11, 11] - 
      4 G[12, 1, 11, 12] + 4 G[12, 1, 12, 1] - 4 G[12, 1, 12, 11] - 
      4 G[12, 1, 12, 12] - 4 G[12, 1, 16, 1] + 4 G[12, 1, 16, 11] + 
      4 G[12, 1, 16, 12] + 4 G[12, 11, 1, 1] - 4 G[12, 11, 1, 11] - 
      4 G[12, 11, 1, 12] - 8 G[12, 11, 11, 1] + 8 G[12, 11, 11, 11] + 
      8 G[12, 11, 11, 12] - 8 G[12, 11, 12, 1] + 
      8 G[12, 11, 12, 11] + 8 G[12, 11, 12, 12] + 
      8 G[12, 11, 16, 1] - 8 G[12, 11, 16, 11] - 
      8 G[12, 11, 16, 12] + 4 G[12, 12, 1, 1] - 4 G[12, 12, 1, 11] - 
      4 G[12, 12, 1, 12] - 8 G[12, 12, 11, 1] + 8 G[12, 12, 11, 11] + 
      8 G[12, 12, 11, 12] - 8 G[12, 12, 12, 1] + 
      8 G[12, 12, 12, 11] + 8 G[12, 12, 12, 12] + 
      8 G[12, 12, 16, 1] - 8 G[12, 12, 16, 11] - 
      8 G[12, 12, 16, 12] - 4 G[12, 16, 1, 1] + 4 G[12, 16, 1, 11] + 
      4 G[12, 16, 1, 12] + 8 G[12, 16, 11, 1] - 8 G[12, 16, 11, 11] - 
      8 G[12, 16, 11, 12] + 8 G[12, 16, 12, 1] - 
      8 G[12, 16, 12, 11] - 8 G[12, 16, 12, 12] - 
      8 G[12, 16, 16, 1] + 8 G[12, 16, 16, 11] + 
      8 G[12, 16, 16, 12] + 2 G[16, 1, 1, 1] - 2 G[16, 1, 1, 11] - 
      2 G[16, 1, 1, 12] - 4 G[16, 1, 11, 1] + 4 G[16, 1, 11, 11] + 
      4 G[16, 1, 11, 12] - 4 G[16, 1, 12, 1] + 4 G[16, 1, 12, 11] + 
      4 G[16, 1, 12, 12] + 4 G[16, 1, 16, 1] - 4 G[16, 1, 16, 11] - 
      4 G[16, 1, 16, 12] - 4 G[16, 11, 1, 1] + 4 G[16, 11, 1, 11] + 
      4 G[16, 11, 1, 12] + 8 G[16, 11, 11, 1] - 8 G[16, 11, 11, 11] - 
      8 G[16, 11, 11, 12] + 8 G[16, 11, 12, 1] - 
      8 G[16, 11, 12, 11] - 8 G[16, 11, 12, 12] - 
      8 G[16, 11, 16, 1] + 8 G[16, 11, 16, 11] + 
      8 G[16, 11, 16, 12] - 4 G[16, 12, 1, 1] + 4 G[16, 12, 1, 11] + 
      4 G[16, 12, 1, 12] + 8 G[16, 12, 11, 1] - 8 G[16, 12, 11, 11] - 
      8 G[16, 12, 11, 12] + 8 G[16, 12, 12, 1] - 
      8 G[16, 12, 12, 11] - 8 G[16, 12, 12, 12] - 
      8 G[16, 12, 16, 1] + 8 G[16, 12, 16, 11] + 
      8 G[16, 12, 16, 12] + 4 G[16, 16, 1, 1] - 4 G[16, 16, 1, 11] - 
      4 G[16, 16, 1, 12] - 8 G[16, 16, 11, 1] + 8 G[16, 16, 11, 11] + 
      8 G[16, 16, 11, 12] - 8 G[16, 16, 12, 1] + 
      8 G[16, 16, 12, 11] + 8 G[16, 16, 12, 12] + 
      8 G[16, 16, 16, 1] - 8 G[16, 16, 16, 11] - 
      8 G[16, 16, 16, 12]) + ep^5 HELP["Int", 1], 
 MI[5] -> -1 + 2 ep G[13] + 
   ep^2 (-(\[Pi]^2/3) - 8 G[13, 13] + 4 G[16, 13]) + 
   ep^5 HELP["Int", 1] + 
   ep^3 (2/3 \[Pi]^2 G[13] + 32 G[13, 13, 13] - 12 G[13, 16, 13] - 
      16 G[16, 13, 13] + 4 G[16, 16, 13] + 2 Zeta[3]) + 
   ep^4 (-(\[Pi]^4/10) - 8/3 \[Pi]^2 G[13, 13] + 
      4/3 \[Pi]^2 G[16, 13] - 128 G[13, 13, 13, 13] + 
      48 G[13, 13, 16, 13] + 48 G[13, 16, 13, 13] - 
      12 G[13, 16, 16, 13] + 64 G[16, 13, 13, 13] - 
      24 G[16, 13, 16, 13] - 16 G[16, 16, 13, 13] + 
      4 G[16, 16, 16, 13] - 4 G[13] Zeta[3]), 
 MI[6] -> ep G[13] + ep^2 (-4 G[13, 13] + G[16, 13]) + 
   ep^3 (1/3 \[Pi]^2 G[13] + 16 G[13, 13, 13] - 6 G[13, 16, 13] - 
      4 G[16, 13, 13] + G[16, 16, 13]) + ep^5 HELP["Int", 1] + 
   ep^4 (-(4/3) \[Pi]^2 G[13, 13] + 1/3 \[Pi]^2 G[16, 13] - 
      64 G[13, 13, 13, 13] + 24 G[13, 13, 16, 13] + 
      24 G[13, 16, 13, 13] - 6 G[13, 16, 16, 13] + 
      16 G[16, 13, 13, 13] - 6 G[16, 13, 16, 13] - 
      4 G[16, 16, 13, 13] + G[16, 16, 16, 13] - 2 G[13] Zeta[3]), 
 MI[7] -> -ep G[1] + ep^2 (-5 G[1, 1] + 2 G[16, 1] + 6 G[17, 1]) + 
   ep^3 (-13 G[1, 1, 1] + 10 G[1, 16, 1] + 30 G[1, 17, 1] + 
      6 G[16, 1, 1] - 4 G[16, 16, 1] - 12 G[16, 17, 1] + 
      24 G[17, 1, 1] - 12 G[17, 16, 1] - 36 G[17, 17, 1]) + 
   ep^4 (-29 G[1, 1, 1, 1] + 26 G[1, 1, 16, 1] + 78 G[1, 1, 17, 1] + 
      54 G[1, 16, 1, 1] - 20 G[1, 16, 16, 1] - 60 G[1, 16, 17, 1] + 
      120 G[1, 17, 1, 1] - 60 G[1, 17, 16, 1] - 180 G[1, 17, 17, 1] + 
      14 G[16, 1, 1, 1] - 12 G[16, 1, 16, 1] - 36 G[16, 1, 17, 1] - 
      20 G[16, 16, 1, 1] + 8 G[16, 16, 16, 1] + 24 G[16, 16, 17, 1] - 
      48 G[16, 17, 1, 1] + 24 G[16, 17, 16, 1] + 
      72 G[16, 17, 17, 1] + 60 G[17, 1, 1, 1] - 48 G[17, 1, 16, 1] - 
      144 G[17, 1, 17, 1] - 48 G[17, 16, 1, 1] + 
      24 G[17, 16, 16, 1] + 72 G[17, 16, 17, 1] - 
      144 G[17, 17, 1, 1] + 72 G[17, 17, 16, 1] + 
      216 G[17, 17, 17, 1]) + ep^5 HELP["Int", 1], 
 MI[8] -> -2 ep^2 G[1, 1] + 
   ep^3 (-6 G[1, 1, 1] + 4 G[1, 16, 1] + 12 G[1, 17, 1] - 
      4 G[16, 1, 1]) + 
   ep^4 (-14 G[1, 1, 1, 1] + 12 G[1, 1, 16, 1] + 36 G[1, 1, 17, 1] + 
      20 G[1, 16, 1, 1] - 8 G[1, 16, 16, 1] - 24 G[1, 16, 17, 1] + 
      48 G[1, 17, 1, 1] - 24 G[1, 17, 16, 1] - 72 G[1, 17, 17, 1] - 
      12 G[16, 1, 1, 1] + 8 G[16, 1, 16, 1] + 24 G[16, 1, 17, 1] - 
      8 G[16, 16, 1, 1]) + ep^5 HELP["Int", 1], 
 MI[9] -> ep (-G[1] + G[9] + G[11] + G[12]) + 
   ep^2 (-G[1] G[4] + 4 G[1] G[9] + G[4] G[11] - 4 G[9] G[11] + 
      G[4] G[12] - 4 G[9] G[12] - 3 G[1, 1] + 3 G[1, 11] + 
      3 G[1, 12] + G[4, 9] - 4 G[9, 9] + 4 G[11, 1] - 4 G[11, 11] - 
      4 G[11, 12] + 4 G[12, 1] - 4 G[12, 11] - 4 G[12, 12] - 
      2 G[16, 1] + 2 G[16, 11] + 2 G[16, 12]) + 
   ep^3 (-(1/3) \[Pi]^2 G[1] + 1/3 \[Pi]^2 G[9] + 1/3 \[Pi]^2 G[11] + 
      1/3 \[Pi]^2 G[12] - 3 G[4] G[1, 1] + 10 G[9] G[1, 1] + 
      3 G[4] G[1, 11] - 10 G[9] G[1, 11] + 3 G[4] G[1, 12] - 
      10 G[9] G[1, 12] - G[1] G[4, 4] + G[11] G[4, 4] + 
      G[12] G[4, 4] + 4 G[1] G[4, 9] - 4 G[11] G[4, 9] - 
      4 G[12] G[4, 9] + 6 G[1] G[9, 4] - 6 G[11] G[9, 4] - 
      6 G[12] G[9, 4] - 16 G[1] G[9, 9] + 16 G[11] G[9, 9] + 
      16 G[12] G[9, 9] + 4 G[4] G[11, 1] - 16 G[9] G[11, 1] - 
      4 G[4] G[11, 11] + 16 G[9] G[11, 11] - 4 G[4] G[11, 12] + 
      16 G[9] G[11, 12] + 4 G[4] G[12, 1] - 16 G[9] G[12, 1] - 
      4 G[4] G[12, 11] + 16 G[9] G[12, 11] - 4 G[4] G[12, 12] + 
      16 G[9] G[12, 12] - 2 G[4] G[16, 1] + 12 G[9] G[16, 1] + 
      2 G[4] G[16, 11] - 12 G[9] G[16, 11] + 2 G[4] G[16, 12] - 
      12 G[9] G[16, 12] - 7 G[1, 1, 1] + 7 G[1, 1, 11] + 
      7 G[1, 1, 12] + 12 G[1, 11, 1] - 12 G[1, 11, 11] - 
      12 G[1, 11, 12] + 12 G[1, 12, 1] - 12 G[1, 12, 11] - 
      12 G[1, 12, 12] - 10 G[1, 16, 1] + 10 G[1, 16, 11] + 
      10 G[1, 16, 12] + G[4, 4, 9] - 4 G[4, 9, 9] - 6 G[9, 4, 9] + 
      16 G[9, 9, 9] + 10 G[11, 1, 1] - 10 G[11, 1, 11] - 
      10 G[11, 1, 12] - 16 G[11, 11, 1] + 16 G[11, 11, 11] + 
      16 G[11, 11, 12] - 16 G[11, 12, 1] + 16 G[11, 12, 11] + 
      16 G[11, 12, 12] + 12 G[11, 16, 1] - 12 G[11, 16, 11] - 
      12 G[11, 16, 12] + 10 G[12, 1, 1] - 10 G[12, 1, 11] - 
      10 G[12, 1, 12] - 16 G[12, 11, 1] + 16 G[12, 11, 11] + 
      16 G[12, 11, 12] - 16 G[12, 12, 1] + 16 G[12, 12, 11] + 
      16 G[12, 12, 12] + 12 G[12, 16, 1] - 12 G[12, 16, 11] - 
      12 G[12, 16, 12] - 6 G[16, 1, 1] + 6 G[16, 1, 11] + 
      6 G[16, 1, 12] + 8 G[16, 11, 1] - 8 G[16, 11, 11] - 
      8 G[16, 11, 12] + 8 G[16, 12, 1] - 8 G[16, 12, 11] - 
      8 G[16, 12, 12] - 4 G[16, 16, 1] + 4 G[16, 16, 11] + 
      4 G[16, 16, 12]) + ep^5 HELP["Int", 1] + 
   ep^4 (-(1/3) \[Pi]^2 G[1] G[4] + 4/3 \[Pi]^2 G[1] G[9] + 
      1/3 \[Pi]^2 G[4] G[11] - 4/3 \[Pi]^2 G[9] G[11] + 
      1/3 \[Pi]^2 G[4] G[12] - 
      4/3 \[Pi]^2 G[9] G[12] - \[Pi]^2 G[1, 1] + \[Pi]^2 G[1, 
        11] + \[Pi]^2 G[1, 12] - 3 G[1, 1] G[4, 4] + 
      3 G[1, 11] G[4, 4] + 3 G[1, 12] G[4, 4] + 1/3 \[Pi]^2 G[4, 9] + 
      10 G[1, 1] G[4, 9] - 10 G[1, 11] G[4, 9] - 
      10 G[1, 12] G[4, 9] + 18 G[1, 1] G[9, 4] - 
      18 G[1, 11] G[9, 4] - 18 G[1, 12] G[9, 4] - 
      4/3 \[Pi]^2 G[9, 9] - 40 G[1, 1] G[9, 9] + 
      40 G[1, 11] G[9, 9] + 40 G[1, 12] G[9, 9] + 
      4/3 \[Pi]^2 G[11, 1] + 4 G[4, 4] G[11, 1] - 
      16 G[4, 9] G[11, 1] - 24 G[9, 4] G[11, 1] + 
      64 G[9, 9] G[11, 1] - 4/3 \[Pi]^2 G[11, 11] - 
      4 G[4, 4] G[11, 11] + 16 G[4, 9] G[11, 11] + 
      24 G[9, 4] G[11, 11] - 64 G[9, 9] G[11, 11] - 
      4/3 \[Pi]^2 G[11, 12] - 4 G[4, 4] G[11, 12] + 
      16 G[4, 9] G[11, 12] + 24 G[9, 4] G[11, 12] - 
      64 G[9, 9] G[11, 12] + 4/3 \[Pi]^2 G[12, 1] + 
      4 G[4, 4] G[12, 1] - 16 G[4, 9] G[12, 1] - 
      24 G[9, 4] G[12, 1] + 64 G[9, 9] G[12, 1] - 
      4/3 \[Pi]^2 G[12, 11] - 4 G[4, 4] G[12, 11] + 
      16 G[4, 9] G[12, 11] + 24 G[9, 4] G[12, 11] - 
      64 G[9, 9] G[12, 11] - 4/3 \[Pi]^2 G[12, 12] - 
      4 G[4, 4] G[12, 12] + 16 G[4, 9] G[12, 12] + 
      24 G[9, 4] G[12, 12] - 64 G[9, 9] G[12, 12] - 
      2/3 \[Pi]^2 G[16, 1] - 2 G[4, 4] G[16, 1] + 
      12 G[4, 9] G[16, 1] + 12 G[9, 4] G[16, 1] - 
      48 G[9, 9] G[16, 1] + 2/3 \[Pi]^2 G[16, 11] + 
      2 G[4, 4] G[16, 11] - 12 G[4, 9] G[16, 11] - 
      12 G[9, 4] G[16, 11] + 48 G[9, 9] G[16, 11] + 
      2/3 \[Pi]^2 G[16, 12] + 2 G[4, 4] G[16, 12] - 
      12 G[4, 9] G[16, 12] - 12 G[9, 4] G[16, 12] + 
      48 G[9, 9] G[16, 12] - 7 G[4] G[1, 1, 1] + 22 G[9] G[1, 1, 1] + 
      7 G[4] G[1, 1, 11] - 22 G[9] G[1, 1, 11] + 7 G[4] G[1, 1, 12] - 
      22 G[9] G[1, 1, 12] + 12 G[4] G[1, 11, 1] - 
      40 G[9] G[1, 11, 1] - 12 G[4] G[1, 11, 11] + 
      40 G[9] G[1, 11, 11] - 12 G[4] G[1, 11, 12] + 
      40 G[9] G[1, 11, 12] + 12 G[4] G[1, 12, 1] - 
      40 G[9] G[1, 12, 1] - 12 G[4] G[1, 12, 11] + 
      40 G[9] G[1, 12, 11] - 12 G[4] G[1, 12, 12] + 
      40 G[9] G[1, 12, 12] - 10 G[4] G[1, 16, 1] + 
      36 G[9] G[1, 16, 1] + 10 G[4] G[1, 16, 11] - 
      36 G[9] G[1, 16, 11] + 10 G[4] G[1, 16, 12] - 
      36 G[9] G[1, 16, 12] - G[1] G[4, 4, 4] + G[11] G[4, 4, 4] + 
      G[12] G[4, 4, 4] + 4 G[1] G[4, 4, 9] - 4 G[11] G[4, 4, 9] - 
      4 G[12] G[4, 4, 9] + 6 G[1] G[4, 9, 4] - 6 G[11] G[4, 9, 4] - 
      6 G[12] G[4, 9, 4] - 16 G[1] G[4, 9, 9] + 16 G[11] G[4, 9, 9] + 
      16 G[12] G[4, 9, 9] + 6 G[1] G[9, 4, 4] - 6 G[11] G[9, 4, 4] - 
      6 G[12] G[9, 4, 4] - 24 G[1] G[9, 4, 9] + 24 G[11] G[9, 4, 9] + 
      24 G[12] G[9, 4, 9] - 24 G[1] G[9, 9, 4] + 
      24 G[11] G[9, 9, 4] + 24 G[12] G[9, 9, 4] + 
      64 G[1] G[9, 9, 9] - 64 G[11] G[9, 9, 9] - 
      64 G[12] G[9, 9, 9] + 10 G[4] G[11, 1, 1] - 
      40 G[9] G[11, 1, 1] - 10 G[4] G[11, 1, 11] + 
      40 G[9] G[11, 1, 11] - 10 G[4] G[11, 1, 12] + 
      40 G[9] G[11, 1, 12] - 16 G[4] G[11, 11, 1] + 
      64 G[9] G[11, 11, 1] + 16 G[4] G[11, 11, 11] - 
      64 G[9] G[11, 11, 11] + 16 G[4] G[11, 11, 12] - 
      64 G[9] G[11, 11, 12] - 16 G[4] G[11, 12, 1] + 
      64 G[9] G[11, 12, 1] + 16 G[4] G[11, 12, 11] - 
      64 G[9] G[11, 12, 11] + 16 G[4] G[11, 12, 12] - 
      64 G[9] G[11, 12, 12] + 12 G[4] G[11, 16, 1] - 
      48 G[9] G[11, 16, 1] - 12 G[4] G[11, 16, 11] + 
      48 G[9] G[11, 16, 11] - 12 G[4] G[11, 16, 12] + 
      48 G[9] G[11, 16, 12] + 10 G[4] G[12, 1, 1] - 
      40 G[9] G[12, 1, 1] - 10 G[4] G[12, 1, 11] + 
      40 G[9] G[12, 1, 11] - 10 G[4] G[12, 1, 12] + 
      40 G[9] G[12, 1, 12] - 16 G[4] G[12, 11, 1] + 
      64 G[9] G[12, 11, 1] + 16 G[4] G[12, 11, 11] - 
      64 G[9] G[12, 11, 11] + 16 G[4] G[12, 11, 12] - 
      64 G[9] G[12, 11, 12] - 16 G[4] G[12, 12, 1] + 
      64 G[9] G[12, 12, 1] + 16 G[4] G[12, 12, 11] - 
      64 G[9] G[12, 12, 11] + 16 G[4] G[12, 12, 12] - 
      64 G[9] G[12, 12, 12] + 12 G[4] G[12, 16, 1] - 
      48 G[9] G[12, 16, 1] - 12 G[4] G[12, 16, 11] + 
      48 G[9] G[12, 16, 11] - 12 G[4] G[12, 16, 12] + 
      48 G[9] G[12, 16, 12] - 6 G[4] G[16, 1, 1] + 
      36 G[9] G[16, 1, 1] + 6 G[4] G[16, 1, 11] - 
      36 G[9] G[16, 1, 11] + 6 G[4] G[16, 1, 12] - 
      36 G[9] G[16, 1, 12] + 8 G[4] G[16, 11, 1] - 
      48 G[9] G[16, 11, 1] - 8 G[4] G[16, 11, 11] + 
      48 G[9] G[16, 11, 11] - 8 G[4] G[16, 11, 12] + 
      48 G[9] G[16, 11, 12] + 8 G[4] G[16, 12, 1] - 
      48 G[9] G[16, 12, 1] - 8 G[4] G[16, 12, 11] + 
      48 G[9] G[16, 12, 11] - 8 G[4] G[16, 12, 12] + 
      48 G[9] G[16, 12, 12] - 4 G[4] G[16, 16, 1] + 
      24 G[9] G[16, 16, 1] + 4 G[4] G[16, 16, 11] - 
      24 G[9] G[16, 16, 11] + 4 G[4] G[16, 16, 12] - 
      24 G[9] G[16, 16, 12] - 15 G[1, 1, 1, 1] + 15 G[1, 1, 1, 11] + 
      15 G[1, 1, 1, 12] + 28 G[1, 1, 11, 1] - 28 G[1, 1, 11, 11] - 
      28 G[1, 1, 11, 12] + 28 G[1, 1, 12, 1] - 28 G[1, 1, 12, 11] - 
      28 G[1, 1, 12, 12] - 26 G[1, 1, 16, 1] + 26 G[1, 1, 16, 11] + 
      26 G[1, 1, 16, 12] + 30 G[1, 11, 1, 1] - 30 G[1, 11, 1, 11] - 
      30 G[1, 11, 1, 12] - 48 G[1, 11, 11, 1] + 48 G[1, 11, 11, 11] + 
      48 G[1, 11, 11, 12] - 48 G[1, 11, 12, 1] + 
      48 G[1, 11, 12, 11] + 48 G[1, 11, 12, 12] + 
      36 G[1, 11, 16, 1] - 36 G[1, 11, 16, 11] - 
      36 G[1, 11, 16, 12] + 30 G[1, 12, 1, 1] - 30 G[1, 12, 1, 11] - 
      30 G[1, 12, 1, 12] - 48 G[1, 12, 11, 1] + 48 G[1, 12, 11, 11] + 
      48 G[1, 12, 11, 12] - 48 G[1, 12, 12, 1] + 
      48 G[1, 12, 12, 11] + 48 G[1, 12, 12, 12] + 
      36 G[1, 12, 16, 1] - 36 G[1, 12, 16, 11] - 
      36 G[1, 12, 16, 12] - 30 G[1, 16, 1, 1] + 30 G[1, 16, 1, 11] + 
      30 G[1, 16, 1, 12] + 40 G[1, 16, 11, 1] - 40 G[1, 16, 11, 11] - 
      40 G[1, 16, 11, 12] + 40 G[1, 16, 12, 1] - 
      40 G[1, 16, 12, 11] - 40 G[1, 16, 12, 12] - 
      20 G[1, 16, 16, 1] + 20 G[1, 16, 16, 11] + 20 G[1, 16, 16, 12] +
       G[4, 4, 4, 9] - 4 G[4, 4, 9, 9] - 6 G[4, 9, 4, 9] + 
      16 G[4, 9, 9, 9] - 6 G[9, 4, 4, 9] + 24 G[9, 4, 9, 9] + 
      24 G[9, 9, 4, 9] - 64 G[9, 9, 9, 9] + 22 G[11, 1, 1, 1] - 
      22 G[11, 1, 1, 11] - 22 G[11, 1, 1, 12] - 40 G[11, 1, 11, 1] + 
      40 G[11, 1, 11, 11] + 40 G[11, 1, 11, 12] - 
      40 G[11, 1, 12, 1] + 40 G[11, 1, 12, 11] + 
      40 G[11, 1, 12, 12] + 36 G[11, 1, 16, 1] - 
      36 G[11, 1, 16, 11] - 36 G[11, 1, 16, 12] - 
      40 G[11, 11, 1, 1] + 40 G[11, 11, 1, 11] + 
      40 G[11, 11, 1, 12] + 64 G[11, 11, 11, 1] - 
      64 G[11, 11, 11, 11] - 64 G[11, 11, 11, 12] + 
      64 G[11, 11, 12, 1] - 64 G[11, 11, 12, 11] - 
      64 G[11, 11, 12, 12] - 48 G[11, 11, 16, 1] + 
      48 G[11, 11, 16, 11] + 48 G[11, 11, 16, 12] - 
      40 G[11, 12, 1, 1] + 40 G[11, 12, 1, 11] + 
      40 G[11, 12, 1, 12] + 64 G[11, 12, 11, 1] - 
      64 G[11, 12, 11, 11] - 64 G[11, 12, 11, 12] + 
      64 G[11, 12, 12, 1] - 64 G[11, 12, 12, 11] - 
      64 G[11, 12, 12, 12] - 48 G[11, 12, 16, 1] + 
      48 G[11, 12, 16, 11] + 48 G[11, 12, 16, 12] + 
      36 G[11, 16, 1, 1] - 36 G[11, 16, 1, 11] - 
      36 G[11, 16, 1, 12] - 48 G[11, 16, 11, 1] + 
      48 G[11, 16, 11, 11] + 48 G[11, 16, 11, 12] - 
      48 G[11, 16, 12, 1] + 48 G[11, 16, 12, 11] + 
      48 G[11, 16, 12, 12] + 24 G[11, 16, 16, 1] - 
      24 G[11, 16, 16, 11] - 24 G[11, 16, 16, 12] + 
      22 G[12, 1, 1, 1] - 22 G[12, 1, 1, 11] - 22 G[12, 1, 1, 12] - 
      40 G[12, 1, 11, 1] + 40 G[12, 1, 11, 11] + 
      40 G[12, 1, 11, 12] - 40 G[12, 1, 12, 1] + 
      40 G[12, 1, 12, 11] + 40 G[12, 1, 12, 12] + 
      36 G[12, 1, 16, 1] - 36 G[12, 1, 16, 11] - 
      36 G[12, 1, 16, 12] - 40 G[12, 11, 1, 1] + 
      40 G[12, 11, 1, 11] + 40 G[12, 11, 1, 12] + 
      64 G[12, 11, 11, 1] - 64 G[12, 11, 11, 11] - 
      64 G[12, 11, 11, 12] + 64 G[12, 11, 12, 1] - 
      64 G[12, 11, 12, 11] - 64 G[12, 11, 12, 12] - 
      48 G[12, 11, 16, 1] + 48 G[12, 11, 16, 11] + 
      48 G[12, 11, 16, 12] - 40 G[12, 12, 1, 1] + 
      40 G[12, 12, 1, 11] + 40 G[12, 12, 1, 12] + 
      64 G[12, 12, 11, 1] - 64 G[12, 12, 11, 11] - 
      64 G[12, 12, 11, 12] + 64 G[12, 12, 12, 1] - 
      64 G[12, 12, 12, 11] - 64 G[12, 12, 12, 12] - 
      48 G[12, 12, 16, 1] + 48 G[12, 12, 16, 11] + 
      48 G[12, 12, 16, 12] + 36 G[12, 16, 1, 1] - 
      36 G[12, 16, 1, 11] - 36 G[12, 16, 1, 12] - 
      48 G[12, 16, 11, 1] + 48 G[12, 16, 11, 11] + 
      48 G[12, 16, 11, 12] - 48 G[12, 16, 12, 1] + 
      48 G[12, 16, 12, 11] + 48 G[12, 16, 12, 12] + 
      24 G[12, 16, 16, 1] - 24 G[12, 16, 16, 11] - 
      24 G[12, 16, 16, 12] - 14 G[16, 1, 1, 1] + 14 G[16, 1, 1, 11] + 
      14 G[16, 1, 1, 12] + 24 G[16, 1, 11, 1] - 24 G[16, 1, 11, 11] - 
      24 G[16, 1, 11, 12] + 24 G[16, 1, 12, 1] - 
      24 G[16, 1, 12, 11] - 24 G[16, 1, 12, 12] - 
      20 G[16, 1, 16, 1] + 20 G[16, 1, 16, 11] + 
      20 G[16, 1, 16, 12] + 20 G[16, 11, 1, 1] - 
      20 G[16, 11, 1, 11] - 20 G[16, 11, 1, 12] - 
      32 G[16, 11, 11, 1] + 32 G[16, 11, 11, 11] + 
      32 G[16, 11, 11, 12] - 32 G[16, 11, 12, 1] + 
      32 G[16, 11, 12, 11] + 32 G[16, 11, 12, 12] + 
      24 G[16, 11, 16, 1] - 24 G[16, 11, 16, 11] - 
      24 G[16, 11, 16, 12] + 20 G[16, 12, 1, 1] - 
      20 G[16, 12, 1, 11] - 20 G[16, 12, 1, 12] - 
      32 G[16, 12, 11, 1] + 32 G[16, 12, 11, 11] + 
      32 G[16, 12, 11, 12] - 32 G[16, 12, 12, 1] + 
      32 G[16, 12, 12, 11] + 32 G[16, 12, 12, 12] + 
      24 G[16, 12, 16, 1] - 24 G[16, 12, 16, 11] - 
      24 G[16, 12, 16, 12] - 12 G[16, 16, 1, 1] + 
      12 G[16, 16, 1, 11] + 12 G[16, 16, 1, 12] + 
      16 G[16, 16, 11, 1] - 16 G[16, 16, 11, 11] - 
      16 G[16, 16, 11, 12] + 16 G[16, 16, 12, 1] - 
      16 G[16, 16, 12, 11] - 16 G[16, 16, 12, 12] - 
      8 G[16, 16, 16, 1] + 8 G[16, 16, 16, 11] + 
      8 G[16, 16, 16, 12] + 2 G[1] Zeta[3] - 2 G[9] Zeta[3] - 
      2 G[11] Zeta[3] - 2 G[12] Zeta[3]), 
 MI[10] -> -1 + ep (-2 G[1] + 2 G[9] + 2 G[11] + 2 G[12]) + 
   ep^2 (-(\[Pi]^2/3) - 4 G[1] G[4] + 8 G[1] G[9] + 4 G[4] G[11] - 
      8 G[9] G[11] + 4 G[4] G[12] - 8 G[9] G[12] - 4 G[1, 1] + 
      4 G[1, 11] + 4 G[1, 12] + 4 G[4, 9] - 8 G[9, 9] + 8 G[11, 1] - 
      8 G[11, 11] - 8 G[11, 12] + 8 G[12, 1] - 8 G[12, 11] - 
      8 G[12, 12] - 8 G[16, 1] + 8 G[16, 11] + 8 G[16, 12]) + 
   ep^5 HELP["Int", 1] + 
   ep^3 (-(2/3) \[Pi]^2 G[1] + 2/3 \[Pi]^2 G[9] + 2/3 \[Pi]^2 G[11] + 
      2/3 \[Pi]^2 G[12] - 12 G[4] G[1, 1] + 20 G[9] G[1, 1] + 
      12 G[4] G[1, 11] - 20 G[9] G[1, 11] + 12 G[4] G[1, 12] - 
      20 G[9] G[1, 12] - 4 G[1] G[4, 4] + 4 G[11] G[4, 4] + 
      4 G[12] G[4, 4] + 16 G[1] G[4, 9] - 16 G[11] G[4, 9] - 
      16 G[12] G[4, 9] + 12 G[1] G[9, 4] - 12 G[11] G[9, 4] - 
      12 G[12] G[9, 4] - 32 G[1] G[9, 9] + 32 G[11] G[9, 9] + 
      32 G[12] G[9, 9] + 16 G[4] G[11, 1] - 32 G[9] G[11, 1] - 
      16 G[4] G[11, 11] + 32 G[9] G[11, 11] - 16 G[4] G[11, 12] + 
      32 G[9] G[11, 12] + 16 G[4] G[12, 1] - 32 G[9] G[12, 1] - 
      16 G[4] G[12, 11] + 32 G[9] G[12, 11] - 16 G[4] G[12, 12] + 
      32 G[9] G[12, 12] - 8 G[4] G[16, 1] + 24 G[9] G[16, 1] + 
      8 G[4] G[16, 11] - 24 G[9] G[16, 11] + 8 G[4] G[16, 12] - 
      24 G[9] G[16, 12] - 8 G[1, 1, 1] + 8 G[1, 1, 11] + 
      8 G[1, 1, 12] + 16 G[1, 11, 1] - 16 G[1, 11, 11] - 
      16 G[1, 11, 12] + 16 G[1, 12, 1] - 16 G[1, 12, 11] - 
      16 G[1, 12, 12] - 16 G[1, 16, 1] + 16 G[1, 16, 11] + 
      16 G[1, 16, 12] + 4 G[4, 4, 9] - 16 G[4, 9, 9] - 
      12 G[9, 4, 9] + 32 G[9, 9, 9] + 20 G[11, 1, 1] - 
      20 G[11, 1, 11] - 20 G[11, 1, 12] - 32 G[11, 11, 1] + 
      32 G[11, 11, 11] + 32 G[11, 11, 12] - 32 G[11, 12, 1] + 
      32 G[11, 12, 11] + 32 G[11, 12, 12] + 24 G[11, 16, 1] - 
      24 G[11, 16, 11] - 24 G[11, 16, 12] + 20 G[12, 1, 1] - 
      20 G[12, 1, 11] - 20 G[12, 1, 12] - 32 G[12, 11, 1] + 
      32 G[12, 11, 11] + 32 G[12, 11, 12] - 32 G[12, 12, 1] + 
      32 G[12, 12, 11] + 32 G[12, 12, 12] + 24 G[12, 16, 1] - 
      24 G[12, 16, 11] - 24 G[12, 16, 12] - 24 G[16, 1, 1] + 
      24 G[16, 1, 11] + 24 G[16, 1, 12] + 32 G[16, 11, 1] - 
      32 G[16, 11, 11] - 32 G[16, 11, 12] + 32 G[16, 12, 1] - 
      32 G[16, 12, 11] - 32 G[16, 12, 12] - 16 G[16, 16, 1] + 
      16 G[16, 16, 11] + 16 G[16, 16, 12] + 2 Zeta[3]) + 
   ep^4 (-(\[Pi]^4/10) - 4/3 \[Pi]^2 G[1] G[4] + 
      8/3 \[Pi]^2 G[1] G[9] + 4/3 \[Pi]^2 G[4] G[11] - 
      8/3 \[Pi]^2 G[9] G[11] + 4/3 \[Pi]^2 G[4] G[12] - 
      8/3 \[Pi]^2 G[9] G[12] - 4/3 \[Pi]^2 G[1, 1] + 
      4/3 \[Pi]^2 G[1, 11] + 4/3 \[Pi]^2 G[1, 12] - 
      12 G[1, 1] G[4, 4] + 12 G[1, 11] G[4, 4] + 
      12 G[1, 12] G[4, 4] + 4/3 \[Pi]^2 G[4, 9] + 
      40 G[1, 1] G[4, 9] - 40 G[1, 11] G[4, 9] - 
      40 G[1, 12] G[4, 9] + 36 G[1, 1] G[9, 4] - 
      36 G[1, 11] G[9, 4] - 36 G[1, 12] G[9, 4] - 
      8/3 \[Pi]^2 G[9, 9] - 80 G[1, 1] G[9, 9] + 
      80 G[1, 11] G[9, 9] + 80 G[1, 12] G[9, 9] + 
      8/3 \[Pi]^2 G[11, 1] + 16 G[4, 4] G[11, 1] - 
      64 G[4, 9] G[11, 1] - 48 G[9, 4] G[11, 1] + 
      128 G[9, 9] G[11, 1] - 8/3 \[Pi]^2 G[11, 11] - 
      16 G[4, 4] G[11, 11] + 64 G[4, 9] G[11, 11] + 
      48 G[9, 4] G[11, 11] - 128 G[9, 9] G[11, 11] - 
      8/3 \[Pi]^2 G[11, 12] - 16 G[4, 4] G[11, 12] + 
      64 G[4, 9] G[11, 12] + 48 G[9, 4] G[11, 12] - 
      128 G[9, 9] G[11, 12] + 8/3 \[Pi]^2 G[12, 1] + 
      16 G[4, 4] G[12, 1] - 64 G[4, 9] G[12, 1] - 
      48 G[9, 4] G[12, 1] + 128 G[9, 9] G[12, 1] - 
      8/3 \[Pi]^2 G[12, 11] - 16 G[4, 4] G[12, 11] + 
      64 G[4, 9] G[12, 11] + 48 G[9, 4] G[12, 11] - 
      128 G[9, 9] G[12, 11] - 8/3 \[Pi]^2 G[12, 12] - 
      16 G[4, 4] G[12, 12] + 64 G[4, 9] G[12, 12] + 
      48 G[9, 4] G[12, 12] - 128 G[9, 9] G[12, 12] - 
      8/3 \[Pi]^2 G[16, 1] - 8 G[4, 4] G[16, 1] + 
      48 G[4, 9] G[16, 1] + 24 G[9, 4] G[16, 1] - 
      96 G[9, 9] G[16, 1] + 8/3 \[Pi]^2 G[16, 11] + 
      8 G[4, 4] G[16, 11] - 48 G[4, 9] G[16, 11] - 
      24 G[9, 4] G[16, 11] + 96 G[9, 9] G[16, 11] + 
      8/3 \[Pi]^2 G[16, 12] + 8 G[4, 4] G[16, 12] - 
      48 G[4, 9] G[16, 12] - 24 G[9, 4] G[16, 12] + 
      96 G[9, 9] G[16, 12] - 28 G[4] G[1, 1, 1] + 
      44 G[9] G[1, 1, 1] + 28 G[4] G[1, 1, 11] - 
      44 G[9] G[1, 1, 11] + 28 G[4] G[1, 1, 12] - 
      44 G[9] G[1, 1, 12] + 48 G[4] G[1, 11, 1] - 
      80 G[9] G[1, 11, 1] - 48 G[4] G[1, 11, 11] + 
      80 G[9] G[1, 11, 11] - 48 G[4] G[1, 11, 12] + 
      80 G[9] G[1, 11, 12] + 48 G[4] G[1, 12, 1] - 
      80 G[9] G[1, 12, 1] - 48 G[4] G[1, 12, 11] + 
      80 G[9] G[1, 12, 11] - 48 G[4] G[1, 12, 12] + 
      80 G[9] G[1, 12, 12] - 40 G[4] G[1, 16, 1] + 
      72 G[9] G[1, 16, 1] + 40 G[4] G[1, 16, 11] - 
      72 G[9] G[1, 16, 11] + 40 G[4] G[1, 16, 12] - 
      72 G[9] G[1, 16, 12] - 4 G[1] G[4, 4, 4] + 4 G[11] G[4, 4, 4] + 
      4 G[12] G[4, 4, 4] + 16 G[1] G[4, 4, 9] - 16 G[11] G[4, 4, 9] - 
      16 G[12] G[4, 4, 9] + 24 G[1] G[4, 9, 4] - 
      24 G[11] G[4, 9, 4] - 24 G[12] G[4, 9, 4] - 
      64 G[1] G[4, 9, 9] + 64 G[11] G[4, 9, 9] + 
      64 G[12] G[4, 9, 9] + 12 G[1] G[9, 4, 4] - 
      12 G[11] G[9, 4, 4] - 12 G[12] G[9, 4, 4] - 
      48 G[1] G[9, 4, 9] + 48 G[11] G[9, 4, 9] + 
      48 G[12] G[9, 4, 9] - 48 G[1] G[9, 9, 4] + 
      48 G[11] G[9, 9, 4] + 48 G[12] G[9, 9, 4] + 
      128 G[1] G[9, 9, 9] - 128 G[11] G[9, 9, 9] - 
      128 G[12] G[9, 9, 9] + 40 G[4] G[11, 1, 1] - 
      80 G[9] G[11, 1, 1] - 40 G[4] G[11, 1, 11] + 
      80 G[9] G[11, 1, 11] - 40 G[4] G[11, 1, 12] + 
      80 G[9] G[11, 1, 12] - 64 G[4] G[11, 11, 1] + 
      128 G[9] G[11, 11, 1] + 64 G[4] G[11, 11, 11] - 
      128 G[9] G[11, 11, 11] + 64 G[4] G[11, 11, 12] - 
      128 G[9] G[11, 11, 12] - 64 G[4] G[11, 12, 1] + 
      128 G[9] G[11, 12, 1] + 64 G[4] G[11, 12, 11] - 
      128 G[9] G[11, 12, 11] + 64 G[4] G[11, 12, 12] - 
      128 G[9] G[11, 12, 12] + 48 G[4] G[11, 16, 1] - 
      96 G[9] G[11, 16, 1] - 48 G[4] G[11, 16, 11] + 
      96 G[9] G[11, 16, 11] - 48 G[4] G[11, 16, 12] + 
      96 G[9] G[11, 16, 12] + 40 G[4] G[12, 1, 1] - 
      80 G[9] G[12, 1, 1] - 40 G[4] G[12, 1, 11] + 
      80 G[9] G[12, 1, 11] - 40 G[4] G[12, 1, 12] + 
      80 G[9] G[12, 1, 12] - 64 G[4] G[12, 11, 1] + 
      128 G[9] G[12, 11, 1] + 64 G[4] G[12, 11, 11] - 
      128 G[9] G[12, 11, 11] + 64 G[4] G[12, 11, 12] - 
      128 G[9] G[12, 11, 12] - 64 G[4] G[12, 12, 1] + 
      128 G[9] G[12, 12, 1] + 64 G[4] G[12, 12, 11] - 
      128 G[9] G[12, 12, 11] + 64 G[4] G[12, 12, 12] - 
      128 G[9] G[12, 12, 12] + 48 G[4] G[12, 16, 1] - 
      96 G[9] G[12, 16, 1] - 48 G[4] G[12, 16, 11] + 
      96 G[9] G[12, 16, 11] - 48 G[4] G[12, 16, 12] + 
      96 G[9] G[12, 16, 12] - 24 G[4] G[16, 1, 1] + 
      72 G[9] G[16, 1, 1] + 24 G[4] G[16, 1, 11] - 
      72 G[9] G[16, 1, 11] + 24 G[4] G[16, 1, 12] - 
      72 G[9] G[16, 1, 12] + 32 G[4] G[16, 11, 1] - 
      96 G[9] G[16, 11, 1] - 32 G[4] G[16, 11, 11] + 
      96 G[9] G[16, 11, 11] - 32 G[4] G[16, 11, 12] + 
      96 G[9] G[16, 11, 12] + 32 G[4] G[16, 12, 1] - 
      96 G[9] G[16, 12, 1] - 32 G[4] G[16, 12, 11] + 
      96 G[9] G[16, 12, 11] - 32 G[4] G[16, 12, 12] + 
      96 G[9] G[16, 12, 12] - 16 G[4] G[16, 16, 1] + 
      48 G[9] G[16, 16, 1] + 16 G[4] G[16, 16, 11] - 
      48 G[9] G[16, 16, 11] + 16 G[4] G[16, 16, 12] - 
      48 G[9] G[16, 16, 12] - 16 G[1, 1, 1, 1] + 16 G[1, 1, 1, 11] + 
      16 G[1, 1, 1, 12] + 32 G[1, 1, 11, 1] - 32 G[1, 1, 11, 11] - 
      32 G[1, 1, 11, 12] + 32 G[1, 1, 12, 1] - 32 G[1, 1, 12, 11] - 
      32 G[1, 1, 12, 12] - 32 G[1, 1, 16, 1] + 32 G[1, 1, 16, 11] + 
      32 G[1, 1, 16, 12] + 40 G[1, 11, 1, 1] - 40 G[1, 11, 1, 11] - 
      40 G[1, 11, 1, 12] - 64 G[1, 11, 11, 1] + 64 G[1, 11, 11, 11] + 
      64 G[1, 11, 11, 12] - 64 G[1, 11, 12, 1] + 
      64 G[1, 11, 12, 11] + 64 G[1, 11, 12, 12] + 
      48 G[1, 11, 16, 1] - 48 G[1, 11, 16, 11] - 
      48 G[1, 11, 16, 12] + 40 G[1, 12, 1, 1] - 40 G[1, 12, 1, 11] - 
      40 G[1, 12, 1, 12] - 64 G[1, 12, 11, 1] + 64 G[1, 12, 11, 11] + 
      64 G[1, 12, 11, 12] - 64 G[1, 12, 12, 1] + 
      64 G[1, 12, 12, 11] + 64 G[1, 12, 12, 12] + 
      48 G[1, 12, 16, 1] - 48 G[1, 12, 16, 11] - 
      48 G[1, 12, 16, 12] - 48 G[1, 16, 1, 1] + 48 G[1, 16, 1, 11] + 
      48 G[1, 16, 1, 12] + 64 G[1, 16, 11, 1] - 64 G[1, 16, 11, 11] - 
      64 G[1, 16, 11, 12] + 64 G[1, 16, 12, 1] - 
      64 G[1, 16, 12, 11] - 64 G[1, 16, 12, 12] - 
      32 G[1, 16, 16, 1] + 32 G[1, 16, 16, 11] + 
      32 G[1, 16, 16, 12] + 4 G[4, 4, 4, 9] - 16 G[4, 4, 9, 9] - 
      24 G[4, 9, 4, 9] + 64 G[4, 9, 9, 9] - 12 G[9, 4, 4, 9] + 
      48 G[9, 4, 9, 9] + 48 G[9, 9, 4, 9] - 128 G[9, 9, 9, 9] + 
      44 G[11, 1, 1, 1] - 44 G[11, 1, 1, 11] - 44 G[11, 1, 1, 12] - 
      80 G[11, 1, 11, 1] + 80 G[11, 1, 11, 11] + 
      80 G[11, 1, 11, 12] - 80 G[11, 1, 12, 1] + 
      80 G[11, 1, 12, 11] + 80 G[11, 1, 12, 12] + 
      72 G[11, 1, 16, 1] - 72 G[11, 1, 16, 11] - 
      72 G[11, 1, 16, 12] - 80 G[11, 11, 1, 1] + 
      80 G[11, 11, 1, 11] + 80 G[11, 11, 1, 12] + 
      128 G[11, 11, 11, 1] - 128 G[11, 11, 11, 11] - 
      128 G[11, 11, 11, 12] + 128 G[11, 11, 12, 1] - 
      128 G[11, 11, 12, 11] - 128 G[11, 11, 12, 12] - 
      96 G[11, 11, 16, 1] + 96 G[11, 11, 16, 11] + 
      96 G[11, 11, 16, 12] - 80 G[11, 12, 1, 1] + 
      80 G[11, 12, 1, 11] + 80 G[11, 12, 1, 12] + 
      128 G[11, 12, 11, 1] - 128 G[11, 12, 11, 11] - 
      128 G[11, 12, 11, 12] + 128 G[11, 12, 12, 1] - 
      128 G[11, 12, 12, 11] - 128 G[11, 12, 12, 12] - 
      96 G[11, 12, 16, 1] + 96 G[11, 12, 16, 11] + 
      96 G[11, 12, 16, 12] + 72 G[11, 16, 1, 1] - 
      72 G[11, 16, 1, 11] - 72 G[11, 16, 1, 12] - 
      96 G[11, 16, 11, 1] + 96 G[11, 16, 11, 11] + 
      96 G[11, 16, 11, 12] - 96 G[11, 16, 12, 1] + 
      96 G[11, 16, 12, 11] + 96 G[11, 16, 12, 12] + 
      48 G[11, 16, 16, 1] - 48 G[11, 16, 16, 11] - 
      48 G[11, 16, 16, 12] + 44 G[12, 1, 1, 1] - 44 G[12, 1, 1, 11] - 
      44 G[12, 1, 1, 12] - 80 G[12, 1, 11, 1] + 80 G[12, 1, 11, 11] + 
      80 G[12, 1, 11, 12] - 80 G[12, 1, 12, 1] + 
      80 G[12, 1, 12, 11] + 80 G[12, 1, 12, 12] + 
      72 G[12, 1, 16, 1] - 72 G[12, 1, 16, 11] - 
      72 G[12, 1, 16, 12] - 80 G[12, 11, 1, 1] + 
      80 G[12, 11, 1, 11] + 80 G[12, 11, 1, 12] + 
      128 G[12, 11, 11, 1] - 128 G[12, 11, 11, 11] - 
      128 G[12, 11, 11, 12] + 128 G[12, 11, 12, 1] - 
      128 G[12, 11, 12, 11] - 128 G[12, 11, 12, 12] - 
      96 G[12, 11, 16, 1] + 96 G[12, 11, 16, 11] + 
      96 G[12, 11, 16, 12] - 80 G[12, 12, 1, 1] + 
      80 G[12, 12, 1, 11] + 80 G[12, 12, 1, 12] + 
      128 G[12, 12, 11, 1] - 128 G[12, 12, 11, 11] - 
      128 G[12, 12, 11, 12] + 128 G[12, 12, 12, 1] - 
      128 G[12, 12, 12, 11] - 128 G[12, 12, 12, 12] - 
      96 G[12, 12, 16, 1] + 96 G[12, 12, 16, 11] + 
      96 G[12, 12, 16, 12] + 72 G[12, 16, 1, 1] - 
      72 G[12, 16, 1, 11] - 72 G[12, 16, 1, 12] - 
      96 G[12, 16, 11, 1] + 96 G[12, 16, 11, 11] + 
      96 G[12, 16, 11, 12] - 96 G[12, 16, 12, 1] + 
      96 G[12, 16, 12, 11] + 96 G[12, 16, 12, 12] + 
      48 G[12, 16, 16, 1] - 48 G[12, 16, 16, 11] - 
      48 G[12, 16, 16, 12] - 56 G[16, 1, 1, 1] + 56 G[16, 1, 1, 11] + 
      56 G[16, 1, 1, 12] + 96 G[16, 1, 11, 1] - 96 G[16, 1, 11, 11] - 
      96 G[16, 1, 11, 12] + 96 G[16, 1, 12, 1] - 
      96 G[16, 1, 12, 11] - 96 G[16, 1, 12, 12] - 
      80 G[16, 1, 16, 1] + 80 G[16, 1, 16, 11] + 
      80 G[16, 1, 16, 12] + 80 G[16, 11, 1, 1] - 
      80 G[16, 11, 1, 11] - 80 G[16, 11, 1, 12] - 
      128 G[16, 11, 11, 1] + 128 G[16, 11, 11, 11] + 
      128 G[16, 11, 11, 12] - 128 G[16, 11, 12, 1] + 
      128 G[16, 11, 12, 11] + 128 G[16, 11, 12, 12] + 
      96 G[16, 11, 16, 1] - 96 G[16, 11, 16, 11] - 
      96 G[16, 11, 16, 12] + 80 G[16, 12, 1, 1] - 
      80 G[16, 12, 1, 11] - 80 G[16, 12, 1, 12] - 
      128 G[16, 12, 11, 1] + 128 G[16, 12, 11, 11] + 
      128 G[16, 12, 11, 12] - 128 G[16, 12, 12, 1] + 
      128 G[16, 12, 12, 11] + 128 G[16, 12, 12, 12] + 
      96 G[16, 12, 16, 1] - 96 G[16, 12, 16, 11] - 
      96 G[16, 12, 16, 12] - 48 G[16, 16, 1, 1] + 
      48 G[16, 16, 1, 11] + 48 G[16, 16, 1, 12] + 
      64 G[16, 16, 11, 1] - 64 G[16, 16, 11, 11] - 
      64 G[16, 16, 11, 12] + 64 G[16, 16, 12, 1] - 
      64 G[16, 16, 12, 11] - 64 G[16, 16, 12, 12] - 
      32 G[16, 16, 16, 1] + 32 G[16, 16, 16, 11] + 
      32 G[16, 16, 16, 12] + 4 G[1] Zeta[3] - 4 G[9] Zeta[3] - 
      4 G[11] Zeta[3] - 4 G[12] Zeta[3]), 
 MI[11] -> 
  2 ep^2 G[13, 13] + 
   ep^3 (-12 G[13, 13, 13] + 2 G[13, 16, 13] + 4 G[16, 13, 13]) + 
   ep^4 (56 G[13, 13, 13, 13] - 12 G[13, 13, 16, 13] - 
      20 G[13, 16, 13, 13] + 2 G[13, 16, 16, 13] - 
      24 G[16, 13, 13, 13] + 4 G[16, 13, 16, 13] + 
      8 G[16, 16, 13, 13]) + ep^5 HELP["Int", 1], 
 MI[12] -> -ep^2 G[1] G[13] + 
   ep^3 (-G[13] G[1, 1] + 2 G[1] G[13, 13] - G[1] G[16, 13] + 
      2 G[13] G[17, 1]) + 
   ep^4 (2 G[1, 1] G[13, 13] - G[1, 1] G[16, 13] - 
      4 G[13, 13] G[17, 1] + 2 G[16, 13] G[17, 1] - 
      G[13] G[1, 1, 1] + 2 G[13] G[1, 17, 1] - 4 G[1] G[13, 13, 13] + 
      2 G[1] G[13, 16, 13] + 2 G[1] G[16, 13, 13] - 
      G[1] G[16, 16, 13] + 2 G[13] G[17, 1, 1] - 
      4 G[13] G[17, 17, 1]) + ep^5 HELP["Int", 1], 
 MI[13] -> 
  ep^2 (-G[1] G[13] + G[11] G[13] + G[12] G[13] + G[9, 13] + 
      G[13, 9]) + 
   ep^3 (-G[13] G[1, 1] + G[13] G[1, 11] + G[13] G[1, 12] - 
      G[1] G[4, 13] + G[11] G[4, 13] + G[12] G[4, 13] + 
      2 G[1] G[9, 13] - 2 G[11] G[9, 13] - 2 G[12] G[9, 13] + 
      2 G[13] G[11, 1] - 2 G[13] G[11, 11] - 2 G[13] G[11, 12] + 
      2 G[13] G[12, 1] - 2 G[13] G[12, 11] - 2 G[13] G[12, 12] - 
      G[1] G[13, 4] + G[11] G[13, 4] + G[12] G[13, 4] + 
      2 G[1] G[13, 9] - 2 G[11] G[13, 9] - 2 G[12] G[13, 9] + 
      2 G[1] G[13, 13] - 2 G[11] G[13, 13] - 2 G[12] G[13, 13] - 
      2 G[13] G[16, 1] + 2 G[13] G[16, 11] + 2 G[13] G[16, 12] - 
      G[1] G[16, 13] + G[11] G[16, 13] + G[12] G[16, 13] + 
      G[4, 9, 13] + G[4, 13, 9] - 2 G[9, 9, 13] - 2 G[9, 13, 9] - 
      2 G[9, 13, 13] + G[9, 16, 13] + G[13, 4, 9] - 2 G[13, 9, 9] - 
      2 G[13, 9, 13] - 2 G[13, 13, 9] + G[16, 9, 13] + G[16, 13, 9]) +
    ep^4 (-G[1, 1] G[4, 13] + G[1, 11] G[4, 13] + G[1, 12] G[4, 13] + 
      2 G[1, 1] G[9, 13] - 2 G[1, 11] G[9, 13] - 
      2 G[1, 12] G[9, 13] + 2 G[4, 13] G[11, 1] - 
      4 G[9, 13] G[11, 1] - 2 G[4, 13] G[11, 11] + 
      4 G[9, 13] G[11, 11] - 2 G[4, 13] G[11, 12] + 
      4 G[9, 13] G[11, 12] + 2 G[4, 13] G[12, 1] - 
      4 G[9, 13] G[12, 1] - 2 G[4, 13] G[12, 11] + 
      4 G[9, 13] G[12, 11] - 2 G[4, 13] G[12, 12] + 
      4 G[9, 13] G[12, 12] - G[1, 1] G[13, 4] + G[1, 11] G[13, 4] + 
      G[1, 12] G[13, 4] + 2 G[11, 1] G[13, 4] - 
      2 G[11, 11] G[13, 4] - 2 G[11, 12] G[13, 4] + 
      2 G[12, 1] G[13, 4] - 2 G[12, 11] G[13, 4] - 
      2 G[12, 12] G[13, 4] + 2 G[1, 1] G[13, 9] - 
      2 G[1, 11] G[13, 9] - 2 G[1, 12] G[13, 9] - 
      4 G[11, 1] G[13, 9] + 4 G[11, 11] G[13, 9] + 
      4 G[11, 12] G[13, 9] - 4 G[12, 1] G[13, 9] + 
      4 G[12, 11] G[13, 9] + 4 G[12, 12] G[13, 9] + 
      2 G[1, 1] G[13, 13] - 2 G[1, 11] G[13, 13] - 
      2 G[1, 12] G[13, 13] - 4 G[11, 1] G[13, 13] + 
      4 G[11, 11] G[13, 13] + 4 G[11, 12] G[13, 13] - 
      4 G[12, 1] G[13, 13] + 4 G[12, 11] G[13, 13] + 
      4 G[12, 12] G[13, 13] - 2 G[4, 13] G[16, 1] + 
      4 G[9, 13] G[16, 1] - 2 G[13, 4] G[16, 1] + 
      4 G[13, 9] G[16, 1] + 4 G[13, 13] G[16, 1] + 
      2 G[4, 13] G[16, 11] - 4 G[9, 13] G[16, 11] + 
      2 G[13, 4] G[16, 11] - 4 G[13, 9] G[16, 11] - 
      4 G[13, 13] G[16, 11] + 2 G[4, 13] G[16, 12] - 
      4 G[9, 13] G[16, 12] + 2 G[13, 4] G[16, 12] - 
      4 G[13, 9] G[16, 12] - 4 G[13, 13] G[16, 12] - 
      G[1, 1] G[16, 13] + G[1, 11] G[16, 13] + G[1, 12] G[16, 13] + 
      2 G[11, 1] G[16, 13] - 2 G[11, 11] G[16, 13] - 
      2 G[11, 12] G[16, 13] + 2 G[12, 1] G[16, 13] - 
      2 G[12, 11] G[16, 13] - 2 G[12, 12] G[16, 13] - 
      2 G[16, 1] G[16, 13] + 2 G[16, 11] G[16, 13] + 
      2 G[16, 12] G[16, 13] - G[13] G[1, 1, 1] + G[13] G[1, 1, 11] + 
      G[13] G[1, 1, 12] + 2 G[13] G[1, 11, 1] - 
      2 G[13] G[1, 11, 11] - 2 G[13] G[1, 11, 12] + 
      2 G[13] G[1, 12, 1] - 2 G[13] G[1, 12, 11] - 
      2 G[13] G[1, 12, 12] - 2 G[13] G[1, 16, 1] + 
      2 G[13] G[1, 16, 11] + 2 G[13] G[1, 16, 12] - G[1] G[4, 4, 13] +
       G[11] G[4, 4, 13] + G[12] G[4, 4, 13] + 2 G[1] G[4, 9, 13] - 
      2 G[11] G[4, 9, 13] - 2 G[12] G[4, 9, 13] - G[1] G[4, 13, 4] + 
      G[11] G[4, 13, 4] + G[12] G[4, 13, 4] + 2 G[1] G[4, 13, 9] - 
      2 G[11] G[4, 13, 9] - 2 G[12] G[4, 13, 9] + 
      2 G[1] G[4, 13, 13] - 2 G[11] G[4, 13, 13] - 
      2 G[12] G[4, 13, 13] - G[1] G[4, 16, 13] + G[11] G[4, 16, 13] + 
      G[12] G[4, 16, 13] + 2 G[1] G[9, 4, 13] - 2 G[11] G[9, 4, 13] - 
      2 G[12] G[9, 4, 13] - 4 G[1] G[9, 9, 13] + 
      4 G[11] G[9, 9, 13] + 4 G[12] G[9, 9, 13] + 
      2 G[1] G[9, 13, 4] - 2 G[11] G[9, 13, 4] - 
      2 G[12] G[9, 13, 4] - 4 G[1] G[9, 13, 9] + 
      4 G[11] G[9, 13, 9] + 4 G[12] G[9, 13, 9] - 
      4 G[1] G[9, 13, 13] + 4 G[11] G[9, 13, 13] + 
      4 G[12] G[9, 13, 13] + 2 G[1] G[9, 16, 13] - 
      2 G[11] G[9, 16, 13] - 2 G[12] G[9, 16, 13] + 
      2 G[13] G[11, 1, 1] - 2 G[13] G[11, 1, 11] - 
      2 G[13] G[11, 1, 12] - 4 G[13] G[11, 11, 1] + 
      4 G[13] G[11, 11, 11] + 4 G[13] G[11, 11, 12] - 
      4 G[13] G[11, 12, 1] + 4 G[13] G[11, 12, 11] + 
      4 G[13] G[11, 12, 12] + 4 G[13] G[11, 16, 1] - 
      4 G[13] G[11, 16, 11] - 4 G[13] G[11, 16, 12] + 
      2 G[13] G[12, 1, 1] - 2 G[13] G[12, 1, 11] - 
      2 G[13] G[12, 1, 12] - 4 G[13] G[12, 11, 1] + 
      4 G[13] G[12, 11, 11] + 4 G[13] G[12, 11, 12] - 
      4 G[13] G[12, 12, 1] + 4 G[13] G[12, 12, 11] + 
      4 G[13] G[12, 12, 12] + 4 G[13] G[12, 16, 1] - 
      4 G[13] G[12, 16, 11] - 4 G[13] G[12, 16, 12] - 
      G[1] G[13, 4, 4] + G[11] G[13, 4, 4] + G[12] G[13, 4, 4] + 
      2 G[1] G[13, 4, 9] - 2 G[11] G[13, 4, 9] - 
      2 G[12] G[13, 4, 9] + 2 G[1] G[13, 4, 13] - 
      2 G[11] G[13, 4, 13] - 2 G[12] G[13, 4, 13] + 
      2 G[1] G[13, 9, 4] - 2 G[11] G[13, 9, 4] - 
      2 G[12] G[13, 9, 4] - 4 G[1] G[13, 9, 9] + 
      4 G[11] G[13, 9, 9] + 4 G[12] G[13, 9, 9] - 
      4 G[1] G[13, 9, 13] + 4 G[11] G[13, 9, 13] + 
      4 G[12] G[13, 9, 13] + 2 G[1] G[13, 13, 4] - 
      2 G[11] G[13, 13, 4] - 2 G[12] G[13, 13, 4] - 
      4 G[1] G[13, 13, 9] + 4 G[11] G[13, 13, 9] + 
      4 G[12] G[13, 13, 9] - 4 G[1] G[13, 13, 13] + 
      4 G[11] G[13, 13, 13] + 4 G[12] G[13, 13, 13] + 
      2 G[1] G[13, 16, 13] - 2 G[11] G[13, 16, 13] - 
      2 G[12] G[13, 16, 13] - 2 G[13] G[16, 1, 1] + 
      2 G[13] G[16, 1, 11] + 2 G[13] G[16, 1, 12] - 
      G[1] G[16, 4, 13] + G[11] G[16, 4, 13] + G[12] G[16, 4, 13] + 
      2 G[1] G[16, 9, 13] - 2 G[11] G[16, 9, 13] - 
      2 G[12] G[16, 9, 13] + 4 G[13] G[16, 11, 1] - 
      4 G[13] G[16, 11, 11] - 4 G[13] G[16, 11, 12] + 
      4 G[13] G[16, 12, 1] - 4 G[13] G[16, 12, 11] - 
      4 G[13] G[16, 12, 12] - G[1] G[16, 13, 4] + G[11] G[16, 13, 4] +
       G[12] G[16, 13, 4] + 2 G[1] G[16, 13, 9] - 
      2 G[11] G[16, 13, 9] - 2 G[12] G[16, 13, 9] + 
      2 G[1] G[16, 13, 13] - 2 G[11] G[16, 13, 13] - 
      2 G[12] G[16, 13, 13] - 4 G[13] G[16, 16, 1] + 
      4 G[13] G[16, 16, 11] + 4 G[13] G[16, 16, 12] - 
      G[1] G[16, 16, 13] + G[11] G[16, 16, 13] + G[12] G[16, 16, 13] +
       G[4, 4, 9, 13] + G[4, 4, 13, 9] - 2 G[4, 9, 9, 13] - 
      2 G[4, 9, 13, 9] - 2 G[4, 9, 13, 13] + G[4, 9, 16, 13] + 
      G[4, 13, 4, 9] - 2 G[4, 13, 9, 9] - 2 G[4, 13, 9, 13] - 
      2 G[4, 13, 13, 9] + G[4, 16, 9, 13] + G[4, 16, 13, 9] - 
      2 G[9, 4, 9, 13] - 2 G[9, 4, 13, 9] + 4 G[9, 9, 9, 13] + 
      4 G[9, 9, 13, 9] + 4 G[9, 9, 13, 13] - 2 G[9, 9, 16, 13] - 
      2 G[9, 13, 4, 9] + 4 G[9, 13, 9, 9] + 4 G[9, 13, 9, 13] + 
      4 G[9, 13, 13, 9] + 4 G[9, 13, 13, 13] - 2 G[9, 13, 16, 13] - 
      2 G[9, 16, 9, 13] - 2 G[9, 16, 13, 9] - 2 G[9, 16, 13, 13] + 
      G[9, 16, 16, 13] + G[13, 4, 4, 9] - 2 G[13, 4, 9, 9] - 
      2 G[13, 4, 9, 13] - 2 G[13, 4, 13, 9] - 2 G[13, 9, 4, 9] + 
      4 G[13, 9, 9, 9] + 4 G[13, 9, 9, 13] + 4 G[13, 9, 13, 9] + 
      4 G[13, 9, 13, 13] - 2 G[13, 9, 16, 13] - 2 G[13, 13, 4, 9] + 
      4 G[13, 13, 9, 9] + 4 G[13, 13, 9, 13] + 4 G[13, 13, 13, 9] - 
      2 G[13, 16, 9, 13] - 2 G[13, 16, 13, 9] + G[16, 4, 9, 13] + 
      G[16, 4, 13, 9] - 2 G[16, 9, 9, 13] - 2 G[16, 9, 13, 9] - 
      2 G[16, 9, 13, 13] + G[16, 9, 16, 13] + G[16, 13, 4, 9] - 
      2 G[16, 13, 9, 9] - 2 G[16, 13, 9, 13] - 2 G[16, 13, 13, 9] + 
      G[16, 16, 9, 13] + G[16, 16, 13, 9]) + ep^5 HELP["Int", 1], 
 MI[14] -> 
  2 ep^2 G[1, 1] + 
   ep^3 (6 G[1, 1, 1] - 4 G[1, 17, 1] - 8 G[17, 1, 1]) + 
   ep^4 (14 G[1, 1, 1, 1] - 12 G[1, 1, 17, 1] - 20 G[1, 17, 1, 1] + 
      8 G[1, 17, 17, 1] - 24 G[17, 1, 1, 1] + 16 G[17, 1, 17, 1] + 
      32 G[17, 17, 1, 1]) + ep^5 HELP["Int", 1], 
 MI[15] -> 
  ep^2 (-G[1] G[9] + 2 G[1, 1] - G[1, 11] - G[1, 12] - G[11, 1] - 
      G[12, 1]) + 
   ep^3 (2 G[4] G[1, 1] - 5 G[9] G[1, 1] - G[4] G[1, 11] + 
      2 G[9] G[1, 11] - G[4] G[1, 12] + 2 G[9] G[1, 12] - 
      G[1] G[4, 9] + 2 G[1] G[9, 9] - G[4] G[11, 1] + 
      2 G[9] G[11, 1] - G[4] G[12, 1] + 2 G[9] G[12, 1] + 
      2 G[9] G[17, 1] + 6 G[1, 1, 1] - 3 G[1, 1, 11] - 
      3 G[1, 1, 12] - 4 G[1, 11, 1] + 2 G[1, 11, 11] + 
      2 G[1, 11, 12] - 4 G[1, 12, 1] + 2 G[1, 12, 11] + 
      2 G[1, 12, 12] + 2 G[1, 16, 1] - 2 G[1, 16, 11] - 
      2 G[1, 16, 12] - 2 G[1, 17, 1] - 5 G[11, 1, 1] + 
      2 G[11, 1, 11] + 2 G[11, 1, 12] + 2 G[11, 11, 1] + 
      2 G[11, 12, 1] + 2 G[11, 17, 1] - 5 G[12, 1, 1] + 
      2 G[12, 1, 11] + 2 G[12, 1, 12] + 2 G[12, 11, 1] + 
      2 G[12, 12, 1] + 2 G[12, 17, 1] + 4 G[16, 1, 1] - 
      2 G[16, 1, 11] - 2 G[16, 1, 12] - 2 G[16, 11, 1] - 
      2 G[16, 12, 1] - 4 G[17, 1, 1] + 2 G[17, 1, 11] + 
      2 G[17, 1, 12] + 2 G[17, 11, 1] + 2 G[17, 12, 1]) + 
   ep^4 (2 G[1, 1] G[4, 4] - G[1, 11] G[4, 4] - G[1, 12] G[4, 4] - 
      5 G[1, 1] G[4, 9] + 2 G[1, 11] G[4, 9] + 2 G[1, 12] G[4, 9] - 
      4 G[1, 1] G[9, 4] + 2 G[1, 11] G[9, 4] + 2 G[1, 12] G[9, 4] + 
      10 G[1, 1] G[9, 9] - 4 G[1, 11] G[9, 9] - 4 G[1, 12] G[9, 9] - 
      G[4, 4] G[11, 1] + 2 G[4, 9] G[11, 1] + 2 G[9, 4] G[11, 1] - 
      4 G[9, 9] G[11, 1] - G[4, 4] G[12, 1] + 2 G[4, 9] G[12, 1] + 
      2 G[9, 4] G[12, 1] - 4 G[9, 9] G[12, 1] + 2 G[4, 9] G[17, 1] - 
      4 G[9, 9] G[17, 1] + 6 G[4] G[1, 1, 1] - 13 G[9] G[1, 1, 1] - 
      3 G[4] G[1, 1, 11] + 6 G[9] G[1, 1, 11] - 3 G[4] G[1, 1, 12] + 
      6 G[9] G[1, 1, 12] - 4 G[4] G[1, 11, 1] + 8 G[9] G[1, 11, 1] + 
      2 G[4] G[1, 11, 11] - 4 G[9] G[1, 11, 11] + 
      2 G[4] G[1, 11, 12] - 4 G[9] G[1, 11, 12] - 
      4 G[4] G[1, 12, 1] + 8 G[9] G[1, 12, 1] + 2 G[4] G[1, 12, 11] - 
      4 G[9] G[1, 12, 11] + 2 G[4] G[1, 12, 12] - 
      4 G[9] G[1, 12, 12] + 2 G[4] G[1, 16, 1] - 4 G[9] G[1, 16, 1] - 
      2 G[4] G[1, 16, 11] + 4 G[9] G[1, 16, 11] - 
      2 G[4] G[1, 16, 12] + 4 G[9] G[1, 16, 12] - 
      2 G[4] G[1, 17, 1] + 6 G[9] G[1, 17, 1] - G[1] G[4, 4, 9] + 
      2 G[1] G[4, 9, 9] + 2 G[1] G[9, 4, 9] - 4 G[1] G[9, 9, 9] - 
      5 G[4] G[11, 1, 1] + 10 G[9] G[11, 1, 1] + 
      2 G[4] G[11, 1, 11] - 4 G[9] G[11, 1, 11] + 
      2 G[4] G[11, 1, 12] - 4 G[9] G[11, 1, 12] + 
      2 G[4] G[11, 11, 1] - 4 G[9] G[11, 11, 1] + 
      2 G[4] G[11, 12, 1] - 4 G[9] G[11, 12, 1] + 
      2 G[4] G[11, 17, 1] - 4 G[9] G[11, 17, 1] - 
      5 G[4] G[12, 1, 1] + 10 G[9] G[12, 1, 1] + 
      2 G[4] G[12, 1, 11] - 4 G[9] G[12, 1, 11] + 
      2 G[4] G[12, 1, 12] - 4 G[9] G[12, 1, 12] + 
      2 G[4] G[12, 11, 1] - 4 G[9] G[12, 11, 1] + 
      2 G[4] G[12, 12, 1] - 4 G[9] G[12, 12, 1] + 
      2 G[4] G[12, 17, 1] - 4 G[9] G[12, 17, 1] + 
      4 G[4] G[16, 1, 1] - 8 G[9] G[16, 1, 1] - 2 G[4] G[16, 1, 11] + 
      4 G[9] G[16, 1, 11] - 2 G[4] G[16, 1, 12] + 
      4 G[9] G[16, 1, 12] - 2 G[4] G[16, 11, 1] + 
      4 G[9] G[16, 11, 1] - 2 G[4] G[16, 12, 1] + 
      4 G[9] G[16, 12, 1] - 4 G[4] G[17, 1, 1] + 
      10 G[9] G[17, 1, 1] + 2 G[4] G[17, 1, 11] - 
      4 G[9] G[17, 1, 11] + 2 G[4] G[17, 1, 12] - 
      4 G[9] G[17, 1, 12] + 2 G[4] G[17, 11, 1] - 
      4 G[9] G[17, 11, 1] + 2 G[4] G[17, 12, 1] - 
      4 G[9] G[17, 12, 1] - 4 G[9] G[17, 17, 1] + 14 G[1, 1, 1, 1] - 
      7 G[1, 1, 1, 11] - 7 G[1, 1, 1, 12] - 10 G[1, 1, 11, 1] + 
      6 G[1, 1, 11, 11] + 6 G[1, 1, 11, 12] - 10 G[1, 1, 12, 1] + 
      6 G[1, 1, 12, 11] + 6 G[1, 1, 12, 12] + 6 G[1, 1, 16, 1] - 
      6 G[1, 1, 16, 11] - 6 G[1, 1, 16, 12] - 6 G[1, 1, 17, 1] - 
      12 G[1, 11, 1, 1] + 6 G[1, 11, 1, 11] + 6 G[1, 11, 1, 12] + 
      8 G[1, 11, 11, 1] - 4 G[1, 11, 11, 11] - 4 G[1, 11, 11, 12] + 
      8 G[1, 11, 12, 1] - 4 G[1, 11, 12, 11] - 4 G[1, 11, 12, 12] - 
      4 G[1, 11, 16, 1] + 4 G[1, 11, 16, 11] + 4 G[1, 11, 16, 12] + 
      4 G[1, 11, 17, 1] - 12 G[1, 12, 1, 1] + 6 G[1, 12, 1, 11] + 
      6 G[1, 12, 1, 12] + 8 G[1, 12, 11, 1] - 4 G[1, 12, 11, 11] - 
      4 G[1, 12, 11, 12] + 8 G[1, 12, 12, 1] - 4 G[1, 12, 12, 11] - 
      4 G[1, 12, 12, 12] - 4 G[1, 12, 16, 1] + 4 G[1, 12, 16, 11] + 
      4 G[1, 12, 16, 12] + 4 G[1, 12, 17, 1] + 10 G[1, 16, 1, 1] - 
      6 G[1, 16, 1, 11] - 6 G[1, 16, 1, 12] - 8 G[1, 16, 11, 1] + 
      4 G[1, 16, 11, 11] + 4 G[1, 16, 11, 12] - 8 G[1, 16, 12, 1] + 
      4 G[1, 16, 12, 11] + 4 G[1, 16, 12, 12] + 4 G[1, 16, 16, 1] - 
      4 G[1, 16, 16, 11] - 4 G[1, 16, 16, 12] - 10 G[1, 17, 1, 1] + 
      4 G[1, 17, 1, 11] + 4 G[1, 17, 1, 12] + 4 G[1, 17, 11, 1] + 
      4 G[1, 17, 12, 1] + 4 G[1, 17, 17, 1] - 13 G[11, 1, 1, 1] + 
      6 G[11, 1, 1, 11] + 6 G[11, 1, 1, 12] + 8 G[11, 1, 11, 1] - 
      4 G[11, 1, 11, 11] - 4 G[11, 1, 11, 12] + 8 G[11, 1, 12, 1] - 
      4 G[11, 1, 12, 11] - 4 G[11, 1, 12, 12] - 4 G[11, 1, 16, 1] + 
      4 G[11, 1, 16, 11] + 4 G[11, 1, 16, 12] + 6 G[11, 1, 17, 1] + 
      10 G[11, 11, 1, 1] - 4 G[11, 11, 1, 11] - 4 G[11, 11, 1, 12] - 
      4 G[11, 11, 11, 1] - 4 G[11, 11, 12, 1] - 4 G[11, 11, 17, 1] + 
      10 G[11, 12, 1, 1] - 4 G[11, 12, 1, 11] - 4 G[11, 12, 1, 12] - 
      4 G[11, 12, 11, 1] - 4 G[11, 12, 12, 1] - 4 G[11, 12, 17, 1] - 
      8 G[11, 16, 1, 1] + 4 G[11, 16, 1, 11] + 4 G[11, 16, 1, 12] + 
      4 G[11, 16, 11, 1] + 4 G[11, 16, 12, 1] + 10 G[11, 17, 1, 1] - 
      4 G[11, 17, 1, 11] - 4 G[11, 17, 1, 12] - 4 G[11, 17, 11, 1] - 
      4 G[11, 17, 12, 1] - 4 G[11, 17, 17, 1] - 13 G[12, 1, 1, 1] + 
      6 G[12, 1, 1, 11] + 6 G[12, 1, 1, 12] + 8 G[12, 1, 11, 1] - 
      4 G[12, 1, 11, 11] - 4 G[12, 1, 11, 12] + 8 G[12, 1, 12, 1] - 
      4 G[12, 1, 12, 11] - 4 G[12, 1, 12, 12] - 4 G[12, 1, 16, 1] + 
      4 G[12, 1, 16, 11] + 4 G[12, 1, 16, 12] + 6 G[12, 1, 17, 1] + 
      10 G[12, 11, 1, 1] - 4 G[12, 11, 1, 11] - 4 G[12, 11, 1, 12] - 
      4 G[12, 11, 11, 1] - 4 G[12, 11, 12, 1] - 4 G[12, 11, 17, 1] + 
      10 G[12, 12, 1, 1] - 4 G[12, 12, 1, 11] - 4 G[12, 12, 1, 12] - 
      4 G[12, 12, 11, 1] - 4 G[12, 12, 12, 1] - 4 G[12, 12, 17, 1] - 
      8 G[12, 16, 1, 1] + 4 G[12, 16, 1, 11] + 4 G[12, 16, 1, 12] + 
      4 G[12, 16, 11, 1] + 4 G[12, 16, 12, 1] + 10 G[12, 17, 1, 1] - 
      4 G[12, 17, 1, 11] - 4 G[12, 17, 1, 12] - 4 G[12, 17, 11, 1] - 
      4 G[12, 17, 12, 1] - 4 G[12, 17, 17, 1] + 12 G[16, 1, 1, 1] - 
      6 G[16, 1, 1, 11] - 6 G[16, 1, 1, 12] - 8 G[16, 1, 11, 1] + 
      4 G[16, 1, 11, 11] + 4 G[16, 1, 11, 12] - 8 G[16, 1, 12, 1] + 
      4 G[16, 1, 12, 11] + 4 G[16, 1, 12, 12] + 4 G[16, 1, 16, 1] - 
      4 G[16, 1, 16, 11] - 4 G[16, 1, 16, 12] - 4 G[16, 1, 17, 1] - 
      10 G[16, 11, 1, 1] + 4 G[16, 11, 1, 11] + 4 G[16, 11, 1, 12] + 
      4 G[16, 11, 11, 1] + 4 G[16, 11, 12, 1] + 4 G[16, 11, 17, 1] - 
      10 G[16, 12, 1, 1] + 4 G[16, 12, 1, 11] + 4 G[16, 12, 1, 12] + 
      4 G[16, 12, 11, 1] + 4 G[16, 12, 12, 1] + 4 G[16, 12, 17, 1] + 
      8 G[16, 16, 1, 1] - 4 G[16, 16, 1, 11] - 4 G[16, 16, 1, 12] - 
      4 G[16, 16, 11, 1] - 4 G[16, 16, 12, 1] - 8 G[16, 17, 1, 1] + 
      4 G[16, 17, 1, 11] + 4 G[16, 17, 1, 12] + 4 G[16, 17, 11, 1] + 
      4 G[16, 17, 12, 1] - 12 G[17, 1, 1, 1] + 6 G[17, 1, 1, 11] + 
      6 G[17, 1, 1, 12] + 8 G[17, 1, 11, 1] - 4 G[17, 1, 11, 11] - 
      4 G[17, 1, 11, 12] + 8 G[17, 1, 12, 1] - 4 G[17, 1, 12, 11] - 
      4 G[17, 1, 12, 12] - 4 G[17, 1, 16, 1] + 4 G[17, 1, 16, 11] + 
      4 G[17, 1, 16, 12] + 4 G[17, 1, 17, 1] + 10 G[17, 11, 1, 1] - 
      4 G[17, 11, 1, 11] - 4 G[17, 11, 1, 12] - 4 G[17, 11, 11, 1] - 
      4 G[17, 11, 12, 1] - 4 G[17, 11, 17, 1] + 10 G[17, 12, 1, 1] - 
      4 G[17, 12, 1, 11] - 4 G[17, 12, 1, 12] - 4 G[17, 12, 11, 1] - 
      4 G[17, 12, 12, 1] - 4 G[17, 12, 17, 1] - 8 G[17, 16, 1, 1] + 
      4 G[17, 16, 1, 11] + 4 G[17, 16, 1, 12] + 4 G[17, 16, 11, 1] + 
      4 G[17, 16, 12, 1] + 8 G[17, 17, 1, 1] - 4 G[17, 17, 1, 11] - 
      4 G[17, 17, 1, 12] - 4 G[17, 17, 11, 1] - 4 G[17, 17, 12, 1]) + 
   ep^5 HELP["Int", 1], 
 MI[16] -> 
  ep (-2 G[1] + G[9] + G[11] + G[12] - G[13]) + 
   ep^2 (-2 G[1] G[7] + 2 G[1] G[9] + G[5] G[11] + G[7] G[11] - 
      2 G[9] G[11] + G[5] G[12] + G[7] G[12] - 2 G[9] G[12] - 
      2 G[1, 1] + 2 G[1, 11] + 2 G[1, 12] + G[5, 9] - G[5, 13] + 
      G[7, 9] - G[7, 13] - 2 G[9, 9] + 2 G[11, 1] - 2 G[11, 11] - 
      2 G[11, 12] + 2 G[12, 1] - 2 G[12, 11] - 2 G[12, 12] + 
      2 G[13, 13] - 2 G[16, 1] + 2 G[16, 11] + 2 G[16, 12] + 
      2 G[17, 1] - G[18, 11] - G[18, 12] + 2 G[19, 1] - G[19, 11] - 
      G[19, 12]) + 
   ep^3 (-2 G[7] G[1, 1] + 2 G[9] G[1, 1] - 2 G[9] G[1, 11] + 
      2 G[10] G[1, 11] - 2 G[9] G[1, 12] + 2 G[10] G[1, 12] - 
      2 G[1] G[5, 4] + 2 G[11] G[5, 4] + 2 G[12] G[5, 4] - 
      G[11] G[5, 5] - G[12] G[5, 5] + 2 G[1] G[5, 7] - G[11] G[5, 7] -
       G[12] G[5, 7] + 2 G[1] G[5, 9] - 2 G[11] G[5, 9] - 
      2 G[12] G[5, 9] - 2 G[1] G[7, 4] + 2 G[11] G[7, 4] + 
      2 G[12] G[7, 4] - G[11] G[7, 5] - G[12] G[7, 5] + 
      2 G[1] G[7, 7] - G[11] G[7, 7] - G[12] G[7, 7] + 
      2 G[1] G[7, 9] - 2 G[11] G[7, 9] - 2 G[12] G[7, 9] + 
      2 G[1] G[9, 4] - 2 G[11] G[9, 4] - 2 G[12] G[9, 4] - 
      4 G[1] G[9, 9] + 4 G[11] G[9, 9] + 4 G[12] G[9, 9] + 
      2 G[1] G[10, 4] - 2 G[11] G[10, 4] - 2 G[12] G[10, 4] + 
      2 G[11] G[10, 5] + 2 G[12] G[10, 5] - 4 G[1] G[10, 7] + 
      2 G[11] G[10, 7] + 2 G[12] G[10, 7] + 2 G[5] G[11, 1] + 
      2 G[7] G[11, 1] - 4 G[9] G[11, 1] - 2 G[5] G[11, 11] - 
      2 G[7] G[11, 11] + 4 G[9] G[11, 11] - 2 G[5] G[11, 12] - 
      2 G[7] G[11, 12] + 4 G[9] G[11, 12] + 2 G[5] G[12, 1] + 
      2 G[7] G[12, 1] - 4 G[9] G[12, 1] - 2 G[5] G[12, 11] - 
      2 G[7] G[12, 11] + 4 G[9] G[12, 11] - 2 G[5] G[12, 12] - 
      2 G[7] G[12, 12] + 4 G[9] G[12, 12] - 2 G[5] G[16, 1] - 
      2 G[7] G[16, 1] + 4 G[9] G[16, 1] + 2 G[5] G[16, 11] + 
      2 G[7] G[16, 11] - 4 G[9] G[16, 11] + 2 G[5] G[16, 12] + 
      2 G[7] G[16, 12] - 4 G[9] G[16, 12] - 2 G[5] G[17, 1] + 
      2 G[7] G[17, 1] + G[5] G[18, 11] + G[7] G[18, 11] - 
      2 G[10] G[18, 11] + G[5] G[18, 12] + G[7] G[18, 12] - 
      2 G[10] G[18, 12] - 2 G[5] G[19, 1] - 2 G[7] G[19, 1] + 
      4 G[10] G[19, 1] + G[5] G[19, 11] + G[7] G[19, 11] - 
      2 G[10] G[19, 11] + G[5] G[19, 12] + G[7] G[19, 12] - 
      2 G[10] G[19, 12] - 2 G[1, 1, 1] + 2 G[1, 1, 11] + 
      2 G[1, 1, 12] + 4 G[1, 11, 1] - 4 G[1, 11, 11] - 
      4 G[1, 11, 12] + 4 G[1, 12, 1] - 4 G[1, 12, 11] - 
      4 G[1, 12, 12] - 4 G[1, 16, 1] + 4 G[1, 16, 11] + 
      4 G[1, 16, 12] + 2 G[5, 4, 9] - G[5, 5, 9] + G[5, 5, 13] - 
      G[5, 7, 9] + G[5, 7, 13] - 2 G[5, 9, 9] + 2 G[5, 13, 13] - 
      2 G[5, 16, 13] + 2 G[7, 4, 9] - G[7, 5, 9] + G[7, 5, 13] - 
      G[7, 7, 9] + G[7, 7, 13] - 2 G[7, 9, 9] + 2 G[7, 13, 13] - 
      2 G[7, 16, 13] - 2 G[9, 4, 9] + 4 G[9, 9, 9] - 2 G[10, 4, 9] + 
      2 G[10, 5, 9] - 2 G[10, 5, 13] + 2 G[10, 7, 9] - 
      2 G[10, 7, 13] + 2 G[10, 16, 13] + 2 G[11, 1, 1] - 
      2 G[11, 1, 11] - 2 G[11, 1, 12] - 4 G[11, 11, 1] + 
      4 G[11, 11, 11] + 4 G[11, 11, 12] - 4 G[11, 12, 1] + 
      4 G[11, 12, 11] + 4 G[11, 12, 12] + 4 G[11, 16, 1] - 
      4 G[11, 16, 11] - 4 G[11, 16, 12] + 2 G[12, 1, 1] - 
      2 G[12, 1, 11] - 2 G[12, 1, 12] - 4 G[12, 11, 1] + 
      4 G[12, 11, 11] + 4 G[12, 11, 12] - 4 G[12, 12, 1] + 
      4 G[12, 12, 11] + 4 G[12, 12, 12] + 4 G[12, 16, 1] - 
      4 G[12, 16, 11] - 4 G[12, 16, 12] - 4 G[13, 13, 13] + 
      2 G[13, 16, 13] - 2 G[16, 1, 1] + 4 G[16, 1, 11] + 
      4 G[16, 1, 12] + 4 G[16, 11, 1] - 4 G[16, 11, 11] - 
      4 G[16, 11, 12] + 4 G[16, 12, 1] - 4 G[16, 12, 11] - 
      4 G[16, 12, 12] - 4 G[16, 16, 1] + 4 G[16, 16, 11] + 
      4 G[16, 16, 12] - 2 G[16, 18, 11] - 2 G[16, 18, 12] + 
      4 G[16, 19, 1] - 2 G[16, 19, 11] - 2 G[16, 19, 12] + 
      2 G[17, 1, 1] - 4 G[17, 17, 1] - 2 G[18, 1, 11] - 
      2 G[18, 1, 12] - 2 G[18, 11, 1] + 2 G[18, 11, 11] + 
      2 G[18, 11, 12] - 2 G[18, 12, 1] + 2 G[18, 12, 11] + 
      2 G[18, 12, 12] + 2 G[18, 16, 1] - 2 G[18, 16, 11] - 
      2 G[18, 16, 12] + 2 G[18, 17, 1] + G[18, 18, 11] + 
      G[18, 18, 12] - 2 G[18, 19, 1] + G[18, 19, 11] + 
      G[18, 19, 12] + 2 G[19, 1, 1] - 2 G[19, 1, 11] - 
      2 G[19, 1, 12] - 2 G[19, 11, 1] + 2 G[19, 11, 11] + 
      2 G[19, 11, 12] - 2 G[19, 12, 1] + 2 G[19, 12, 11] + 
      2 G[19, 12, 12] + 2 G[19, 16, 1] - 2 G[19, 16, 11] - 
      2 G[19, 16, 12] - 2 G[19, 17, 1] + G[19, 18, 11] + 
      G[19, 18, 12] - 2 G[19, 19, 1] + G[19, 19, 11] + 
      G[19, 19, 12]) + 
   ep^4 (-2 G[1, 1] G[5, 4] + 2 G[1, 11] G[5, 4] + 
      2 G[1, 12] G[5, 4] + 2 G[1, 1] G[5, 7] + 2 G[1, 1] G[5, 9] - 
      2 G[1, 11] G[5, 9] - 2 G[1, 12] G[5, 9] - 2 G[1, 11] G[5, 10] - 
      2 G[1, 12] G[5, 10] - 2 G[1, 1] G[7, 4] + 2 G[1, 11] G[7, 4] + 
      2 G[1, 12] G[7, 4] + 2 G[1, 1] G[7, 7] + 2 G[1, 1] G[7, 9] - 
      2 G[1, 11] G[7, 9] - 2 G[1, 12] G[7, 9] - 2 G[1, 11] G[7, 10] - 
      2 G[1, 12] G[7, 10] + 2 G[1, 1] G[9, 4] - 2 G[1, 11] G[9, 4] - 
      2 G[1, 12] G[9, 4] - 4 G[1, 1] G[9, 9] + 4 G[1, 11] G[9, 9] + 
      4 G[1, 12] G[9, 9] + 2 G[1, 1] G[10, 4] - 2 G[1, 11] G[10, 4] - 
      2 G[1, 12] G[10, 4] - 4 G[1, 1] G[10, 7] + 
      4 G[1, 11] G[10, 10] + 4 G[1, 12] G[10, 10] + 
      4 G[5, 4] G[11, 1] - 2 G[5, 5] G[11, 1] - 2 G[5, 7] G[11, 1] - 
      4 G[5, 9] G[11, 1] + 4 G[7, 4] G[11, 1] - 2 G[7, 5] G[11, 1] - 
      2 G[7, 7] G[11, 1] - 4 G[7, 9] G[11, 1] - 4 G[9, 4] G[11, 1] + 
      8 G[9, 9] G[11, 1] - 4 G[10, 4] G[11, 1] + 
      4 G[10, 5] G[11, 1] + 4 G[10, 7] G[11, 1] - 
      4 G[5, 4] G[11, 11] + 2 G[5, 5] G[11, 11] + 
      2 G[5, 7] G[11, 11] + 4 G[5, 9] G[11, 11] - 
      4 G[7, 4] G[11, 11] + 2 G[7, 5] G[11, 11] + 
      2 G[7, 7] G[11, 11] + 4 G[7, 9] G[11, 11] + 
      4 G[9, 4] G[11, 11] - 8 G[9, 9] G[11, 11] + 
      4 G[10, 4] G[11, 11] - 4 G[10, 5] G[11, 11] - 
      4 G[10, 7] G[11, 11] - 4 G[5, 4] G[11, 12] + 
      2 G[5, 5] G[11, 12] + 2 G[5, 7] G[11, 12] + 
      4 G[5, 9] G[11, 12] - 4 G[7, 4] G[11, 12] + 
      2 G[7, 5] G[11, 12] + 2 G[7, 7] G[11, 12] + 
      4 G[7, 9] G[11, 12] + 4 G[9, 4] G[11, 12] - 
      8 G[9, 9] G[11, 12] + 4 G[10, 4] G[11, 12] - 
      4 G[10, 5] G[11, 12] - 4 G[10, 7] G[11, 12] + 
      4 G[5, 4] G[12, 1] - 2 G[5, 5] G[12, 1] - 2 G[5, 7] G[12, 1] - 
      4 G[5, 9] G[12, 1] + 4 G[7, 4] G[12, 1] - 2 G[7, 5] G[12, 1] - 
      2 G[7, 7] G[12, 1] - 4 G[7, 9] G[12, 1] - 4 G[9, 4] G[12, 1] + 
      8 G[9, 9] G[12, 1] - 4 G[10, 4] G[12, 1] + 
      4 G[10, 5] G[12, 1] + 4 G[10, 7] G[12, 1] - 
      4 G[5, 4] G[12, 11] + 2 G[5, 5] G[12, 11] + 
      2 G[5, 7] G[12, 11] + 4 G[5, 9] G[12, 11] - 
      4 G[7, 4] G[12, 11] + 2 G[7, 5] G[12, 11] + 
      2 G[7, 7] G[12, 11] + 4 G[7, 9] G[12, 11] + 
      4 G[9, 4] G[12, 11] - 8 G[9, 9] G[12, 11] + 
      4 G[10, 4] G[12, 11] - 4 G[10, 5] G[12, 11] - 
      4 G[10, 7] G[12, 11] - 4 G[5, 4] G[12, 12] + 
      2 G[5, 5] G[12, 12] + 2 G[5, 7] G[12, 12] + 
      4 G[5, 9] G[12, 12] - 4 G[7, 4] G[12, 12] + 
      2 G[7, 5] G[12, 12] + 2 G[7, 7] G[12, 12] + 
      4 G[7, 9] G[12, 12] + 4 G[9, 4] G[12, 12] - 
      8 G[9, 9] G[12, 12] + 4 G[10, 4] G[12, 12] - 
      4 G[10, 5] G[12, 12] - 4 G[10, 7] G[12, 12] - 
      4 G[5, 4] G[16, 1] + 2 G[5, 5] G[16, 1] + 2 G[5, 7] G[16, 1] + 
      4 G[5, 9] G[16, 1] - 4 G[7, 4] G[16, 1] + 2 G[7, 5] G[16, 1] + 
      2 G[7, 7] G[16, 1] + 4 G[7, 9] G[16, 1] + 4 G[9, 4] G[16, 1] - 
      8 G[9, 9] G[16, 1] + 4 G[10, 4] G[16, 1] - 
      4 G[10, 5] G[16, 1] - 4 G[10, 7] G[16, 1] + 
      4 G[5, 4] G[16, 11] - 2 G[5, 5] G[16, 11] - 
      2 G[5, 7] G[16, 11] - 4 G[5, 9] G[16, 11] + 
      4 G[7, 4] G[16, 11] - 2 G[7, 5] G[16, 11] - 
      2 G[7, 7] G[16, 11] - 4 G[7, 9] G[16, 11] - 
      4 G[9, 4] G[16, 11] + 8 G[9, 9] G[16, 11] - 
      4 G[10, 4] G[16, 11] + 4 G[10, 5] G[16, 11] + 
      4 G[10, 7] G[16, 11] + 4 G[5, 4] G[16, 12] - 
      2 G[5, 5] G[16, 12] - 2 G[5, 7] G[16, 12] - 
      4 G[5, 9] G[16, 12] + 4 G[7, 4] G[16, 12] - 
      2 G[7, 5] G[16, 12] - 2 G[7, 7] G[16, 12] - 
      4 G[7, 9] G[16, 12] - 4 G[9, 4] G[16, 12] + 
      8 G[9, 9] G[16, 12] - 4 G[10, 4] G[16, 12] + 
      4 G[10, 5] G[16, 12] + 4 G[10, 7] G[16, 12] + 
      2 G[5, 5] G[17, 1] - 2 G[5, 7] G[17, 1] + 2 G[7, 5] G[17, 1] - 
      2 G[7, 7] G[17, 1] - 4 G[10, 5] G[17, 1] + 4 G[10, 7] G[17, 1] -
       G[5, 5] G[18, 11] - G[5, 7] G[18, 11] + 2 G[5, 10] G[18, 11] - 
      G[7, 5] G[18, 11] - G[7, 7] G[18, 11] + 2 G[7, 10] G[18, 11] + 
      2 G[10, 5] G[18, 11] + 2 G[10, 7] G[18, 11] - 
      4 G[10, 10] G[18, 11] - G[5, 5] G[18, 12] - G[5, 7] G[18, 12] + 
      2 G[5, 10] G[18, 12] - G[7, 5] G[18, 12] - G[7, 7] G[18, 12] + 
      2 G[7, 10] G[18, 12] + 2 G[10, 5] G[18, 12] + 
      2 G[10, 7] G[18, 12] - 4 G[10, 10] G[18, 12] + 
      2 G[5, 5] G[19, 1] + 2 G[5, 7] G[19, 1] - 4 G[5, 10] G[19, 1] + 
      2 G[7, 5] G[19, 1] + 2 G[7, 7] G[19, 1] - 4 G[7, 10] G[19, 1] - 
      4 G[10, 5] G[19, 1] - 4 G[10, 7] G[19, 1] + 
      8 G[10, 10] G[19, 1] - G[5, 5] G[19, 11] - G[5, 7] G[19, 11] + 
      2 G[5, 10] G[19, 11] - G[7, 5] G[19, 11] - G[7, 7] G[19, 11] + 
      2 G[7, 10] G[19, 11] + 2 G[10, 5] G[19, 11] + 
      2 G[10, 7] G[19, 11] - 4 G[10, 10] G[19, 11] - 
      G[5, 5] G[19, 12] - G[5, 7] G[19, 12] + 2 G[5, 10] G[19, 12] - 
      G[7, 5] G[19, 12] - G[7, 7] G[19, 12] + 2 G[7, 10] G[19, 12] + 
      2 G[10, 5] G[19, 12] + 2 G[10, 7] G[19, 12] - 
      4 G[10, 10] G[19, 12] - 2 G[7] G[1, 1, 1] + 2 G[9] G[1, 1, 1] - 
      2 G[9] G[1, 1, 11] + 2 G[10] G[1, 1, 11] - 2 G[9] G[1, 1, 12] + 
      2 G[10] G[1, 1, 12] - 4 G[9] G[1, 11, 1] + 
      4 G[10] G[1, 11, 1] + 4 G[9] G[1, 11, 11] - 
      4 G[10] G[1, 11, 11] + 4 G[9] G[1, 11, 12] - 
      4 G[10] G[1, 11, 12] - 4 G[9] G[1, 12, 1] + 
      4 G[10] G[1, 12, 1] + 4 G[9] G[1, 12, 11] - 
      4 G[10] G[1, 12, 11] + 4 G[9] G[1, 12, 12] - 
      4 G[10] G[1, 12, 12] + 4 G[9] G[1, 16, 1] - 
      4 G[10] G[1, 16, 1] - 4 G[9] G[1, 16, 11] + 
      4 G[10] G[1, 16, 11] - 4 G[9] G[1, 16, 12] + 
      4 G[10] G[1, 16, 12] + 4 G[7] G[1, 17, 1] - 
      4 G[10] G[1, 17, 1] - 2 G[1] G[5, 4, 4] + 2 G[11] G[5, 4, 4] + 
      2 G[12] G[5, 4, 4] + 4 G[1] G[5, 4, 9] - 4 G[11] G[5, 4, 9] - 
      4 G[12] G[5, 4, 9] + 2 G[1] G[5, 5, 4] - 2 G[11] G[5, 5, 4] - 
      2 G[12] G[5, 5, 4] + G[11] G[5, 5, 5] + G[12] G[5, 5, 5] - 
      2 G[1] G[5, 5, 7] + G[11] G[5, 5, 7] + G[12] G[5, 5, 7] - 
      2 G[1] G[5, 5, 9] + 2 G[11] G[5, 5, 9] + 2 G[12] G[5, 5, 9] + 
      2 G[1] G[5, 7, 4] - 2 G[11] G[5, 7, 4] - 2 G[12] G[5, 7, 4] + 
      G[11] G[5, 7, 5] + G[12] G[5, 7, 5] - 2 G[1] G[5, 7, 7] + 
      G[11] G[5, 7, 7] + G[12] G[5, 7, 7] - 2 G[1] G[5, 7, 9] + 
      2 G[11] G[5, 7, 9] + 2 G[12] G[5, 7, 9] + 2 G[1] G[5, 9, 4] - 
      2 G[11] G[5, 9, 4] - 2 G[12] G[5, 9, 4] - 4 G[1] G[5, 9, 9] + 
      4 G[11] G[5, 9, 9] + 4 G[12] G[5, 9, 9] - 2 G[1] G[5, 10, 4] + 
      2 G[11] G[5, 10, 4] + 2 G[12] G[5, 10, 4] - 
      2 G[11] G[5, 10, 5] - 2 G[12] G[5, 10, 5] + 
      4 G[1] G[5, 10, 7] - 2 G[11] G[5, 10, 7] - 
      2 G[12] G[5, 10, 7] - 2 G[1] G[7, 4, 4] + 2 G[11] G[7, 4, 4] + 
      2 G[12] G[7, 4, 4] + 4 G[1] G[7, 4, 9] - 4 G[11] G[7, 4, 9] - 
      4 G[12] G[7, 4, 9] + 2 G[1] G[7, 5, 4] - 2 G[11] G[7, 5, 4] - 
      2 G[12] G[7, 5, 4] + G[11] G[7, 5, 5] + G[12] G[7, 5, 5] - 
      2 G[1] G[7, 5, 7] + G[11] G[7, 5, 7] + G[12] G[7, 5, 7] - 
      2 G[1] G[7, 5, 9] + 2 G[11] G[7, 5, 9] + 2 G[12] G[7, 5, 9] + 
      2 G[1] G[7, 7, 4] - 2 G[11] G[7, 7, 4] - 2 G[12] G[7, 7, 4] + 
      G[11] G[7, 7, 5] + G[12] G[7, 7, 5] - 2 G[1] G[7, 7, 7] + 
      G[11] G[7, 7, 7] + G[12] G[7, 7, 7] - 2 G[1] G[7, 7, 9] + 
      2 G[11] G[7, 7, 9] + 2 G[12] G[7, 7, 9] + 2 G[1] G[7, 9, 4] - 
      2 G[11] G[7, 9, 4] - 2 G[12] G[7, 9, 4] - 4 G[1] G[7, 9, 9] + 
      4 G[11] G[7, 9, 9] + 4 G[12] G[7, 9, 9] - 2 G[1] G[7, 10, 4] + 
      2 G[11] G[7, 10, 4] + 2 G[12] G[7, 10, 4] - 
      2 G[11] G[7, 10, 5] - 2 G[12] G[7, 10, 5] + 
      4 G[1] G[7, 10, 7] - 2 G[11] G[7, 10, 7] - 
      2 G[12] G[7, 10, 7] + 2 G[1] G[9, 4, 4] - 2 G[11] G[9, 4, 4] - 
      2 G[12] G[9, 4, 4] - 4 G[1] G[9, 4, 9] + 4 G[11] G[9, 4, 9] + 
      4 G[12] G[9, 4, 9] - 4 G[1] G[9, 9, 4] + 4 G[11] G[9, 9, 4] + 
      4 G[12] G[9, 9, 4] + 8 G[1] G[9, 9, 9] - 8 G[11] G[9, 9, 9] - 
      8 G[12] G[9, 9, 9] + 2 G[1] G[10, 4, 4] - 2 G[11] G[10, 4, 4] - 
      2 G[12] G[10, 4, 4] - 4 G[1] G[10, 4, 9] + 
      4 G[11] G[10, 4, 9] + 4 G[12] G[10, 4, 9] - 
      4 G[1] G[10, 5, 4] + 4 G[11] G[10, 5, 4] + 
      4 G[12] G[10, 5, 4] - 2 G[11] G[10, 5, 5] - 
      2 G[12] G[10, 5, 5] + 4 G[1] G[10, 5, 7] - 
      2 G[11] G[10, 5, 7] - 2 G[12] G[10, 5, 7] + 
      4 G[1] G[10, 5, 9] - 4 G[11] G[10, 5, 9] - 
      4 G[12] G[10, 5, 9] - 4 G[1] G[10, 7, 4] + 
      4 G[11] G[10, 7, 4] + 4 G[12] G[10, 7, 4] - 
      2 G[11] G[10, 7, 5] - 2 G[12] G[10, 7, 5] + 
      4 G[1] G[10, 7, 7] - 2 G[11] G[10, 7, 7] - 
      2 G[12] G[10, 7, 7] + 4 G[1] G[10, 7, 9] - 
      4 G[11] G[10, 7, 9] - 4 G[12] G[10, 7, 9] + 
      4 G[1] G[10, 10, 4] - 4 G[11] G[10, 10, 4] - 
      4 G[12] G[10, 10, 4] + 4 G[11] G[10, 10, 5] + 
      4 G[12] G[10, 10, 5] - 8 G[1] G[10, 10, 7] + 
      4 G[11] G[10, 10, 7] + 4 G[12] G[10, 10, 7] + 
      2 G[5] G[11, 1, 1] + 2 G[7] G[11, 1, 1] - 4 G[9] G[11, 1, 1] - 
      2 G[5] G[11, 1, 11] - 2 G[7] G[11, 1, 11] + 
      4 G[9] G[11, 1, 11] - 2 G[5] G[11, 1, 12] - 
      2 G[7] G[11, 1, 12] + 4 G[9] G[11, 1, 12] - 
      4 G[5] G[11, 11, 1] - 4 G[7] G[11, 11, 1] + 
      8 G[9] G[11, 11, 1] + 4 G[5] G[11, 11, 11] + 
      4 G[7] G[11, 11, 11] - 8 G[9] G[11, 11, 11] + 
      4 G[5] G[11, 11, 12] + 4 G[7] G[11, 11, 12] - 
      8 G[9] G[11, 11, 12] - 4 G[5] G[11, 12, 1] - 
      4 G[7] G[11, 12, 1] + 8 G[9] G[11, 12, 1] + 
      4 G[5] G[11, 12, 11] + 4 G[7] G[11, 12, 11] - 
      8 G[9] G[11, 12, 11] + 4 G[5] G[11, 12, 12] + 
      4 G[7] G[11, 12, 12] - 8 G[9] G[11, 12, 12] + 
      4 G[5] G[11, 16, 1] + 4 G[7] G[11, 16, 1] - 
      8 G[9] G[11, 16, 1] - 4 G[5] G[11, 16, 11] - 
      4 G[7] G[11, 16, 11] + 8 G[9] G[11, 16, 11] - 
      4 G[5] G[11, 16, 12] - 4 G[7] G[11, 16, 12] + 
      8 G[9] G[11, 16, 12] + 2 G[5] G[12, 1, 1] + 
      2 G[7] G[12, 1, 1] - 4 G[9] G[12, 1, 1] - 2 G[5] G[12, 1, 11] - 
      2 G[7] G[12, 1, 11] + 4 G[9] G[12, 1, 11] - 
      2 G[5] G[12, 1, 12] - 2 G[7] G[12, 1, 12] + 
      4 G[9] G[12, 1, 12] - 4 G[5] G[12, 11, 1] - 
      4 G[7] G[12, 11, 1] + 8 G[9] G[12, 11, 1] + 
      4 G[5] G[12, 11, 11] + 4 G[7] G[12, 11, 11] - 
      8 G[9] G[12, 11, 11] + 4 G[5] G[12, 11, 12] + 
      4 G[7] G[12, 11, 12] - 8 G[9] G[12, 11, 12] - 
      4 G[5] G[12, 12, 1] - 4 G[7] G[12, 12, 1] + 
      8 G[9] G[12, 12, 1] + 4 G[5] G[12, 12, 11] + 
      4 G[7] G[12, 12, 11] - 8 G[9] G[12, 12, 11] + 
      4 G[5] G[12, 12, 12] + 4 G[7] G[12, 12, 12] - 
      8 G[9] G[12, 12, 12] + 4 G[5] G[12, 16, 1] + 
      4 G[7] G[12, 16, 1] - 8 G[9] G[12, 16, 1] - 
      4 G[5] G[12, 16, 11] - 4 G[7] G[12, 16, 11] + 
      8 G[9] G[12, 16, 11] - 4 G[5] G[12, 16, 12] - 
      4 G[7] G[12, 16, 12] + 8 G[9] G[12, 16, 12] - 
      2 G[5] G[16, 1, 1] - 2 G[7] G[16, 1, 1] + 4 G[9] G[16, 1, 1] - 
      4 G[9] G[16, 1, 11] + 4 G[10] G[16, 1, 11] - 
      4 G[9] G[16, 1, 12] + 4 G[10] G[16, 1, 12] + 
      4 G[5] G[16, 11, 1] + 4 G[7] G[16, 11, 1] - 
      8 G[9] G[16, 11, 1] - 4 G[5] G[16, 11, 11] - 
      4 G[7] G[16, 11, 11] + 8 G[9] G[16, 11, 11] - 
      4 G[5] G[16, 11, 12] - 4 G[7] G[16, 11, 12] + 
      8 G[9] G[16, 11, 12] + 4 G[5] G[16, 12, 1] + 
      4 G[7] G[16, 12, 1] - 8 G[9] G[16, 12, 1] - 
      4 G[5] G[16, 12, 11] - 4 G[7] G[16, 12, 11] + 
      8 G[9] G[16, 12, 11] - 4 G[5] G[16, 12, 12] - 
      4 G[7] G[16, 12, 12] + 8 G[9] G[16, 12, 12] - 
      4 G[5] G[16, 16, 1] - 4 G[7] G[16, 16, 1] + 
      8 G[9] G[16, 16, 1] + 4 G[5] G[16, 16, 11] + 
      4 G[7] G[16, 16, 11] - 8 G[9] G[16, 16, 11] + 
      4 G[5] G[16, 16, 12] + 4 G[7] G[16, 16, 12] - 
      8 G[9] G[16, 16, 12] + 2 G[5] G[16, 18, 11] + 
      2 G[7] G[16, 18, 11] - 4 G[10] G[16, 18, 11] + 
      2 G[5] G[16, 18, 12] + 2 G[7] G[16, 18, 12] - 
      4 G[10] G[16, 18, 12] - 4 G[5] G[16, 19, 1] - 
      4 G[7] G[16, 19, 1] + 8 G[10] G[16, 19, 1] + 
      2 G[5] G[16, 19, 11] + 2 G[7] G[16, 19, 11] - 
      4 G[10] G[16, 19, 11] + 2 G[5] G[16, 19, 12] + 
      2 G[7] G[16, 19, 12] - 4 G[10] G[16, 19, 12] - 
      2 G[5] G[17, 1, 1] + 2 G[7] G[17, 1, 1] + 4 G[5] G[17, 17, 1] - 
      4 G[7] G[17, 17, 1] + 2 G[5] G[18, 1, 11] + 
      2 G[7] G[18, 1, 11] - 4 G[10] G[18, 1, 11] + 
      2 G[5] G[18, 1, 12] + 2 G[7] G[18, 1, 12] - 
      4 G[10] G[18, 1, 12] + 2 G[5] G[18, 11, 1] + 
      2 G[7] G[18, 11, 1] - 4 G[10] G[18, 11, 1] - 
      2 G[5] G[18, 11, 11] - 2 G[7] G[18, 11, 11] + 
      4 G[10] G[18, 11, 11] - 2 G[5] G[18, 11, 12] - 
      2 G[7] G[18, 11, 12] + 4 G[10] G[18, 11, 12] + 
      2 G[5] G[18, 12, 1] + 2 G[7] G[18, 12, 1] - 
      4 G[10] G[18, 12, 1] - 2 G[5] G[18, 12, 11] - 
      2 G[7] G[18, 12, 11] + 4 G[10] G[18, 12, 11] - 
      2 G[5] G[18, 12, 12] - 2 G[7] G[18, 12, 12] + 
      4 G[10] G[18, 12, 12] - 2 G[5] G[18, 16, 1] - 
      2 G[7] G[18, 16, 1] + 4 G[10] G[18, 16, 1] + 
      2 G[5] G[18, 16, 11] + 2 G[7] G[18, 16, 11] - 
      4 G[10] G[18, 16, 11] + 2 G[5] G[18, 16, 12] + 
      2 G[7] G[18, 16, 12] - 4 G[10] G[18, 16, 12] - 
      2 G[5] G[18, 17, 1] - 2 G[7] G[18, 17, 1] + 
      4 G[10] G[18, 17, 1] - G[5] G[18, 18, 11] - 
      G[7] G[18, 18, 11] + 2 G[10] G[18, 18, 11] - 
      G[5] G[18, 18, 12] - G[7] G[18, 18, 12] + 
      2 G[10] G[18, 18, 12] + 2 G[5] G[18, 19, 1] + 
      2 G[7] G[18, 19, 1] - 4 G[10] G[18, 19, 1] - 
      G[5] G[18, 19, 11] - G[7] G[18, 19, 11] + 
      2 G[10] G[18, 19, 11] - G[5] G[18, 19, 12] - 
      G[7] G[18, 19, 12] + 2 G[10] G[18, 19, 12] - 
      2 G[5] G[19, 1, 1] - 2 G[7] G[19, 1, 1] + 4 G[10] G[19, 1, 1] + 
      2 G[5] G[19, 1, 11] + 2 G[7] G[19, 1, 11] - 
      4 G[10] G[19, 1, 11] + 2 G[5] G[19, 1, 12] + 
      2 G[7] G[19, 1, 12] - 4 G[10] G[19, 1, 12] + 
      2 G[5] G[19, 11, 1] + 2 G[7] G[19, 11, 1] - 
      4 G[10] G[19, 11, 1] - 2 G[5] G[19, 11, 11] - 
      2 G[7] G[19, 11, 11] + 4 G[10] G[19, 11, 11] - 
      2 G[5] G[19, 11, 12] - 2 G[7] G[19, 11, 12] + 
      4 G[10] G[19, 11, 12] + 2 G[5] G[19, 12, 1] + 
      2 G[7] G[19, 12, 1] - 4 G[10] G[19, 12, 1] - 
      2 G[5] G[19, 12, 11] - 2 G[7] G[19, 12, 11] + 
      4 G[10] G[19, 12, 11] - 2 G[5] G[19, 12, 12] - 
      2 G[7] G[19, 12, 12] + 4 G[10] G[19, 12, 12] - 
      2 G[5] G[19, 16, 1] - 2 G[7] G[19, 16, 1] + 
      4 G[10] G[19, 16, 1] + 2 G[5] G[19, 16, 11] + 
      2 G[7] G[19, 16, 11] - 4 G[10] G[19, 16, 11] + 
      2 G[5] G[19, 16, 12] + 2 G[7] G[19, 16, 12] - 
      4 G[10] G[19, 16, 12] + 2 G[5] G[19, 17, 1] + 
      2 G[7] G[19, 17, 1] - 4 G[10] G[19, 17, 1] - 
      G[5] G[19, 18, 11] - G[7] G[19, 18, 11] + 
      2 G[10] G[19, 18, 11] - G[5] G[19, 18, 12] - 
      G[7] G[19, 18, 12] + 2 G[10] G[19, 18, 12] + 
      2 G[5] G[19, 19, 1] + 2 G[7] G[19, 19, 1] - 
      4 G[10] G[19, 19, 1] - G[5] G[19, 19, 11] - 
      G[7] G[19, 19, 11] + 2 G[10] G[19, 19, 11] - 
      G[5] G[19, 19, 12] - G[7] G[19, 19, 12] + 
      2 G[10] G[19, 19, 12] - 2 G[1, 1, 1, 1] + 2 G[1, 1, 1, 11] + 
      2 G[1, 1, 1, 12] + 4 G[1, 1, 11, 1] - 4 G[1, 1, 11, 11] - 
      4 G[1, 1, 11, 12] + 4 G[1, 1, 12, 1] - 4 G[1, 1, 12, 11] - 
      4 G[1, 1, 12, 12] - 4 G[1, 1, 16, 1] + 4 G[1, 1, 16, 11] + 
      4 G[1, 1, 16, 12] + 4 G[1, 11, 1, 1] - 4 G[1, 11, 1, 11] - 
      4 G[1, 11, 1, 12] - 8 G[1, 11, 11, 1] + 8 G[1, 11, 11, 11] + 
      8 G[1, 11, 11, 12] - 8 G[1, 11, 12, 1] + 8 G[1, 11, 12, 11] + 
      8 G[1, 11, 12, 12] + 8 G[1, 11, 16, 1] - 8 G[1, 11, 16, 11] - 
      8 G[1, 11, 16, 12] + 4 G[1, 12, 1, 1] - 4 G[1, 12, 1, 11] - 
      4 G[1, 12, 1, 12] - 8 G[1, 12, 11, 1] + 8 G[1, 12, 11, 11] + 
      8 G[1, 12, 11, 12] - 8 G[1, 12, 12, 1] + 8 G[1, 12, 12, 11] + 
      8 G[1, 12, 12, 12] + 8 G[1, 12, 16, 1] - 8 G[1, 12, 16, 11] - 
      8 G[1, 12, 16, 12] - 4 G[1, 16, 1, 1] + 4 G[1, 16, 1, 11] + 
      4 G[1, 16, 1, 12] + 8 G[1, 16, 11, 1] - 8 G[1, 16, 11, 11] - 
      8 G[1, 16, 11, 12] + 8 G[1, 16, 12, 1] - 8 G[1, 16, 12, 11] - 
      8 G[1, 16, 12, 12] - 8 G[1, 16, 16, 1] + 8 G[1, 16, 16, 11] + 
      8 G[1, 16, 16, 12] + 2 G[5, 4, 4, 9] - 4 G[5, 4, 9, 9] - 
      2 G[5, 5, 4, 9] + G[5, 5, 5, 9] - G[5, 5, 5, 13] + 
      G[5, 5, 7, 9] - G[5, 5, 7, 13] + 2 G[5, 5, 9, 9] - 
      2 G[5, 5, 13, 13] + 2 G[5, 5, 16, 13] - 2 G[5, 7, 4, 9] + 
      G[5, 7, 5, 9] - G[5, 7, 5, 13] + G[5, 7, 7, 9] - 
      G[5, 7, 7, 13] + 2 G[5, 7, 9, 9] - 2 G[5, 7, 13, 13] + 
      2 G[5, 7, 16, 13] - 2 G[5, 9, 4, 9] + 4 G[5, 9, 9, 9] + 
      2 G[5, 10, 4, 9] - 2 G[5, 10, 5, 9] + 2 G[5, 10, 5, 13] - 
      2 G[5, 10, 7, 9] + 2 G[5, 10, 7, 13] - 2 G[5, 10, 16, 13] - 
      4 G[5, 13, 13, 13] + 2 G[5, 13, 16, 13] + 4 G[5, 16, 13, 13] - 
      2 G[5, 16, 16, 13] + 2 G[7, 4, 4, 9] - 4 G[7, 4, 9, 9] - 
      2 G[7, 5, 4, 9] + G[7, 5, 5, 9] - G[7, 5, 5, 13] + 
      G[7, 5, 7, 9] - G[7, 5, 7, 13] + 2 G[7, 5, 9, 9] - 
      2 G[7, 5, 13, 13] + 2 G[7, 5, 16, 13] - 2 G[7, 7, 4, 9] + 
      G[7, 7, 5, 9] - G[7, 7, 5, 13] + G[7, 7, 7, 9] - 
      G[7, 7, 7, 13] + 2 G[7, 7, 9, 9] - 2 G[7, 7, 13, 13] + 
      2 G[7, 7, 16, 13] - 2 G[7, 9, 4, 9] + 4 G[7, 9, 9, 9] + 
      2 G[7, 10, 4, 9] - 2 G[7, 10, 5, 9] + 2 G[7, 10, 5, 13] - 
      2 G[7, 10, 7, 9] + 2 G[7, 10, 7, 13] - 2 G[7, 10, 16, 13] - 
      4 G[7, 13, 13, 13] + 2 G[7, 13, 16, 13] + 4 G[7, 16, 13, 13] - 
      2 G[7, 16, 16, 13] - 2 G[9, 4, 4, 9] + 4 G[9, 4, 9, 9] + 
      4 G[9, 9, 4, 9] - 8 G[9, 9, 9, 9] - 2 G[10, 4, 4, 9] + 
      4 G[10, 4, 9, 9] + 4 G[10, 5, 4, 9] - 2 G[10, 5, 5, 9] + 
      2 G[10, 5, 5, 13] - 2 G[10, 5, 7, 9] + 2 G[10, 5, 7, 13] - 
      4 G[10, 5, 9, 9] + 4 G[10, 5, 13, 13] - 4 G[10, 5, 16, 13] + 
      4 G[10, 7, 4, 9] - 2 G[10, 7, 5, 9] + 2 G[10, 7, 5, 13] - 
      2 G[10, 7, 7, 9] + 2 G[10, 7, 7, 13] - 4 G[10, 7, 9, 9] + 
      4 G[10, 7, 13, 13] - 4 G[10, 7, 16, 13] - 4 G[10, 10, 4, 9] + 
      4 G[10, 10, 5, 9] - 4 G[10, 10, 5, 13] + 4 G[10, 10, 7, 9] - 
      4 G[10, 10, 7, 13] + 4 G[10, 10, 16, 13] - 
      4 G[10, 16, 13, 13] + 2 G[10, 16, 16, 13] + 2 G[11, 1, 1, 1] - 
      2 G[11, 1, 1, 11] - 2 G[11, 1, 1, 12] - 4 G[11, 1, 11, 1] + 
      4 G[11, 1, 11, 11] + 4 G[11, 1, 11, 12] - 4 G[11, 1, 12, 1] + 
      4 G[11, 1, 12, 11] + 4 G[11, 1, 12, 12] + 4 G[11, 1, 16, 1] - 
      4 G[11, 1, 16, 11] - 4 G[11, 1, 16, 12] - 4 G[11, 11, 1, 1] + 
      4 G[11, 11, 1, 11] + 4 G[11, 11, 1, 12] + 8 G[11, 11, 11, 1] - 
      8 G[11, 11, 11, 11] - 8 G[11, 11, 11, 12] + 
      8 G[11, 11, 12, 1] - 8 G[11, 11, 12, 11] - 
      8 G[11, 11, 12, 12] - 8 G[11, 11, 16, 1] + 
      8 G[11, 11, 16, 11] + 8 G[11, 11, 16, 12] - 4 G[11, 12, 1, 1] + 
      4 G[11, 12, 1, 11] + 4 G[11, 12, 1, 12] + 8 G[11, 12, 11, 1] - 
      8 G[11, 12, 11, 11] - 8 G[11, 12, 11, 12] + 
      8 G[11, 12, 12, 1] - 8 G[11, 12, 12, 11] - 
      8 G[11, 12, 12, 12] - 8 G[11, 12, 16, 1] + 
      8 G[11, 12, 16, 11] + 8 G[11, 12, 16, 12] + 4 G[11, 16, 1, 1] - 
      4 G[11, 16, 1, 11] - 4 G[11, 16, 1, 12] - 8 G[11, 16, 11, 1] + 
      8 G[11, 16, 11, 11] + 8 G[11, 16, 11, 12] - 
      8 G[11, 16, 12, 1] + 8 G[11, 16, 12, 11] + 
      8 G[11, 16, 12, 12] + 8 G[11, 16, 16, 1] - 
      8 G[11, 16, 16, 11] - 8 G[11, 16, 16, 12] + 2 G[12, 1, 1, 1] - 
      2 G[12, 1, 1, 11] - 2 G[12, 1, 1, 12] - 4 G[12, 1, 11, 1] + 
      4 G[12, 1, 11, 11] + 4 G[12, 1, 11, 12] - 4 G[12, 1, 12, 1] + 
      4 G[12, 1, 12, 11] + 4 G[12, 1, 12, 12] + 4 G[12, 1, 16, 1] - 
      4 G[12, 1, 16, 11] - 4 G[12, 1, 16, 12] - 4 G[12, 11, 1, 1] + 
      4 G[12, 11, 1, 11] + 4 G[12, 11, 1, 12] + 8 G[12, 11, 11, 1] - 
      8 G[12, 11, 11, 11] - 8 G[12, 11, 11, 12] + 
      8 G[12, 11, 12, 1] - 8 G[12, 11, 12, 11] - 
      8 G[12, 11, 12, 12] - 8 G[12, 11, 16, 1] + 
      8 G[12, 11, 16, 11] + 8 G[12, 11, 16, 12] - 4 G[12, 12, 1, 1] + 
      4 G[12, 12, 1, 11] + 4 G[12, 12, 1, 12] + 8 G[12, 12, 11, 1] - 
      8 G[12, 12, 11, 11] - 8 G[12, 12, 11, 12] + 
      8 G[12, 12, 12, 1] - 8 G[12, 12, 12, 11] - 
      8 G[12, 12, 12, 12] - 8 G[12, 12, 16, 1] + 
      8 G[12, 12, 16, 11] + 8 G[12, 12, 16, 12] + 4 G[12, 16, 1, 1] - 
      4 G[12, 16, 1, 11] - 4 G[12, 16, 1, 12] - 8 G[12, 16, 11, 1] + 
      8 G[12, 16, 11, 11] + 8 G[12, 16, 11, 12] - 
      8 G[12, 16, 12, 1] + 8 G[12, 16, 12, 11] + 
      8 G[12, 16, 12, 12] + 8 G[12, 16, 16, 1] - 
      8 G[12, 16, 16, 11] - 8 G[12, 16, 16, 12] + 
      8 G[13, 13, 13, 13] - 4 G[13, 13, 16, 13] - 
      4 G[13, 16, 13, 13] + 2 G[13, 16, 16, 13] - 2 G[16, 1, 1, 1] + 
      4 G[16, 1, 1, 11] + 4 G[16, 1, 1, 12] + 8 G[16, 1, 11, 1] - 
      8 G[16, 1, 11, 11] - 8 G[16, 1, 11, 12] + 8 G[16, 1, 12, 1] - 
      8 G[16, 1, 12, 11] - 8 G[16, 1, 12, 12] - 8 G[16, 1, 16, 1] + 
      8 G[16, 1, 16, 11] + 8 G[16, 1, 16, 12] - 4 G[16, 1, 17, 1] + 
      4 G[16, 11, 1, 1] - 4 G[16, 11, 1, 11] - 4 G[16, 11, 1, 12] - 
      8 G[16, 11, 11, 1] + 8 G[16, 11, 11, 11] + 
      8 G[16, 11, 11, 12] - 8 G[16, 11, 12, 1] + 
      8 G[16, 11, 12, 11] + 8 G[16, 11, 12, 12] + 
      8 G[16, 11, 16, 1] - 8 G[16, 11, 16, 11] - 
      8 G[16, 11, 16, 12] + 4 G[16, 12, 1, 1] - 4 G[16, 12, 1, 11] - 
      4 G[16, 12, 1, 12] - 8 G[16, 12, 11, 1] + 8 G[16, 12, 11, 11] + 
      8 G[16, 12, 11, 12] - 8 G[16, 12, 12, 1] + 
      8 G[16, 12, 12, 11] + 8 G[16, 12, 12, 12] + 
      8 G[16, 12, 16, 1] - 8 G[16, 12, 16, 11] - 
      8 G[16, 12, 16, 12] - 4 G[16, 16, 1, 1] + 8 G[16, 16, 1, 11] + 
      8 G[16, 16, 1, 12] + 8 G[16, 16, 11, 1] - 8 G[16, 16, 11, 11] - 
      8 G[16, 16, 11, 12] + 8 G[16, 16, 12, 1] - 
      8 G[16, 16, 12, 11] - 8 G[16, 16, 12, 12] - 
      8 G[16, 16, 16, 1] + 8 G[16, 16, 16, 11] + 
      8 G[16, 16, 16, 12] - 4 G[16, 16, 18, 11] - 
      4 G[16, 16, 18, 12] + 8 G[16, 16, 19, 1] - 
      4 G[16, 16, 19, 11] - 4 G[16, 16, 19, 12] - 
      4 G[16, 18, 1, 11] - 4 G[16, 18, 1, 12] - 4 G[16, 18, 11, 1] + 
      4 G[16, 18, 11, 11] + 4 G[16, 18, 11, 12] - 
      4 G[16, 18, 12, 1] + 4 G[16, 18, 12, 11] + 
      4 G[16, 18, 12, 12] + 4 G[16, 18, 16, 1] - 
      4 G[16, 18, 16, 11] - 4 G[16, 18, 16, 12] + 
      4 G[16, 18, 17, 1] + 2 G[16, 18, 18, 11] + 
      2 G[16, 18, 18, 12] - 4 G[16, 18, 19, 1] + 
      2 G[16, 18, 19, 11] + 2 G[16, 18, 19, 12] + 4 G[16, 19, 1, 1] - 
      4 G[16, 19, 1, 11] - 4 G[16, 19, 1, 12] - 4 G[16, 19, 11, 1] + 
      4 G[16, 19, 11, 11] + 4 G[16, 19, 11, 12] - 
      4 G[16, 19, 12, 1] + 4 G[16, 19, 12, 11] + 
      4 G[16, 19, 12, 12] + 4 G[16, 19, 16, 1] - 
      4 G[16, 19, 16, 11] - 4 G[16, 19, 16, 12] - 
      4 G[16, 19, 17, 1] + 2 G[16, 19, 18, 11] + 
      2 G[16, 19, 18, 12] - 4 G[16, 19, 19, 1] + 
      2 G[16, 19, 19, 11] + 2 G[16, 19, 19, 12] + 2 G[17, 1, 1, 1] - 
      4 G[17, 1, 17, 1] - 4 G[17, 17, 1, 1] + 8 G[17, 17, 17, 1] - 
      2 G[18, 1, 1, 11] - 2 G[18, 1, 1, 12] - 4 G[18, 1, 11, 1] + 
      4 G[18, 1, 11, 11] + 4 G[18, 1, 11, 12] - 4 G[18, 1, 12, 1] + 
      4 G[18, 1, 12, 11] + 4 G[18, 1, 12, 12] + 4 G[18, 1, 16, 1] - 
      4 G[18, 1, 16, 11] - 4 G[18, 1, 16, 12] + 4 G[18, 1, 17, 1] - 
      2 G[18, 11, 1, 1] + 2 G[18, 11, 1, 11] + 2 G[18, 11, 1, 12] + 
      4 G[18, 11, 11, 1] - 4 G[18, 11, 11, 11] - 
      4 G[18, 11, 11, 12] + 4 G[18, 11, 12, 1] - 
      4 G[18, 11, 12, 11] - 4 G[18, 11, 12, 12] - 
      4 G[18, 11, 16, 1] + 4 G[18, 11, 16, 11] + 
      4 G[18, 11, 16, 12] - 2 G[18, 12, 1, 1] + 2 G[18, 12, 1, 11] + 
      2 G[18, 12, 1, 12] + 4 G[18, 12, 11, 1] - 4 G[18, 12, 11, 11] - 
      4 G[18, 12, 11, 12] + 4 G[18, 12, 12, 1] - 
      4 G[18, 12, 12, 11] - 4 G[18, 12, 12, 12] - 
      4 G[18, 12, 16, 1] + 4 G[18, 12, 16, 11] + 
      4 G[18, 12, 16, 12] + 2 G[18, 16, 1, 1] - 4 G[18, 16, 1, 11] - 
      4 G[18, 16, 1, 12] - 4 G[18, 16, 11, 1] + 4 G[18, 16, 11, 11] + 
      4 G[18, 16, 11, 12] - 4 G[18, 16, 12, 1] + 
      4 G[18, 16, 12, 11] + 4 G[18, 16, 12, 12] + 
      4 G[18, 16, 16, 1] - 4 G[18, 16, 16, 11] - 
      4 G[18, 16, 16, 12] + 2 G[18, 16, 18, 11] + 
      2 G[18, 16, 18, 12] - 4 G[18, 16, 19, 1] + 
      2 G[18, 16, 19, 11] + 2 G[18, 16, 19, 12] + 2 G[18, 17, 1, 1] - 
      4 G[18, 17, 17, 1] + 2 G[18, 18, 1, 11] + 2 G[18, 18, 1, 12] + 
      2 G[18, 18, 11, 1] - 2 G[18, 18, 11, 11] - 
      2 G[18, 18, 11, 12] + 2 G[18, 18, 12, 1] - 
      2 G[18, 18, 12, 11] - 2 G[18, 18, 12, 12] - 
      2 G[18, 18, 16, 1] + 2 G[18, 18, 16, 11] + 
      2 G[18, 18, 16, 12] - 2 G[18, 18, 17, 1] - G[18, 18, 18, 11] - 
      G[18, 18, 18, 12] + 2 G[18, 18, 19, 1] - G[18, 18, 19, 11] - 
      G[18, 18, 19, 12] - 2 G[18, 19, 1, 1] + 2 G[18, 19, 1, 11] + 
      2 G[18, 19, 1, 12] + 2 G[18, 19, 11, 1] - 2 G[18, 19, 11, 11] - 
      2 G[18, 19, 11, 12] + 2 G[18, 19, 12, 1] - 
      2 G[18, 19, 12, 11] - 2 G[18, 19, 12, 12] - 
      2 G[18, 19, 16, 1] + 2 G[18, 19, 16, 11] + 
      2 G[18, 19, 16, 12] + 2 G[18, 19, 17, 1] - G[18, 19, 18, 11] - 
      G[18, 19, 18, 12] + 2 G[18, 19, 19, 1] - G[18, 19, 19, 11] - 
      G[18, 19, 19, 12] + 2 G[19, 1, 1, 1] - 2 G[19, 1, 1, 11] - 
      2 G[19, 1, 1, 12] - 4 G[19, 1, 11, 1] + 4 G[19, 1, 11, 11] + 
      4 G[19, 1, 11, 12] - 4 G[19, 1, 12, 1] + 4 G[19, 1, 12, 11] + 
      4 G[19, 1, 12, 12] + 4 G[19, 1, 16, 1] - 4 G[19, 1, 16, 11] - 
      4 G[19, 1, 16, 12] - 2 G[19, 11, 1, 1] + 2 G[19, 11, 1, 11] + 
      2 G[19, 11, 1, 12] + 4 G[19, 11, 11, 1] - 4 G[19, 11, 11, 11] - 
      4 G[19, 11, 11, 12] + 4 G[19, 11, 12, 1] - 
      4 G[19, 11, 12, 11] - 4 G[19, 11, 12, 12] - 
      4 G[19, 11, 16, 1] + 4 G[19, 11, 16, 11] + 
      4 G[19, 11, 16, 12] - 2 G[19, 12, 1, 1] + 2 G[19, 12, 1, 11] + 
      2 G[19, 12, 1, 12] + 4 G[19, 12, 11, 1] - 4 G[19, 12, 11, 11] - 
      4 G[19, 12, 11, 12] + 4 G[19, 12, 12, 1] - 
      4 G[19, 12, 12, 11] - 4 G[19, 12, 12, 12] - 
      4 G[19, 12, 16, 1] + 4 G[19, 12, 16, 11] + 
      4 G[19, 12, 16, 12] + 2 G[19, 16, 1, 1] - 4 G[19, 16, 1, 11] - 
      4 G[19, 16, 1, 12] - 4 G[19, 16, 11, 1] + 4 G[19, 16, 11, 11] + 
      4 G[19, 16, 11, 12] - 4 G[19, 16, 12, 1] + 
      4 G[19, 16, 12, 11] + 4 G[19, 16, 12, 12] + 
      4 G[19, 16, 16, 1] - 4 G[19, 16, 16, 11] - 
      4 G[19, 16, 16, 12] + 2 G[19, 16, 18, 11] + 
      2 G[19, 16, 18, 12] - 4 G[19, 16, 19, 1] + 
      2 G[19, 16, 19, 11] + 2 G[19, 16, 19, 12] - 2 G[19, 17, 1, 1] + 
      4 G[19, 17, 17, 1] + 2 G[19, 18, 1, 11] + 2 G[19, 18, 1, 12] + 
      2 G[19, 18, 11, 1] - 2 G[19, 18, 11, 11] - 
      2 G[19, 18, 11, 12] + 2 G[19, 18, 12, 1] - 
      2 G[19, 18, 12, 11] - 2 G[19, 18, 12, 12] - 
      2 G[19, 18, 16, 1] + 2 G[19, 18, 16, 11] + 
      2 G[19, 18, 16, 12] - 2 G[19, 18, 17, 1] - G[19, 18, 18, 11] - 
      G[19, 18, 18, 12] + 2 G[19, 18, 19, 1] - G[19, 18, 19, 11] - 
      G[19, 18, 19, 12] - 2 G[19, 19, 1, 1] + 2 G[19, 19, 1, 11] + 
      2 G[19, 19, 1, 12] + 2 G[19, 19, 11, 1] - 2 G[19, 19, 11, 11] - 
      2 G[19, 19, 11, 12] + 2 G[19, 19, 12, 1] - 
      2 G[19, 19, 12, 11] - 2 G[19, 19, 12, 12] - 
      2 G[19, 19, 16, 1] + 2 G[19, 19, 16, 11] + 
      2 G[19, 19, 16, 12] + 2 G[19, 19, 17, 1] - G[19, 19, 18, 11] - 
      G[19, 19, 18, 12] + 2 G[19, 19, 19, 1] - G[19, 19, 19, 11] - 
      G[19, 19, 19, 12]) + ep^5 HELP["Int", 1], 
 MI[17] -> 
  ep^3 (1/6 \[Pi]^2 G[2] + 1/6 \[Pi]^2 G[3] + 1/6 \[Pi]^2 G[6] - 
      1/6 \[Pi]^2 G[11] - 1/6 \[Pi]^2 G[12] - 2 G[4] G[1, 1] + 
      3 G[6] G[1, 1] - G[1] G[4, 4] + G[11] G[4, 4] + G[12] G[4, 4] - 
      G[11] G[4, 5] - G[12] G[4, 5] + 2 G[1] G[4, 7] - G[11] G[4, 7] -
       G[12] G[4, 7] + G[1] G[6, 4] - G[11] G[6, 4] - G[12] G[6, 4] + 
      G[11] G[6, 5] + G[12] G[6, 5] - 2 G[1] G[6, 7] + G[11] G[6, 7] +
       G[12] G[6, 7] + G[1] G[16, 4] - G[11] G[16, 4] - 
      G[12] G[16, 4] + G[11] G[16, 5] + G[12] G[16, 5] - 
      2 G[1] G[16, 7] + G[11] G[16, 7] + G[12] G[16, 7] - 
      G[1, 1, 11] - G[1, 1, 12] + G[1, 18, 11] + G[1, 18, 12] - 
      2 G[1, 19, 1] + G[1, 19, 11] + G[1, 19, 12] + 3 G[2, 1, 1] + 
      3 G[3, 1, 1] + G[4, 4, 9] - G[4, 5, 9] + G[4, 5, 13] - 
      G[4, 7, 9] + G[4, 7, 13] - G[4, 9, 13] - G[4, 16, 13] - 
      G[6, 4, 9] + G[6, 5, 9] - G[6, 5, 13] + G[6, 7, 9] - 
      G[6, 7, 13] + G[6, 9, 13] - 3 G[11, 1, 1] + G[11, 1, 11] + 
      G[11, 1, 12] - G[11, 18, 11] - G[11, 18, 12] + 2 G[11, 19, 1] - 
      G[11, 19, 11] - G[11, 19, 12] - 3 G[12, 1, 1] + G[12, 1, 11] + 
      G[12, 1, 12] - G[12, 18, 11] - G[12, 18, 12] + 2 G[12, 19, 1] - 
      G[12, 19, 11] - G[12, 19, 12] - G[16, 4, 9] + G[16, 5, 9] - 
      G[16, 5, 13] + G[16, 7, 9] - G[16, 7, 13] + G[16, 9, 13] + 
      G[16, 16, 13]) + ep^5 HELP["Int", 1] + 
   ep^4 (-(1/6) \[Pi]^2 G[2] G[4] - 1/6 \[Pi]^2 G[3] G[4] + 
      1/3 \[Pi]^2 G[2] G[10] + 1/3 \[Pi]^2 G[3] G[10] + 
      1/6 \[Pi]^2 G[4] G[11] - 1/3 \[Pi]^2 G[10] G[11] + 
      1/6 \[Pi]^2 G[4] G[12] - 1/3 \[Pi]^2 G[10] G[12] - 
      5 G[1, 1] G[4, 4] + G[1, 11] G[4, 4] + G[1, 12] G[4, 4] - 
      1/6 \[Pi]^2 G[4, 6] - 3 G[1, 1] G[4, 6] + 8 G[1, 1] G[4, 7] + 
      1/6 \[Pi]^2 G[4, 9] + 3 G[1, 1] G[4, 9] - G[1, 11] G[4, 9] - 
      G[1, 12] G[4, 9] - G[1, 11] G[4, 10] - G[1, 12] G[4, 10] + 
      7 G[1, 1] G[6, 4] - G[1, 11] G[6, 4] - G[1, 12] G[6, 4] - 
      8 G[1, 1] G[6, 7] - 1/6 \[Pi]^2 G[6, 9] - 3 G[1, 1] G[6, 9] + 
      G[1, 11] G[6, 9] + G[1, 12] G[6, 9] + G[1, 11] G[6, 10] + 
      G[1, 12] G[6, 10] - 4 G[1, 1] G[10, 4] + 1/3 \[Pi]^2 G[10, 6] + 
      6 G[1, 1] G[10, 6] + 2 G[4, 4] G[11, 1] - 2 G[4, 5] G[11, 1] - 
      2 G[4, 7] G[11, 1] - 2 G[6, 4] G[11, 1] + 2 G[6, 5] G[11, 1] + 
      2 G[6, 7] G[11, 1] - 1/6 \[Pi]^2 G[11, 2] - 
      1/6 \[Pi]^2 G[11, 3] + 1/6 \[Pi]^2 G[11, 11] - 
      2 G[4, 4] G[11, 11] + 2 G[4, 5] G[11, 11] + 
      2 G[4, 7] G[11, 11] + 2 G[6, 4] G[11, 11] - 
      2 G[6, 5] G[11, 11] - 2 G[6, 7] G[11, 11] + 
      1/6 \[Pi]^2 G[11, 12] - 2 G[4, 4] G[11, 12] + 
      2 G[4, 5] G[11, 12] + 2 G[4, 7] G[11, 12] + 
      2 G[6, 4] G[11, 12] - 2 G[6, 5] G[11, 12] - 
      2 G[6, 7] G[11, 12] + 2 G[4, 4] G[12, 1] - 2 G[4, 5] G[12, 1] - 
      2 G[4, 7] G[12, 1] - 2 G[6, 4] G[12, 1] + 2 G[6, 5] G[12, 1] + 
      2 G[6, 7] G[12, 1] - 1/6 \[Pi]^2 G[12, 2] - 
      1/6 \[Pi]^2 G[12, 3] + 1/6 \[Pi]^2 G[12, 11] - 
      2 G[4, 4] G[12, 11] + 2 G[4, 5] G[12, 11] + 
      2 G[4, 7] G[12, 11] + 2 G[6, 4] G[12, 11] - 
      2 G[6, 5] G[12, 11] - 2 G[6, 7] G[12, 11] + 
      1/6 \[Pi]^2 G[12, 12] - 2 G[4, 4] G[12, 12] + 
      2 G[4, 5] G[12, 12] + 2 G[4, 7] G[12, 12] + 
      2 G[6, 4] G[12, 12] - 2 G[6, 5] G[12, 12] - 
      2 G[6, 7] G[12, 12] - 2 G[4, 4] G[16, 1] + 4 G[4, 5] G[16, 1] + 
      2 G[6, 4] G[16, 1] - 4 G[6, 5] G[16, 1] + 
      1/3 \[Pi]^2 G[16, 2] + 1/3 \[Pi]^2 G[16, 3] + 
      7 G[1, 1] G[16, 4] - G[1, 11] G[16, 4] - G[1, 12] G[16, 4] - 
      2 G[11, 1] G[16, 4] + 2 G[11, 11] G[16, 4] + 
      2 G[11, 12] G[16, 4] - 2 G[12, 1] G[16, 4] + 
      2 G[12, 11] G[16, 4] + 2 G[12, 12] G[16, 4] + 
      2 G[16, 1] G[16, 4] + 2 G[11, 1] G[16, 5] - 
      2 G[11, 11] G[16, 5] - 2 G[11, 12] G[16, 5] + 
      2 G[12, 1] G[16, 5] - 2 G[12, 11] G[16, 5] - 
      2 G[12, 12] G[16, 5] - 4 G[16, 1] G[16, 5] - 
      8 G[1, 1] G[16, 7] + 2 G[11, 1] G[16, 7] - 
      2 G[11, 11] G[16, 7] - 2 G[11, 12] G[16, 7] + 
      2 G[12, 1] G[16, 7] - 2 G[12, 11] G[16, 7] - 
      2 G[12, 12] G[16, 7] - 1/6 \[Pi]^2 G[16, 9] - 
      3 G[1, 1] G[16, 9] + G[1, 11] G[16, 9] + G[1, 12] G[16, 9] + 
      G[1, 11] G[16, 10] + G[1, 12] G[16, 10] - 
      1/3 \[Pi]^2 G[16, 11] + 2 G[4, 4] G[16, 11] - 
      2 G[4, 5] G[16, 11] - 2 G[4, 7] G[16, 11] - 
      2 G[6, 4] G[16, 11] + 2 G[6, 5] G[16, 11] + 
      2 G[6, 7] G[16, 11] - 2 G[16, 4] G[16, 11] + 
      2 G[16, 5] G[16, 11] + 2 G[16, 7] G[16, 11] - 
      1/3 \[Pi]^2 G[16, 12] + 2 G[4, 4] G[16, 12] - 
      2 G[4, 5] G[16, 12] - 2 G[4, 7] G[16, 12] - 
      2 G[6, 4] G[16, 12] + 2 G[6, 5] G[16, 12] + 
      2 G[6, 7] G[16, 12] - 2 G[16, 4] G[16, 12] + 
      2 G[16, 5] G[16, 12] + 2 G[16, 7] G[16, 12] + 
      6 G[4, 5] G[17, 1] - 6 G[4, 7] G[17, 1] - 6 G[6, 5] G[17, 1] + 
      6 G[6, 7] G[17, 1] - 6 G[16, 5] G[17, 1] + 6 G[16, 7] G[17, 1] -
       G[4, 5] G[18, 11] - G[4, 7] G[18, 11] + G[4, 9] G[18, 11] + 
      G[4, 10] G[18, 11] + G[6, 5] G[18, 11] + G[6, 7] G[18, 11] - 
      G[6, 9] G[18, 11] - G[6, 10] G[18, 11] + G[16, 5] G[18, 11] + 
      G[16, 7] G[18, 11] - G[16, 9] G[18, 11] - G[16, 10] G[18, 11] - 
      G[4, 5] G[18, 12] - G[4, 7] G[18, 12] + G[4, 9] G[18, 12] + 
      G[4, 10] G[18, 12] + G[6, 5] G[18, 12] + G[6, 7] G[18, 12] - 
      G[6, 9] G[18, 12] - G[6, 10] G[18, 12] + G[16, 5] G[18, 12] + 
      G[16, 7] G[18, 12] - G[16, 9] G[18, 12] - G[16, 10] G[18, 12] + 
      2 G[4, 5] G[19, 1] + 2 G[4, 7] G[19, 1] - 2 G[4, 9] G[19, 1] - 
      2 G[4, 10] G[19, 1] - 2 G[6, 5] G[19, 1] - 2 G[6, 7] G[19, 1] + 
      2 G[6, 9] G[19, 1] + 2 G[6, 10] G[19, 1] - 
      2 G[16, 5] G[19, 1] - 2 G[16, 7] G[19, 1] + 
      2 G[16, 9] G[19, 1] + 2 G[16, 10] G[19, 1] - G[4, 5] G[19, 11] -
       G[4, 7] G[19, 11] + G[4, 9] G[19, 11] + G[4, 10] G[19, 11] + 
      G[6, 5] G[19, 11] + G[6, 7] G[19, 11] - G[6, 9] G[19, 11] - 
      G[6, 10] G[19, 11] + G[16, 5] G[19, 11] + G[16, 7] G[19, 11] - 
      G[16, 9] G[19, 11] - G[16, 10] G[19, 11] - G[4, 5] G[19, 12] - 
      G[4, 7] G[19, 12] + G[4, 9] G[19, 12] + G[4, 10] G[19, 12] + 
      G[6, 5] G[19, 12] + G[6, 7] G[19, 12] - G[6, 9] G[19, 12] - 
      G[6, 10] G[19, 12] + G[16, 5] G[19, 12] + G[16, 7] G[19, 12] - 
      G[16, 9] G[19, 12] - G[16, 10] G[19, 12] - 6 G[4] G[1, 1, 1] + 
      9 G[6] G[1, 1, 1] + G[4] G[1, 1, 11] - 2 G[10] G[1, 1, 11] + 
      G[4] G[1, 1, 12] - 2 G[10] G[1, 1, 12] + 4 G[4] G[1, 16, 1] - 
      6 G[6] G[1, 16, 1] + 12 G[4] G[1, 17, 1] - 18 G[6] G[1, 17, 1] -
       G[4] G[1, 18, 11] + 2 G[10] G[1, 18, 11] - G[4] G[1, 18, 12] + 
      2 G[10] G[1, 18, 12] + 2 G[4] G[1, 19, 1] - 
      4 G[10] G[1, 19, 1] - G[4] G[1, 19, 11] + 2 G[10] G[1, 19, 11] -
       G[4] G[1, 19, 12] + 2 G[10] G[1, 19, 12] - 3 G[4] G[2, 1, 1] + 
      6 G[10] G[2, 1, 1] - 3 G[4] G[3, 1, 1] + 6 G[10] G[3, 1, 1] - 
      3 G[1] G[4, 4, 4] + 3 G[11] G[4, 4, 4] + 3 G[12] G[4, 4, 4] - 
      2 G[11] G[4, 4, 5] - 2 G[12] G[4, 4, 5] + 4 G[1] G[4, 4, 7] - 
      2 G[11] G[4, 4, 7] - 2 G[12] G[4, 4, 7] + 2 G[1] G[4, 4, 9] - 
      2 G[11] G[4, 4, 9] - 2 G[12] G[4, 4, 9] + 4 G[1] G[4, 5, 4] - 
      4 G[11] G[4, 5, 4] - 4 G[12] G[4, 5, 4] + 3 G[11] G[4, 5, 5] + 
      3 G[12] G[4, 5, 5] - 6 G[1] G[4, 5, 7] + 3 G[11] G[4, 5, 7] + 
      3 G[12] G[4, 5, 7] - 2 G[1] G[4, 5, 9] + 2 G[11] G[4, 5, 9] + 
      2 G[12] G[4, 5, 9] - G[1] G[4, 6, 4] + G[11] G[4, 6, 4] + 
      G[12] G[4, 6, 4] - G[11] G[4, 6, 5] - G[12] G[4, 6, 5] + 
      2 G[1] G[4, 6, 7] - G[11] G[4, 6, 7] - G[12] G[4, 6, 7] + 
      4 G[1] G[4, 7, 4] - 4 G[11] G[4, 7, 4] - 4 G[12] G[4, 7, 4] + 
      3 G[11] G[4, 7, 5] + 3 G[12] G[4, 7, 5] - 6 G[1] G[4, 7, 7] + 
      3 G[11] G[4, 7, 7] + 3 G[12] G[4, 7, 7] - 2 G[1] G[4, 7, 9] + 
      2 G[11] G[4, 7, 9] + 2 G[12] G[4, 7, 9] + G[1] G[4, 9, 4] - 
      G[11] G[4, 9, 4] - G[12] G[4, 9, 4] + G[11] G[4, 9, 5] + 
      G[12] G[4, 9, 5] - 2 G[1] G[4, 9, 7] + G[11] G[4, 9, 7] + 
      G[12] G[4, 9, 7] - G[1] G[4, 10, 4] + G[11] G[4, 10, 4] + 
      G[12] G[4, 10, 4] - G[11] G[4, 10, 5] - G[12] G[4, 10, 5] + 
      2 G[1] G[4, 10, 7] - G[11] G[4, 10, 7] - G[12] G[4, 10, 7] - 
      G[1] G[4, 16, 4] + G[11] G[4, 16, 4] + G[12] G[4, 16, 4] - 
      G[11] G[4, 16, 5] - G[12] G[4, 16, 5] + 2 G[1] G[4, 16, 7] - 
      G[11] G[4, 16, 7] - G[12] G[4, 16, 7] + 4 G[1] G[6, 4, 4] - 
      4 G[11] G[6, 4, 4] - 4 G[12] G[6, 4, 4] + 3 G[11] G[6, 4, 5] + 
      3 G[12] G[6, 4, 5] - 6 G[1] G[6, 4, 7] + 3 G[11] G[6, 4, 7] + 
      3 G[12] G[6, 4, 7] - 2 G[1] G[6, 4, 9] + 2 G[11] G[6, 4, 9] + 
      2 G[12] G[6, 4, 9] - 4 G[1] G[6, 5, 4] + 4 G[11] G[6, 5, 4] + 
      4 G[12] G[6, 5, 4] - 3 G[11] G[6, 5, 5] - 3 G[12] G[6, 5, 5] + 
      6 G[1] G[6, 5, 7] - 3 G[11] G[6, 5, 7] - 3 G[12] G[6, 5, 7] + 
      2 G[1] G[6, 5, 9] - 2 G[11] G[6, 5, 9] - 2 G[12] G[6, 5, 9] - 
      4 G[1] G[6, 7, 4] + 4 G[11] G[6, 7, 4] + 4 G[12] G[6, 7, 4] - 
      3 G[11] G[6, 7, 5] - 3 G[12] G[6, 7, 5] + 6 G[1] G[6, 7, 7] - 
      3 G[11] G[6, 7, 7] - 3 G[12] G[6, 7, 7] + 2 G[1] G[6, 7, 9] - 
      2 G[11] G[6, 7, 9] - 2 G[12] G[6, 7, 9] - G[1] G[6, 9, 4] + 
      G[11] G[6, 9, 4] + G[12] G[6, 9, 4] - G[11] G[6, 9, 5] - 
      G[12] G[6, 9, 5] + 2 G[1] G[6, 9, 7] - G[11] G[6, 9, 7] - 
      G[12] G[6, 9, 7] + G[1] G[6, 10, 4] - G[11] G[6, 10, 4] - 
      G[12] G[6, 10, 4] + G[11] G[6, 10, 5] + G[12] G[6, 10, 5] - 
      2 G[1] G[6, 10, 7] + G[11] G[6, 10, 7] + G[12] G[6, 10, 7] - 
      2 G[1] G[10, 4, 4] + 2 G[11] G[10, 4, 4] + 
      2 G[12] G[10, 4, 4] - 2 G[11] G[10, 4, 5] - 
      2 G[12] G[10, 4, 5] + 4 G[1] G[10, 4, 7] - 
      2 G[11] G[10, 4, 7] - 2 G[12] G[10, 4, 7] + 
      2 G[1] G[10, 6, 4] - 2 G[11] G[10, 6, 4] - 
      2 G[12] G[10, 6, 4] + 2 G[11] G[10, 6, 5] + 
      2 G[12] G[10, 6, 5] - 4 G[1] G[10, 6, 7] + 
      2 G[11] G[10, 6, 7] + 2 G[12] G[10, 6, 7] + 
      2 G[1] G[10, 16, 4] - 2 G[11] G[10, 16, 4] - 
      2 G[12] G[10, 16, 4] + 2 G[11] G[10, 16, 5] + 
      2 G[12] G[10, 16, 5] - 4 G[1] G[10, 16, 7] + 
      2 G[11] G[10, 16, 7] + 2 G[12] G[10, 16, 7] + 
      3 G[4] G[11, 1, 1] - 6 G[10] G[11, 1, 1] - G[4] G[11, 1, 11] + 
      2 G[10] G[11, 1, 11] - G[4] G[11, 1, 12] + 
      2 G[10] G[11, 1, 12] + G[4] G[11, 18, 11] - 
      2 G[10] G[11, 18, 11] + G[4] G[11, 18, 12] - 
      2 G[10] G[11, 18, 12] - 2 G[4] G[11, 19, 1] + 
      4 G[10] G[11, 19, 1] + G[4] G[11, 19, 11] - 
      2 G[10] G[11, 19, 11] + G[4] G[11, 19, 12] - 
      2 G[10] G[11, 19, 12] + 3 G[4] G[12, 1, 1] - 
      6 G[10] G[12, 1, 1] - G[4] G[12, 1, 11] + 2 G[10] G[12, 1, 11] -
       G[4] G[12, 1, 12] + 2 G[10] G[12, 1, 12] + 
      G[4] G[12, 18, 11] - 2 G[10] G[12, 18, 11] + 
      G[4] G[12, 18, 12] - 2 G[10] G[12, 18, 12] - 
      2 G[4] G[12, 19, 1] + 4 G[10] G[12, 19, 1] + 
      G[4] G[12, 19, 11] - 2 G[10] G[12, 19, 11] + 
      G[4] G[12, 19, 12] - 2 G[10] G[12, 19, 12] - 
      4 G[4] G[16, 1, 1] + 6 G[6] G[16, 1, 1] + 4 G[1] G[16, 4, 4] - 
      4 G[11] G[16, 4, 4] - 4 G[12] G[16, 4, 4] + 
      3 G[11] G[16, 4, 5] + 3 G[12] G[16, 4, 5] - 
      6 G[1] G[16, 4, 7] + 3 G[11] G[16, 4, 7] + 
      3 G[12] G[16, 4, 7] - 2 G[1] G[16, 4, 9] + 
      2 G[11] G[16, 4, 9] + 2 G[12] G[16, 4, 9] - 
      4 G[1] G[16, 5, 4] + 4 G[11] G[16, 5, 4] + 
      4 G[12] G[16, 5, 4] - 3 G[11] G[16, 5, 5] - 
      3 G[12] G[16, 5, 5] + 6 G[1] G[16, 5, 7] - 
      3 G[11] G[16, 5, 7] - 3 G[12] G[16, 5, 7] + 
      2 G[1] G[16, 5, 9] - 2 G[11] G[16, 5, 9] - 
      2 G[12] G[16, 5, 9] - 4 G[1] G[16, 7, 4] + 
      4 G[11] G[16, 7, 4] + 4 G[12] G[16, 7, 4] - 
      3 G[11] G[16, 7, 5] - 3 G[12] G[16, 7, 5] + 
      6 G[1] G[16, 7, 7] - 3 G[11] G[16, 7, 7] - 
      3 G[12] G[16, 7, 7] + 2 G[1] G[16, 7, 9] - 
      2 G[11] G[16, 7, 9] - 2 G[12] G[16, 7, 9] - G[1] G[16, 9, 4] + 
      G[11] G[16, 9, 4] + G[12] G[16, 9, 4] - G[11] G[16, 9, 5] - 
      G[12] G[16, 9, 5] + 2 G[1] G[16, 9, 7] - G[11] G[16, 9, 7] - 
      G[12] G[16, 9, 7] + G[1] G[16, 10, 4] - G[11] G[16, 10, 4] - 
      G[12] G[16, 10, 4] + G[11] G[16, 10, 5] + G[12] G[16, 10, 5] - 
      2 G[1] G[16, 10, 7] + G[11] G[16, 10, 7] + G[12] G[16, 10, 7] - 
      3 G[1, 1, 1, 11] - 3 G[1, 1, 1, 12] - 2 G[1, 1, 11, 1] + 
      2 G[1, 1, 11, 11] + 2 G[1, 1, 11, 12] - 2 G[1, 1, 12, 1] + 
      2 G[1, 1, 12, 11] + 2 G[1, 1, 12, 12] + 4 G[1, 1, 16, 1] - 
      2 G[1, 1, 16, 11] - 2 G[1, 1, 16, 12] + 6 G[1, 1, 17, 1] + 
      2 G[1, 1, 18, 11] + 2 G[1, 1, 18, 12] - 4 G[1, 1, 19, 1] + 
      2 G[1, 1, 19, 11] + 2 G[1, 1, 19, 12] - 2 G[1, 16, 1, 11] - 
      2 G[1, 16, 1, 12] + 2 G[1, 16, 18, 11] + 2 G[1, 16, 18, 12] - 
      4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 2 G[1, 16, 19, 12] + 
      4 G[1, 18, 1, 11] + 4 G[1, 18, 1, 12] + 2 G[1, 18, 11, 1] - 
      2 G[1, 18, 11, 11] - 2 G[1, 18, 11, 12] + 2 G[1, 18, 12, 1] - 
      2 G[1, 18, 12, 11] - 2 G[1, 18, 12, 12] - 4 G[1, 18, 16, 1] + 
      2 G[1, 18, 16, 11] + 2 G[1, 18, 16, 12] - 6 G[1, 18, 17, 1] - 
      3 G[1, 18, 18, 11] - 3 G[1, 18, 18, 12] + 6 G[1, 18, 19, 1] - 
      3 G[1, 18, 19, 11] - 3 G[1, 18, 19, 12] - 8 G[1, 19, 1, 1] + 
      4 G[1, 19, 1, 11] + 4 G[1, 19, 1, 12] + 2 G[1, 19, 11, 1] - 
      2 G[1, 19, 11, 11] - 2 G[1, 19, 11, 12] + 2 G[1, 19, 12, 1] - 
      2 G[1, 19, 12, 11] - 2 G[1, 19, 12, 12] + 2 G[1, 19, 16, 11] + 
      2 G[1, 19, 16, 12] + 6 G[1, 19, 17, 1] - 3 G[1, 19, 18, 11] - 
      3 G[1, 19, 18, 12] + 6 G[1, 19, 19, 1] - 3 G[1, 19, 19, 11] - 
      3 G[1, 19, 19, 12] + 9 G[2, 1, 1, 1] - 6 G[2, 1, 16, 1] - 
      18 G[2, 1, 17, 1] + 6 G[2, 16, 1, 1] + 9 G[3, 1, 1, 1] - 
      6 G[3, 1, 16, 1] - 18 G[3, 1, 17, 1] + 6 G[3, 16, 1, 1] + 
      3 G[4, 4, 4, 9] - 2 G[4, 4, 5, 9] + 2 G[4, 4, 5, 13] - 
      2 G[4, 4, 7, 9] + 2 G[4, 4, 7, 13] - 2 G[4, 4, 9, 9] - 
      2 G[4, 4, 9, 13] - 2 G[4, 4, 16, 13] - 4 G[4, 5, 4, 9] + 
      3 G[4, 5, 5, 9] - 3 G[4, 5, 5, 13] + 3 G[4, 5, 7, 9] - 
      3 G[4, 5, 7, 13] + 2 G[4, 5, 9, 9] + 2 G[4, 5, 9, 13] - 
      4 G[4, 5, 13, 13] + 4 G[4, 5, 16, 13] + G[4, 6, 4, 9] - 
      G[4, 6, 5, 9] + G[4, 6, 5, 13] - G[4, 6, 7, 9] + 
      G[4, 6, 7, 13] - G[4, 6, 9, 13] - 4 G[4, 7, 4, 9] + 
      3 G[4, 7, 5, 9] - 3 G[4, 7, 5, 13] + 3 G[4, 7, 7, 9] - 
      3 G[4, 7, 7, 13] + 2 G[4, 7, 9, 9] + 2 G[4, 7, 9, 13] - 
      4 G[4, 7, 13, 13] + 4 G[4, 7, 16, 13] - G[4, 9, 4, 9] + 
      G[4, 9, 5, 9] - G[4, 9, 5, 13] + G[4, 9, 7, 9] - 
      G[4, 9, 7, 13] + 2 G[4, 9, 9, 13] + 4 G[4, 9, 13, 13] - 
      G[4, 9, 16, 13] + G[4, 10, 4, 9] - G[4, 10, 5, 9] + 
      G[4, 10, 5, 13] - G[4, 10, 7, 9] + G[4, 10, 7, 13] - 
      G[4, 10, 16, 13] + G[4, 16, 4, 9] - G[4, 16, 5, 9] + 
      G[4, 16, 5, 13] - G[4, 16, 7, 9] + G[4, 16, 7, 13] - 
      G[4, 16, 9, 13] + 4 G[4, 16, 13, 13] - 2 G[4, 16, 16, 13] - 
      4 G[6, 4, 4, 9] + 3 G[6, 4, 5, 9] - 3 G[6, 4, 5, 13] + 
      3 G[6, 4, 7, 9] - 3 G[6, 4, 7, 13] + 2 G[6, 4, 9, 9] + 
      3 G[6, 4, 9, 13] + 3 G[6, 4, 16, 13] + 4 G[6, 5, 4, 9] - 
      3 G[6, 5, 5, 9] + 3 G[6, 5, 5, 13] - 3 G[6, 5, 7, 9] + 
      3 G[6, 5, 7, 13] - 2 G[6, 5, 9, 9] - 2 G[6, 5, 9, 13] + 
      4 G[6, 5, 13, 13] - 4 G[6, 5, 16, 13] + 4 G[6, 7, 4, 9] - 
      3 G[6, 7, 5, 9] + 3 G[6, 7, 5, 13] - 3 G[6, 7, 7, 9] + 
      3 G[6, 7, 7, 13] - 2 G[6, 7, 9, 9] - 2 G[6, 7, 9, 13] + 
      4 G[6, 7, 13, 13] - 4 G[6, 7, 16, 13] + G[6, 9, 4, 9] - 
      G[6, 9, 5, 9] + G[6, 9, 5, 13] - G[6, 9, 7, 9] + 
      G[6, 9, 7, 13] - 2 G[6, 9, 9, 13] - 4 G[6, 9, 13, 13] + 
      G[6, 9, 16, 13] - G[6, 10, 4, 9] + G[6, 10, 5, 9] - 
      G[6, 10, 5, 13] + G[6, 10, 7, 9] - G[6, 10, 7, 13] + 
      G[6, 10, 16, 13] + 2 G[10, 4, 4, 9] - 2 G[10, 4, 5, 9] + 
      2 G[10, 4, 5, 13] - 2 G[10, 4, 7, 9] + 2 G[10, 4, 7, 13] - 
      2 G[10, 4, 9, 13] - 2 G[10, 4, 16, 13] - 2 G[10, 6, 4, 9] + 
      2 G[10, 6, 5, 9] - 2 G[10, 6, 5, 13] + 2 G[10, 6, 7, 9] - 
      2 G[10, 6, 7, 13] + 2 G[10, 6, 9, 13] - 2 G[10, 16, 4, 9] + 
      2 G[10, 16, 5, 9] - 2 G[10, 16, 5, 13] + 2 G[10, 16, 7, 9] - 
      2 G[10, 16, 7, 13] + 2 G[10, 16, 9, 13] + 2 G[10, 16, 16, 13] - 
      9 G[11, 1, 1, 1] + 4 G[11, 1, 1, 11] + 4 G[11, 1, 1, 12] + 
      2 G[11, 1, 11, 1] - 2 G[11, 1, 11, 11] - 2 G[11, 1, 11, 12] + 
      2 G[11, 1, 12, 1] - 2 G[11, 1, 12, 11] - 2 G[11, 1, 12, 12] + 
      2 G[11, 1, 16, 1] + 2 G[11, 1, 16, 11] + 2 G[11, 1, 16, 12] + 
      12 G[11, 1, 17, 1] - 3 G[11, 1, 18, 11] - 3 G[11, 1, 18, 12] + 
      6 G[11, 1, 19, 1] - 3 G[11, 1, 19, 11] - 3 G[11, 1, 19, 12] - 
      3 G[11, 2, 1, 1] - 3 G[11, 3, 1, 1] + 3 G[11, 11, 1, 1] - 
      G[11, 11, 1, 11] - G[11, 11, 1, 12] + G[11, 11, 18, 11] + 
      G[11, 11, 18, 12] - 2 G[11, 11, 19, 1] + G[11, 11, 19, 11] + 
      G[11, 11, 19, 12] + 3 G[11, 12, 1, 1] - G[11, 12, 1, 11] - 
      G[11, 12, 1, 12] + G[11, 12, 18, 11] + G[11, 12, 18, 12] - 
      2 G[11, 12, 19, 1] + G[11, 12, 19, 11] + G[11, 12, 19, 12] - 
      6 G[11, 16, 1, 1] + 2 G[11, 16, 1, 11] + 2 G[11, 16, 1, 12] - 
      2 G[11, 16, 18, 11] - 2 G[11, 16, 18, 12] + 
      4 G[11, 16, 19, 1] - 2 G[11, 16, 19, 11] - 
      2 G[11, 16, 19, 12] - 4 G[11, 18, 1, 11] - 4 G[11, 18, 1, 12] - 
      2 G[11, 18, 11, 1] + 2 G[11, 18, 11, 11] + 
      2 G[11, 18, 11, 12] - 2 G[11, 18, 12, 1] + 
      2 G[11, 18, 12, 11] + 2 G[11, 18, 12, 12] + 
      4 G[11, 18, 16, 1] - 2 G[11, 18, 16, 11] - 
      2 G[11, 18, 16, 12] + 6 G[11, 18, 17, 1] + 
      3 G[11, 18, 18, 11] + 3 G[11, 18, 18, 12] - 
      6 G[11, 18, 19, 1] + 3 G[11, 18, 19, 11] + 
      3 G[11, 18, 19, 12] + 8 G[11, 19, 1, 1] - 4 G[11, 19, 1, 11] - 
      4 G[11, 19, 1, 12] - 2 G[11, 19, 11, 1] + 2 G[11, 19, 11, 11] + 
      2 G[11, 19, 11, 12] - 2 G[11, 19, 12, 1] + 
      2 G[11, 19, 12, 11] + 2 G[11, 19, 12, 12] - 
      2 G[11, 19, 16, 11] - 2 G[11, 19, 16, 12] - 
      6 G[11, 19, 17, 1] + 3 G[11, 19, 18, 11] + 
      3 G[11, 19, 18, 12] - 6 G[11, 19, 19, 1] + 
      3 G[11, 19, 19, 11] + 3 G[11, 19, 19, 12] - 9 G[12, 1, 1, 1] + 
      4 G[12, 1, 1, 11] + 4 G[12, 1, 1, 12] + 2 G[12, 1, 11, 1] - 
      2 G[12, 1, 11, 11] - 2 G[12, 1, 11, 12] + 2 G[12, 1, 12, 1] - 
      2 G[12, 1, 12, 11] - 2 G[12, 1, 12, 12] + 2 G[12, 1, 16, 1] + 
      2 G[12, 1, 16, 11] + 2 G[12, 1, 16, 12] + 12 G[12, 1, 17, 1] - 
      3 G[12, 1, 18, 11] - 3 G[12, 1, 18, 12] + 6 G[12, 1, 19, 1] - 
      3 G[12, 1, 19, 11] - 3 G[12, 1, 19, 12] - 3 G[12, 2, 1, 1] - 
      3 G[12, 3, 1, 1] + 3 G[12, 11, 1, 1] - G[12, 11, 1, 11] - 
      G[12, 11, 1, 12] + G[12, 11, 18, 11] + G[12, 11, 18, 12] - 
      2 G[12, 11, 19, 1] + G[12, 11, 19, 11] + G[12, 11, 19, 12] + 
      3 G[12, 12, 1, 1] - G[12, 12, 1, 11] - G[12, 12, 1, 12] + 
      G[12, 12, 18, 11] + G[12, 12, 18, 12] - 2 G[12, 12, 19, 1] + 
      G[12, 12, 19, 11] + G[12, 12, 19, 12] - 6 G[12, 16, 1, 1] + 
      2 G[12, 16, 1, 11] + 2 G[12, 16, 1, 12] - 2 G[12, 16, 18, 11] - 
      2 G[12, 16, 18, 12] + 4 G[12, 16, 19, 1] - 
      2 G[12, 16, 19, 11] - 2 G[12, 16, 19, 12] - 
      4 G[12, 18, 1, 11] - 4 G[12, 18, 1, 12] - 2 G[12, 18, 11, 1] + 
      2 G[12, 18, 11, 11] + 2 G[12, 18, 11, 12] - 
      2 G[12, 18, 12, 1] + 2 G[12, 18, 12, 11] + 
      2 G[12, 18, 12, 12] + 4 G[12, 18, 16, 1] - 
      2 G[12, 18, 16, 11] - 2 G[12, 18, 16, 12] + 
      6 G[12, 18, 17, 1] + 3 G[12, 18, 18, 11] + 
      3 G[12, 18, 18, 12] - 6 G[12, 18, 19, 1] + 
      3 G[12, 18, 19, 11] + 3 G[12, 18, 19, 12] + 8 G[12, 19, 1, 1] - 
      4 G[12, 19, 1, 11] - 4 G[12, 19, 1, 12] - 2 G[12, 19, 11, 1] + 
      2 G[12, 19, 11, 11] + 2 G[12, 19, 11, 12] - 
      2 G[12, 19, 12, 1] + 2 G[12, 19, 12, 11] + 
      2 G[12, 19, 12, 12] - 2 G[12, 19, 16, 11] - 
      2 G[12, 19, 16, 12] - 6 G[12, 19, 17, 1] + 
      3 G[12, 19, 18, 11] + 3 G[12, 19, 18, 12] - 
      6 G[12, 19, 19, 1] + 3 G[12, 19, 19, 11] + 
      3 G[12, 19, 19, 12] - 2 G[16, 1, 1, 11] - 2 G[16, 1, 1, 12] + 
      2 G[16, 1, 18, 11] + 2 G[16, 1, 18, 12] - 4 G[16, 1, 19, 1] + 
      2 G[16, 1, 19, 11] + 2 G[16, 1, 19, 12] + 6 G[16, 2, 1, 1] + 
      6 G[16, 3, 1, 1] - 4 G[16, 4, 4, 9] + 3 G[16, 4, 5, 9] - 
      3 G[16, 4, 5, 13] + 3 G[16, 4, 7, 9] - 3 G[16, 4, 7, 13] + 
      2 G[16, 4, 9, 9] + 3 G[16, 4, 9, 13] + 3 G[16, 4, 16, 13] + 
      4 G[16, 5, 4, 9] - 3 G[16, 5, 5, 9] + 3 G[16, 5, 5, 13] - 
      3 G[16, 5, 7, 9] + 3 G[16, 5, 7, 13] - 2 G[16, 5, 9, 9] - 
      2 G[16, 5, 9, 13] + 4 G[16, 5, 13, 13] - 4 G[16, 5, 16, 13] + 
      4 G[16, 7, 4, 9] - 3 G[16, 7, 5, 9] + 3 G[16, 7, 5, 13] - 
      3 G[16, 7, 7, 9] + 3 G[16, 7, 7, 13] - 2 G[16, 7, 9, 9] - 
      2 G[16, 7, 9, 13] + 4 G[16, 7, 13, 13] - 4 G[16, 7, 16, 13] + 
      G[16, 9, 4, 9] - G[16, 9, 5, 9] + G[16, 9, 5, 13] - 
      G[16, 9, 7, 9] + G[16, 9, 7, 13] - 2 G[16, 9, 9, 13] - 
      4 G[16, 9, 13, 13] + G[16, 9, 16, 13] - G[16, 10, 4, 9] + 
      G[16, 10, 5, 9] - G[16, 10, 5, 13] + G[16, 10, 7, 9] - 
      G[16, 10, 7, 13] + G[16, 10, 16, 13] - 6 G[16, 11, 1, 1] + 
      2 G[16, 11, 1, 11] + 2 G[16, 11, 1, 12] - 2 G[16, 11, 18, 11] - 
      2 G[16, 11, 18, 12] + 4 G[16, 11, 19, 1] - 
      2 G[16, 11, 19, 11] - 2 G[16, 11, 19, 12] - 6 G[16, 12, 1, 1] + 
      2 G[16, 12, 1, 11] + 2 G[16, 12, 1, 12] - 2 G[16, 12, 18, 11] - 
      2 G[16, 12, 18, 12] + 4 G[16, 12, 19, 1] - 
      2 G[16, 12, 19, 11] - 2 G[16, 12, 19, 12] - 
      4 G[16, 16, 13, 13] + G[16, 16, 16, 13] - G[2] Zeta[3] - 
      G[3] Zeta[3] - G[6] Zeta[3] + G[11] Zeta[3] + G[12] Zeta[3]), 
 MI[18] -> 
  ep^2 (-G[1] G[4] + 2 G[1] G[7] + G[4] G[11] - G[5] G[11] - 
      G[7] G[11] + G[4] G[12] - G[5] G[12] - G[7] G[12] - G[1, 11] - 
      G[1, 12] + G[4, 9] - G[5, 9] + G[5, 13] - G[7, 9] + G[7, 13] - 
      G[16, 13] + G[18, 11] + G[18, 12] - 2 G[19, 1] + G[19, 11] + 
      G[19, 12]) + 
   ep^3 (-(1/6) \[Pi]^2 G[2] - 1/6 \[Pi]^2 G[3] - 1/6 \[Pi]^2 G[6] + 
      1/6 \[Pi]^2 G[11] + 1/6 \[Pi]^2 G[12] - 3 G[4] G[1, 1] - 
      3 G[6] G[1, 1] + 8 G[7] G[1, 1] + G[4] G[1, 11] - 
      2 G[10] G[1, 11] + G[4] G[1, 12] - 2 G[10] G[1, 12] - 
      2 G[1] G[4, 4] + 2 G[11] G[4, 4] + 2 G[12] G[4, 4] - 
      G[11] G[4, 5] - G[12] G[4, 5] + 2 G[1] G[4, 7] - G[11] G[4, 7] -
       G[12] G[4, 7] + 2 G[1] G[4, 9] - 2 G[11] G[4, 9] - 
      2 G[12] G[4, 9] + 4 G[1] G[5, 4] - 4 G[11] G[5, 4] - 
      4 G[12] G[5, 4] + 3 G[11] G[5, 5] + 3 G[12] G[5, 5] - 
      6 G[1] G[5, 7] + 3 G[11] G[5, 7] + 3 G[12] G[5, 7] - 
      2 G[1] G[5, 9] + 2 G[11] G[5, 9] + 2 G[12] G[5, 9] - 
      G[1] G[6, 4] + G[11] G[6, 4] + G[12] G[6, 4] - G[11] G[6, 5] - 
      G[12] G[6, 5] + 2 G[1] G[6, 7] - G[11] G[6, 7] - 
      G[12] G[6, 7] + 4 G[1] G[7, 4] - 4 G[11] G[7, 4] - 
      4 G[12] G[7, 4] + 3 G[11] G[7, 5] + 3 G[12] G[7, 5] - 
      6 G[1] G[7, 7] + 3 G[11] G[7, 7] + 3 G[12] G[7, 7] - 
      2 G[1] G[7, 9] + 2 G[11] G[7, 9] + 2 G[12] G[7, 9] - 
      2 G[1] G[10, 4] + 2 G[11] G[10, 4] + 2 G[12] G[10, 4] - 
      2 G[11] G[10, 5] - 2 G[12] G[10, 5] + 4 G[1] G[10, 7] - 
      2 G[11] G[10, 7] - 2 G[12] G[10, 7] + 2 G[4] G[11, 1] - 
      2 G[5] G[11, 1] - 2 G[7] G[11, 1] - 2 G[4] G[11, 11] + 
      2 G[5] G[11, 11] + 2 G[7] G[11, 11] - 2 G[4] G[11, 12] + 
      2 G[5] G[11, 12] + 2 G[7] G[11, 12] + 2 G[4] G[12, 1] - 
      2 G[5] G[12, 1] - 2 G[7] G[12, 1] - 2 G[4] G[12, 11] + 
      2 G[5] G[12, 11] + 2 G[7] G[12, 11] - 2 G[4] G[12, 12] + 
      2 G[5] G[12, 12] + 2 G[7] G[12, 12] - 2 G[4] G[16, 1] + 
      4 G[5] G[16, 1] - G[1] G[16, 4] + G[11] G[16, 4] + 
      G[12] G[16, 4] - G[11] G[16, 5] - G[12] G[16, 5] + 
      2 G[1] G[16, 7] - G[11] G[16, 7] - G[12] G[16, 7] + 
      2 G[4] G[16, 11] - 2 G[5] G[16, 11] - 2 G[7] G[16, 11] + 
      2 G[4] G[16, 12] - 2 G[5] G[16, 12] - 2 G[7] G[16, 12] + 
      6 G[5] G[17, 1] - 6 G[7] G[17, 1] - G[5] G[18, 11] - 
      G[7] G[18, 11] + 2 G[10] G[18, 11] - G[5] G[18, 12] - 
      G[7] G[18, 12] + 2 G[10] G[18, 12] + 2 G[5] G[19, 1] + 
      2 G[7] G[19, 1] - 4 G[10] G[19, 1] - G[5] G[19, 11] - 
      G[7] G[19, 11] + 2 G[10] G[19, 11] - G[5] G[19, 12] - 
      G[7] G[19, 12] + 2 G[10] G[19, 12] - 2 G[1, 1, 11] - 
      2 G[1, 1, 12] - 2 G[1, 11, 1] + 2 G[1, 11, 11] + 
      2 G[1, 11, 12] - 2 G[1, 12, 1] + 2 G[1, 12, 11] + 
      2 G[1, 12, 12] + 4 G[1, 16, 1] - 2 G[1, 16, 11] - 
      2 G[1, 16, 12] + 6 G[1, 17, 1] + G[1, 18, 11] + G[1, 18, 12] - 
      2 G[1, 19, 1] + G[1, 19, 11] + G[1, 19, 12] - 3 G[2, 1, 1] - 
      3 G[3, 1, 1] + 2 G[4, 4, 9] - G[4, 5, 9] + G[4, 5, 13] - 
      G[4, 7, 9] + G[4, 7, 13] - 2 G[4, 9, 9] - G[4, 9, 13] - 
      G[4, 16, 13] - 4 G[5, 4, 9] + 3 G[5, 5, 9] - 3 G[5, 5, 13] + 
      3 G[5, 7, 9] - 3 G[5, 7, 13] + 2 G[5, 9, 9] + 2 G[5, 9, 13] - 
      4 G[5, 13, 13] + 4 G[5, 16, 13] + G[6, 4, 9] - G[6, 5, 9] + 
      G[6, 5, 13] - G[6, 7, 9] + G[6, 7, 13] - G[6, 9, 13] - 
      4 G[7, 4, 9] + 3 G[7, 5, 9] - 3 G[7, 5, 13] + 3 G[7, 7, 9] - 
      3 G[7, 7, 13] + 2 G[7, 9, 9] + 2 G[7, 9, 13] - 4 G[7, 13, 13] + 
      4 G[7, 16, 13] + 2 G[10, 4, 9] - 2 G[10, 5, 9] + 
      2 G[10, 5, 13] - 2 G[10, 7, 9] + 2 G[10, 7, 13] - 
      2 G[10, 16, 13] + 3 G[11, 1, 1] - G[11, 1, 11] - G[11, 1, 12] + 
      G[11, 18, 11] + G[11, 18, 12] - 2 G[11, 19, 1] + G[11, 19, 11] +
       G[11, 19, 12] + 3 G[12, 1, 1] - G[12, 1, 11] - G[12, 1, 12] + 
      G[12, 18, 11] + G[12, 18, 12] - 2 G[12, 19, 1] + G[12, 19, 11] +
       G[12, 19, 12] - 2 G[16, 1, 11] - 2 G[16, 1, 12] + G[16, 4, 9] -
       G[16, 5, 9] + G[16, 5, 13] - G[16, 7, 9] + G[16, 7, 13] - 
      G[16, 9, 13] + 4 G[16, 13, 13] - 2 G[16, 16, 13] + 
      2 G[16, 18, 11] + 2 G[16, 18, 12] - 4 G[16, 19, 1] + 
      2 G[16, 19, 11] + 2 G[16, 19, 12] + 4 G[18, 1, 11] + 
      4 G[18, 1, 12] + 2 G[18, 11, 1] - 2 G[18, 11, 11] - 
      2 G[18, 11, 12] + 2 G[18, 12, 1] - 2 G[18, 12, 11] - 
      2 G[18, 12, 12] - 4 G[18, 16, 1] + 2 G[18, 16, 11] + 
      2 G[18, 16, 12] - 6 G[18, 17, 1] - 3 G[18, 18, 11] - 
      3 G[18, 18, 12] + 6 G[18, 19, 1] - 3 G[18, 19, 11] - 
      3 G[18, 19, 12] - 8 G[19, 1, 1] + 4 G[19, 1, 11] + 
      4 G[19, 1, 12] + 2 G[19, 11, 1] - 2 G[19, 11, 11] - 
      2 G[19, 11, 12] + 2 G[19, 12, 1] - 2 G[19, 12, 11] - 
      2 G[19, 12, 12] + 2 G[19, 16, 11] + 2 G[19, 16, 12] + 
      6 G[19, 17, 1] - 3 G[19, 18, 11] - 3 G[19, 18, 12] + 
      6 G[19, 19, 1] - 3 G[19, 19, 11] - 3 G[19, 19, 12]) + 
   ep^5 HELP["Int", 1] + 
   ep^4 (-(1/6) \[Pi]^2 G[2] G[4] - 1/6 \[Pi]^2 G[3] G[4] + 
      1/3 \[Pi]^2 G[2] G[5] + 1/3 \[Pi]^2 G[3] G[5] + 
      1/3 \[Pi]^2 G[2] G[7] + 1/3 \[Pi]^2 G[3] G[7] - 
      1/3 \[Pi]^2 G[2] G[10] - 1/3 \[Pi]^2 G[3] G[10] + 
      1/6 \[Pi]^2 G[4] G[11] - 1/3 \[Pi]^2 G[5] G[11] - 
      1/3 \[Pi]^2 G[7] G[11] + 1/3 \[Pi]^2 G[10] G[11] + 
      1/6 \[Pi]^2 G[4] G[12] - 1/3 \[Pi]^2 G[5] G[12] - 
      1/3 \[Pi]^2 G[7] G[12] + 1/3 \[Pi]^2 G[10] G[12] - 
      6 G[1, 1] G[4, 4] + 2 G[1, 11] G[4, 4] + 2 G[1, 12] G[4, 4] - 
      1/6 \[Pi]^2 G[4, 6] - 3 G[1, 1] G[4, 6] + 8 G[1, 1] G[4, 7] + 
      1/6 \[Pi]^2 G[4, 9] + 5 G[1, 1] G[4, 9] - 3 G[1, 11] G[4, 9] - 
      3 G[1, 12] G[4, 9] - G[1, 11] G[4, 10] - G[1, 12] G[4, 10] + 
      16 G[1, 1] G[5, 4] - 4 G[1, 11] G[5, 4] - 4 G[1, 12] G[5, 4] + 
      1/3 \[Pi]^2 G[5, 6] + 6 G[1, 1] G[5, 6] - 24 G[1, 1] G[5, 7] - 
      1/3 \[Pi]^2 G[5, 9] - 8 G[1, 1] G[5, 9] + 4 G[1, 11] G[5, 9] + 
      4 G[1, 12] G[5, 9] + 4 G[1, 11] G[5, 10] + 
      4 G[1, 12] G[5, 10] + 1/3 \[Pi]^2 G[5, 13] - 7 G[1, 1] G[6, 4] +
       G[1, 11] G[6, 4] + G[1, 12] G[6, 4] + 8 G[1, 1] G[6, 7] + 
      1/6 \[Pi]^2 G[6, 9] + 3 G[1, 1] G[6, 9] - G[1, 11] G[6, 9] - 
      G[1, 12] G[6, 9] - G[1, 11] G[6, 10] - G[1, 12] G[6, 10] + 
      16 G[1, 1] G[7, 4] - 4 G[1, 11] G[7, 4] - 4 G[1, 12] G[7, 4] + 
      1/3 \[Pi]^2 G[7, 6] + 6 G[1, 1] G[7, 6] - 24 G[1, 1] G[7, 7] - 
      1/3 \[Pi]^2 G[7, 9] - 8 G[1, 1] G[7, 9] + 4 G[1, 11] G[7, 9] + 
      4 G[1, 12] G[7, 9] + 4 G[1, 11] G[7, 10] + 
      4 G[1, 12] G[7, 10] + 1/3 \[Pi]^2 G[7, 13] - 
      6 G[1, 1] G[10, 4] + 2 G[1, 11] G[10, 4] + 
      2 G[1, 12] G[10, 4] - 1/3 \[Pi]^2 G[10, 6] - 
      6 G[1, 1] G[10, 6] + 16 G[1, 1] G[10, 7] - 
      4 G[1, 11] G[10, 10] - 4 G[1, 12] G[10, 10] + 
      4 G[4, 4] G[11, 1] - 2 G[4, 5] G[11, 1] - 2 G[4, 7] G[11, 1] - 
      4 G[4, 9] G[11, 1] - 8 G[5, 4] G[11, 1] + 6 G[5, 5] G[11, 1] + 
      6 G[5, 7] G[11, 1] + 4 G[5, 9] G[11, 1] + 2 G[6, 4] G[11, 1] - 
      2 G[6, 5] G[11, 1] - 2 G[6, 7] G[11, 1] - 8 G[7, 4] G[11, 1] + 
      6 G[7, 5] G[11, 1] + 6 G[7, 7] G[11, 1] + 4 G[7, 9] G[11, 1] + 
      4 G[10, 4] G[11, 1] - 4 G[10, 5] G[11, 1] - 
      4 G[10, 7] G[11, 1] + 1/6 \[Pi]^2 G[11, 2] + 
      1/6 \[Pi]^2 G[11, 3] - 1/6 \[Pi]^2 G[11, 11] - 
      4 G[4, 4] G[11, 11] + 2 G[4, 5] G[11, 11] + 
      2 G[4, 7] G[11, 11] + 4 G[4, 9] G[11, 11] + 
      8 G[5, 4] G[11, 11] - 6 G[5, 5] G[11, 11] - 
      6 G[5, 7] G[11, 11] - 4 G[5, 9] G[11, 11] - 
      2 G[6, 4] G[11, 11] + 2 G[6, 5] G[11, 11] + 2 G[6, 7] G[11, 11] 
      + 8 G[7, 4] G[11, 11] - 6 G[7, 5] G[11, 11] - 
      6 G[7, 7] G[11, 11] - 4 G[7, 9] G[11, 11] - 
      4 G[10, 4] G[11, 11] + 4 G[10, 5] G[11, 11] + 
      4 G[10, 7] G[11, 11] - 1/6 \[Pi]^2 G[11, 12] - 
      4 G[4, 4] G[11, 12] + 2 G[4, 5] G[11, 12] + 
      2 G[4, 7] G[11, 12] + 4 G[4, 9] G[11, 12] + 
      8 G[5, 4] G[11, 12] - 6 G[5, 5] G[11, 12] - 
      6 G[5, 7] G[11, 12] - 4 G[5, 9] G[11, 12] - 
      2 G[6, 4] G[11, 12] + 2 G[6, 5] G[11, 12] + 
      2 G[6, 7] G[11, 12] + 8 G[7, 4] G[11, 12] - 
      6 G[7, 5] G[11, 12] - 6 G[7, 7] G[11, 12] - 
      4 G[7, 9] G[11, 12] - 4 G[10, 4] G[11, 12] + 
      4 G[10, 5] G[11, 12] + 4 G[10, 7] G[11, 12] + 
      4 G[4, 4] G[12, 1] - 2 G[4, 5] G[12, 1] - 2 G[4, 7] G[12, 1] - 
      4 G[4, 9] G[12, 1] - 8 G[5, 4] G[12, 1] + 6 G[5, 5] G[12, 1] + 
      6 G[5, 7] G[12, 1] + 4 G[5, 9] G[12, 1] + 2 G[6, 4] G[12, 1] - 
      2 G[6, 5] G[12, 1] - 2 G[6, 7] G[12, 1] - 8 G[7, 4] G[12, 1] + 
      6 G[7, 5] G[12, 1] + 6 G[7, 7] G[12, 1] + 4 G[7, 9] G[12, 1] + 
      4 G[10, 4] G[12, 1] - 4 G[10, 5] G[12, 1] - 
      4 G[10, 7] G[12, 1] + 1/6 \[Pi]^2 G[12, 2] + 
      1/6 \[Pi]^2 G[12, 3] - 1/6 \[Pi]^2 G[12, 11] - 
      4 G[4, 4] G[12, 11] + 2 G[4, 5] G[12, 11] + 
      2 G[4, 7] G[12, 11] + 4 G[4, 9] G[12, 11] + 
      8 G[5, 4] G[12, 11] - 6 G[5, 5] G[12, 11] - 
      6 G[5, 7] G[12, 11] - 4 G[5, 9] G[12, 11] - 
      2 G[6, 4] G[12, 11] + 2 G[6, 5] G[12, 11] + 
      2 G[6, 7] G[12, 11] + 8 G[7, 4] G[12, 11] - 
      6 G[7, 5] G[12, 11] - 6 G[7, 7] G[12, 11] - 
      4 G[7, 9] G[12, 11] - 4 G[10, 4] G[12, 11] + 
      4 G[10, 5] G[12, 11] + 4 G[10, 7] G[12, 11] - 
      1/6 \[Pi]^2 G[12, 12] - 4 G[4, 4] G[12, 12] + 
      2 G[4, 5] G[12, 12] + 2 G[4, 7] G[12, 12] + 
      4 G[4, 9] G[12, 12] + 8 G[5, 4] G[12, 12] - 
      6 G[5, 5] G[12, 12] - 6 G[5, 7] G[12, 12] - 
      4 G[5, 9] G[12, 12] - 2 G[6, 4] G[12, 12] + 
      2 G[6, 5] G[12, 12] + 2 G[6, 7] G[12, 12] + 
      8 G[7, 4] G[12, 12] - 6 G[7, 5] G[12, 12] - 
      6 G[7, 7] G[12, 12] - 4 G[7, 9] G[12, 12] - 
      4 G[10, 4] G[12, 12] + 4 G[10, 5] G[12, 12] + 
      4 G[10, 7] G[12, 12] - 4 G[4, 4] G[16, 1] + 
      4 G[4, 5] G[16, 1] + 4 G[4, 9] G[16, 1] + 8 G[5, 4] G[16, 1] - 
      12 G[5, 5] G[16, 1] - 4 G[5, 9] G[16, 1] - 2 G[6, 4] G[16, 1] + 
      4 G[6, 5] G[16, 1] + 8 G[7, 4] G[16, 1] - 12 G[7, 5] G[16, 1] - 
      4 G[7, 9] G[16, 1] - 4 G[10, 4] G[16, 1] + 
      8 G[10, 5] G[16, 1] - 1/3 \[Pi]^2 G[16, 2] - 
      1/3 \[Pi]^2 G[16, 3] - 7 G[1, 1] G[16, 4] + G[1, 11] G[16, 4] + 
      G[1, 12] G[16, 4] + 2 G[11, 1] G[16, 4] - 
      2 G[11, 11] G[16, 4] - 2 G[11, 12] G[16, 4] + 
      2 G[12, 1] G[16, 4] - 2 G[12, 11] G[16, 4] - 
      2 G[12, 12] G[16, 4] - 2 G[16, 1] G[16, 4] - 
      2 G[11, 1] G[16, 5] + 2 G[11, 11] G[16, 5] + 
      2 G[11, 12] G[16, 5] - 2 G[12, 1] G[16, 5] + 
      2 G[12, 11] G[16, 5] + 2 G[12, 12] G[16, 5] + 
      4 G[16, 1] G[16, 5] + 8 G[1, 1] G[16, 7] - 
      2 G[11, 1] G[16, 7] + 2 G[11, 11] G[16, 7] + 
      2 G[11, 12] G[16, 7] - 2 G[12, 1] G[16, 7] + 
      2 G[12, 11] G[16, 7] + 2 G[12, 12] G[16, 7] + 
      1/6 \[Pi]^2 G[16, 9] + 3 G[1, 1] G[16, 9] - G[1, 11] G[16, 9] - 
      G[1, 12] G[16, 9] - G[1, 11] G[16, 10] - G[1, 12] G[16, 10] + 
      1/3 \[Pi]^2 G[16, 11] + 4 G[4, 4] G[16, 11] - 
      2 G[4, 5] G[16, 11] - 2 G[4, 7] G[16, 11] - 
      4 G[4, 9] G[16, 11] - 8 G[5, 4] G[16, 11] + 
      6 G[5, 5] G[16, 11] + 6 G[5, 7] G[16, 11] + 
      4 G[5, 9] G[16, 11] + 2 G[6, 4] G[16, 11] - 
      2 G[6, 5] G[16, 11] - 2 G[6, 7] G[16, 11] - 
      8 G[7, 4] G[16, 11] + 6 G[7, 5] G[16, 11] + 
      6 G[7, 7] G[16, 11] + 4 G[7, 9] G[16, 11] + 
      4 G[10, 4] G[16, 11] - 4 G[10, 5] G[16, 11] - 
      4 G[10, 7] G[16, 11] + 2 G[16, 4] G[16, 11] - 
      2 G[16, 5] G[16, 11] - 2 G[16, 7] G[16, 11] + 
      1/3 \[Pi]^2 G[16, 12] + 4 G[4, 4] G[16, 12] - 
      2 G[4, 5] G[16, 12] - 2 G[4, 7] G[16, 12] - 
      4 G[4, 9] G[16, 12] - 8 G[5, 4] G[16, 12] + 
      6 G[5, 5] G[16, 12] + 6 G[5, 7] G[16, 12] + 
      4 G[5, 9] G[16, 12] + 2 G[6, 4] G[16, 12] - 
      2 G[6, 5] G[16, 12] - 2 G[6, 7] G[16, 12] - 
      8 G[7, 4] G[16, 12] + 6 G[7, 5] G[16, 12] + 
      6 G[7, 7] G[16, 12] + 4 G[7, 9] G[16, 12] + 
      4 G[10, 4] G[16, 12] - 4 G[10, 5] G[16, 12] - 
      4 G[10, 7] G[16, 12] + 2 G[16, 4] G[16, 12] - 
      2 G[16, 5] G[16, 12] - 2 G[16, 7] G[16, 12] - 
      1/3 \[Pi]^2 G[16, 13] + 6 G[4, 5] G[17, 1] - 
      6 G[4, 7] G[17, 1] - 18 G[5, 5] G[17, 1] + 
      18 G[5, 7] G[17, 1] + 6 G[6, 5] G[17, 1] - 6 G[6, 7] G[17, 1] - 
      18 G[7, 5] G[17, 1] + 18 G[7, 7] G[17, 1] + 
      12 G[10, 5] G[17, 1] - 12 G[10, 7] G[17, 1] + 
      6 G[16, 5] G[17, 1] - 6 G[16, 7] G[17, 1] - G[4, 5] G[18, 11] - 
      G[4, 7] G[18, 11] + G[4, 9] G[18, 11] + G[4, 10] G[18, 11] + 
      3 G[5, 5] G[18, 11] + 3 G[5, 7] G[18, 11] - 
      2 G[5, 9] G[18, 11] - 4 G[5, 10] G[18, 11] - G[6, 5] G[18, 11] -
       G[6, 7] G[18, 11] + G[6, 9] G[18, 11] + G[6, 10] G[18, 11] + 
      3 G[7, 5] G[18, 11] + 3 G[7, 7] G[18, 11] - 
      2 G[7, 9] G[18, 11] - 4 G[7, 10] G[18, 11] - 
      2 G[10, 5] G[18, 11] - 2 G[10, 7] G[18, 11] + 
      4 G[10, 10] G[18, 11] - G[16, 5] G[18, 11] - 
      G[16, 7] G[18, 11] + G[16, 9] G[18, 11] + G[16, 10] G[18, 11] - 
      G[4, 5] G[18, 12] - G[4, 7] G[18, 12] + G[4, 9] G[18, 12] + 
      G[4, 10] G[18, 12] + 3 G[5, 5] G[18, 12] + 
      3 G[5, 7] G[18, 12] - 2 G[5, 9] G[18, 12] - 
      4 G[5, 10] G[18, 12] - G[6, 5] G[18, 12] - G[6, 7] G[18, 12] + 
      G[6, 9] G[18, 12] + G[6, 10] G[18, 12] + 3 G[7, 5] G[18, 12] + 
      3 G[7, 7] G[18, 12] - 2 G[7, 9] G[18, 12] - 
      4 G[7, 10] G[18, 12] - 2 G[10, 5] G[18, 12] - 
      2 G[10, 7] G[18, 12] + 4 G[10, 10] G[18, 12] - 
      G[16, 5] G[18, 12] - G[16, 7] G[18, 12] + G[16, 9] G[18, 12] + 
      G[16, 10] G[18, 12] + 2 G[4, 5] G[19, 1] + 2 G[4, 7] G[19, 1] - 
      2 G[4, 9] G[19, 1] - 2 G[4, 10] G[19, 1] - 6 G[5, 5] G[19, 1] - 
      6 G[5, 7] G[19, 1] + 4 G[5, 9] G[19, 1] + 8 G[5, 10] G[19, 1] + 
      2 G[6, 5] G[19, 1] + 2 G[6, 7] G[19, 1] - 2 G[6, 9] G[19, 1] - 
      2 G[6, 10] G[19, 1] - 6 G[7, 5] G[19, 1] - 6 G[7, 7] G[19, 1] + 
      4 G[7, 9] G[19, 1] + 8 G[7, 10] G[19, 1] + 
      4 G[10, 5] G[19, 1] + 4 G[10, 7] G[19, 1] - 
      8 G[10, 10] G[19, 1] + 2 G[16, 5] G[19, 1] + 
      2 G[16, 7] G[19, 1] - 2 G[16, 9] G[19, 1] - 
      2 G[16, 10] G[19, 1] - G[4, 5] G[19, 11] - G[4, 7] G[19, 11] + 
      G[4, 9] G[19, 11] + G[4, 10] G[19, 11] + 3 G[5, 5] G[19, 11] + 
      3 G[5, 7] G[19, 11] - 2 G[5, 9] G[19, 11] - 
      4 G[5, 10] G[19, 11] - G[6, 5] G[19, 11] - G[6, 7] G[19, 11] + 
      G[6, 9] G[19, 11] + G[6, 10] G[19, 11] + 3 G[7, 5] G[19, 11] + 
      3 G[7, 7] G[19, 11] - 2 G[7, 9] G[19, 11] - 
      4 G[7, 10] G[19, 11] - 2 G[10, 5] G[19, 11] - 
      2 G[10, 7] G[19, 11] + 4 G[10, 10] G[19, 11] - 
      G[16, 5] G[19, 11] - G[16, 7] G[19, 11] + G[16, 9] G[19, 11] + 
      G[16, 10] G[19, 11] - G[4, 5] G[19, 12] - G[4, 7] G[19, 12] + 
      G[4, 9] G[19, 12] + G[4, 10] G[19, 12] + 3 G[5, 5] G[19, 12] + 
      3 G[5, 7] G[19, 12] - 2 G[5, 9] G[19, 12] - 
      4 G[5, 10] G[19, 12] - G[6, 5] G[19, 12] - G[6, 7] G[19, 12] + 
      G[6, 9] G[19, 12] + G[6, 10] G[19, 12] + 3 G[7, 5] G[19, 12] + 
      3 G[7, 7] G[19, 12] - 2 G[7, 9] G[19, 12] - 
      4 G[7, 10] G[19, 12] - 2 G[10, 5] G[19, 12] - 
      2 G[10, 7] G[19, 12] + 4 G[10, 10] G[19, 12] - 
      G[16, 5] G[19, 12] - G[16, 7] G[19, 12] + G[16, 9] G[19, 12] + 
      G[16, 10] G[19, 12] - 7 G[4] G[1, 1, 1] - 9 G[6] G[1, 1, 1] + 
      20 G[7] G[1, 1, 1] + 2 G[4] G[1, 1, 11] - 4 G[10] G[1, 1, 11] + 
      2 G[4] G[1, 1, 12] - 4 G[10] G[1, 1, 12] + 2 G[4] G[1, 11, 1] - 
      4 G[10] G[1, 11, 1] - 2 G[4] G[1, 11, 11] + 
      4 G[10] G[1, 11, 11] - 2 G[4] G[1, 11, 12] + 
      4 G[10] G[1, 11, 12] + 2 G[4] G[1, 12, 1] - 
      4 G[10] G[1, 12, 1] - 2 G[4] G[1, 12, 11] + 
      4 G[10] G[1, 12, 11] - 2 G[4] G[1, 12, 12] + 
      4 G[10] G[1, 12, 12] + 2 G[4] G[1, 16, 1] + 
      6 G[6] G[1, 16, 1] - 16 G[7] G[1, 16, 1] + 
      8 G[10] G[1, 16, 1] + 2 G[4] G[1, 16, 11] - 
      4 G[10] G[1, 16, 11] + 2 G[4] G[1, 16, 12] - 
      4 G[10] G[1, 16, 12] + 12 G[4] G[1, 17, 1] + 
      18 G[6] G[1, 17, 1] - 48 G[7] G[1, 17, 1] + 
      12 G[10] G[1, 17, 1] - G[4] G[1, 18, 11] + 
      2 G[10] G[1, 18, 11] - G[4] G[1, 18, 12] + 
      2 G[10] G[1, 18, 12] + 2 G[4] G[1, 19, 1] - 
      4 G[10] G[1, 19, 1] - G[4] G[1, 19, 11] + 2 G[10] G[1, 19, 11] -
       G[4] G[1, 19, 12] + 2 G[10] G[1, 19, 12] - 3 G[4] G[2, 1, 1] + 
      6 G[5] G[2, 1, 1] + 6 G[7] G[2, 1, 1] - 6 G[10] G[2, 1, 1] - 
      3 G[4] G[3, 1, 1] + 6 G[5] G[3, 1, 1] + 6 G[7] G[3, 1, 1] - 
      6 G[10] G[3, 1, 1] - 4 G[1] G[4, 4, 4] + 4 G[11] G[4, 4, 4] + 
      4 G[12] G[4, 4, 4] - 2 G[11] G[4, 4, 5] - 2 G[12] G[4, 4, 5] + 
      4 G[1] G[4, 4, 7] - 2 G[11] G[4, 4, 7] - 2 G[12] G[4, 4, 7] + 
      4 G[1] G[4, 4, 9] - 4 G[11] G[4, 4, 9] - 4 G[12] G[4, 4, 9] + 
      4 G[1] G[4, 5, 4] - 4 G[11] G[4, 5, 4] - 4 G[12] G[4, 5, 4] + 
      3 G[11] G[4, 5, 5] + 3 G[12] G[4, 5, 5] - 6 G[1] G[4, 5, 7] + 
      3 G[11] G[4, 5, 7] + 3 G[12] G[4, 5, 7] - 2 G[1] G[4, 5, 9] + 
      2 G[11] G[4, 5, 9] + 2 G[12] G[4, 5, 9] - G[1] G[4, 6, 4] + 
      G[11] G[4, 6, 4] + G[12] G[4, 6, 4] - G[11] G[4, 6, 5] - 
      G[12] G[4, 6, 5] + 2 G[1] G[4, 6, 7] - G[11] G[4, 6, 7] - 
      G[12] G[4, 6, 7] + 4 G[1] G[4, 7, 4] - 4 G[11] G[4, 7, 4] - 
      4 G[12] G[4, 7, 4] + 3 G[11] G[4, 7, 5] + 3 G[12] G[4, 7, 5] - 
      6 G[1] G[4, 7, 7] + 3 G[11] G[4, 7, 7] + 3 G[12] G[4, 7, 7] - 
      2 G[1] G[4, 7, 9] + 2 G[11] G[4, 7, 9] + 2 G[12] G[4, 7, 9] + 
      3 G[1] G[4, 9, 4] - 3 G[11] G[4, 9, 4] - 3 G[12] G[4, 9, 4] + 
      G[11] G[4, 9, 5] + G[12] G[4, 9, 5] - 2 G[1] G[4, 9, 7] + 
      G[11] G[4, 9, 7] + G[12] G[4, 9, 7] - 4 G[1] G[4, 9, 9] + 
      4 G[11] G[4, 9, 9] + 4 G[12] G[4, 9, 9] - G[1] G[4, 10, 4] + 
      G[11] G[4, 10, 4] + G[12] G[4, 10, 4] - G[11] G[4, 10, 5] - 
      G[12] G[4, 10, 5] + 2 G[1] G[4, 10, 7] - G[11] G[4, 10, 7] - 
      G[12] G[4, 10, 7] - G[1] G[4, 16, 4] + G[11] G[4, 16, 4] + 
      G[12] G[4, 16, 4] - G[11] G[4, 16, 5] - G[12] G[4, 16, 5] + 
      2 G[1] G[4, 16, 7] - G[11] G[4, 16, 7] - G[12] G[4, 16, 7] + 
      10 G[1] G[5, 4, 4] - 10 G[11] G[5, 4, 4] - 
      10 G[12] G[5, 4, 4] + 6 G[11] G[5, 4, 5] + 6 G[12] G[5, 4, 5] - 
      12 G[1] G[5, 4, 7] + 6 G[11] G[5, 4, 7] + 6 G[12] G[5, 4, 7] - 
      8 G[1] G[5, 4, 9] + 8 G[11] G[5, 4, 9] + 8 G[12] G[5, 4, 9] - 
      12 G[1] G[5, 5, 4] + 12 G[11] G[5, 5, 4] + 
      12 G[12] G[5, 5, 4] - 9 G[11] G[5, 5, 5] - 9 G[12] G[5, 5, 5] + 
      18 G[1] G[5, 5, 7] - 9 G[11] G[5, 5, 7] - 9 G[12] G[5, 5, 7] + 
      6 G[1] G[5, 5, 9] - 6 G[11] G[5, 5, 9] - 6 G[12] G[5, 5, 9] + 
      2 G[1] G[5, 6, 4] - 2 G[11] G[5, 6, 4] - 2 G[12] G[5, 6, 4] + 
      2 G[11] G[5, 6, 5] + 2 G[12] G[5, 6, 5] - 4 G[1] G[5, 6, 7] + 
      2 G[11] G[5, 6, 7] + 2 G[12] G[5, 6, 7] - 12 G[1] G[5, 7, 4] + 
      12 G[11] G[5, 7, 4] + 12 G[12] G[5, 7, 4] - 
      9 G[11] G[5, 7, 5] - 9 G[12] G[5, 7, 5] + 18 G[1] G[5, 7, 7] - 
      9 G[11] G[5, 7, 7] - 9 G[12] G[5, 7, 7] + 6 G[1] G[5, 7, 9] - 
      6 G[11] G[5, 7, 9] - 6 G[12] G[5, 7, 9] - 4 G[1] G[5, 9, 4] + 
      4 G[11] G[5, 9, 4] + 4 G[12] G[5, 9, 4] - 2 G[11] G[5, 9, 5] - 
      2 G[12] G[5, 9, 5] + 4 G[1] G[5, 9, 7] - 2 G[11] G[5, 9, 7] - 
      2 G[12] G[5, 9, 7] + 4 G[1] G[5, 9, 9] - 4 G[11] G[5, 9, 9] - 
      4 G[12] G[5, 9, 9] + 4 G[1] G[5, 10, 4] - 4 G[11] G[5, 10, 4] - 
      4 G[12] G[5, 10, 4] + 4 G[11] G[5, 10, 5] + 
      4 G[12] G[5, 10, 5] - 8 G[1] G[5, 10, 7] + 
      4 G[11] G[5, 10, 7] + 4 G[12] G[5, 10, 7] + 
      2 G[1] G[5, 16, 4] - 2 G[11] G[5, 16, 4] - 
      2 G[12] G[5, 16, 4] + 2 G[11] G[5, 16, 5] + 
      2 G[12] G[5, 16, 5] - 4 G[1] G[5, 16, 7] + 
      2 G[11] G[5, 16, 7] + 2 G[12] G[5, 16, 7] - 4 G[1] G[6, 4, 4] + 
      4 G[11] G[6, 4, 4] + 4 G[12] G[6, 4, 4] - 3 G[11] G[6, 4, 5] - 
      3 G[12] G[6, 4, 5] + 6 G[1] G[6, 4, 7] - 3 G[11] G[6, 4, 7] - 
      3 G[12] G[6, 4, 7] + 2 G[1] G[6, 4, 9] - 2 G[11] G[6, 4, 9] - 
      2 G[12] G[6, 4, 9] + 4 G[1] G[6, 5, 4] - 4 G[11] G[6, 5, 4] - 
      4 G[12] G[6, 5, 4] + 3 G[11] G[6, 5, 5] + 3 G[12] G[6, 5, 5] - 
      6 G[1] G[6, 5, 7] + 3 G[11] G[6, 5, 7] + 3 G[12] G[6, 5, 7] - 
      2 G[1] G[6, 5, 9] + 2 G[11] G[6, 5, 9] + 2 G[12] G[6, 5, 9] + 
      4 G[1] G[6, 7, 4] - 4 G[11] G[6, 7, 4] - 4 G[12] G[6, 7, 4] + 
      3 G[11] G[6, 7, 5] + 3 G[12] G[6, 7, 5] - 6 G[1] G[6, 7, 7] + 
      3 G[11] G[6, 7, 7] + 3 G[12] G[6, 7, 7] - 2 G[1] G[6, 7, 9] + 
      2 G[11] G[6, 7, 9] + 2 G[12] G[6, 7, 9] + G[1] G[6, 9, 4] - 
      G[11] G[6, 9, 4] - G[12] G[6, 9, 4] + G[11] G[6, 9, 5] + 
      G[12] G[6, 9, 5] - 2 G[1] G[6, 9, 7] + G[11] G[6, 9, 7] + 
      G[12] G[6, 9, 7] - G[1] G[6, 10, 4] + G[11] G[6, 10, 4] + 
      G[12] G[6, 10, 4] - G[11] G[6, 10, 5] - G[12] G[6, 10, 5] + 
      2 G[1] G[6, 10, 7] - G[11] G[6, 10, 7] - G[12] G[6, 10, 7] + 
      10 G[1] G[7, 4, 4] - 10 G[11] G[7, 4, 4] - 
      10 G[12] G[7, 4, 4] + 6 G[11] G[7, 4, 5] + 6 G[12] G[7, 4, 5] - 
      12 G[1] G[7, 4, 7] + 6 G[11] G[7, 4, 7] + 6 G[12] G[7, 4, 7] - 
      8 G[1] G[7, 4, 9] + 8 G[11] G[7, 4, 9] + 8 G[12] G[7, 4, 9] - 
      12 G[1] G[7, 5, 4] + 12 G[11] G[7, 5, 4] + 
      12 G[12] G[7, 5, 4] - 9 G[11] G[7, 5, 5] - 9 G[12] G[7, 5, 5] + 
      18 G[1] G[7, 5, 7] - 9 G[11] G[7, 5, 7] - 9 G[12] G[7, 5, 7] + 
      6 G[1] G[7, 5, 9] - 6 G[11] G[7, 5, 9] - 6 G[12] G[7, 5, 9] + 
      2 G[1] G[7, 6, 4] - 2 G[11] G[7, 6, 4] - 2 G[12] G[7, 6, 4] + 
      2 G[11] G[7, 6, 5] + 2 G[12] G[7, 6, 5] - 4 G[1] G[7, 6, 7] + 
      2 G[11] G[7, 6, 7] + 2 G[12] G[7, 6, 7] - 12 G[1] G[7, 7, 4] + 
      12 G[11] G[7, 7, 4] + 12 G[12] G[7, 7, 4] - 
      9 G[11] G[7, 7, 5] - 9 G[12] G[7, 7, 5] + 18 G[1] G[7, 7, 7] - 
      9 G[11] G[7, 7, 7] - 9 G[12] G[7, 7, 7] + 6 G[1] G[7, 7, 9] - 
      6 G[11] G[7, 7, 9] - 6 G[12] G[7, 7, 9] - 4 G[1] G[7, 9, 4] + 
      4 G[11] G[7, 9, 4] + 4 G[12] G[7, 9, 4] - 2 G[11] G[7, 9, 5] - 
      2 G[12] G[7, 9, 5] + 4 G[1] G[7, 9, 7] - 2 G[11] G[7, 9, 7] - 
      2 G[12] G[7, 9, 7] + 4 G[1] G[7, 9, 9] - 4 G[11] G[7, 9, 9] - 
      4 G[12] G[7, 9, 9] + 4 G[1] G[7, 10, 4] - 4 G[11] G[7, 10, 4] - 
      4 G[12] G[7, 10, 4] + 4 G[11] G[7, 10, 5] + 
      4 G[12] G[7, 10, 5] - 8 G[1] G[7, 10, 7] + 
      4 G[11] G[7, 10, 7] + 4 G[12] G[7, 10, 7] + 
      2 G[1] G[7, 16, 4] - 2 G[11] G[7, 16, 4] - 
      2 G[12] G[7, 16, 4] + 2 G[11] G[7, 16, 5] + 
      2 G[12] G[7, 16, 5] - 4 G[1] G[7, 16, 7] + 
      2 G[11] G[7, 16, 7] + 2 G[12] G[7, 16, 7] - 
      4 G[1] G[10, 4, 4] + 4 G[11] G[10, 4, 4] + 
      4 G[12] G[10, 4, 4] - 2 G[11] G[10, 4, 5] - 
      2 G[12] G[10, 4, 5] + 4 G[1] G[10, 4, 7] - 
      2 G[11] G[10, 4, 7] - 2 G[12] G[10, 4, 7] + 
      4 G[1] G[10, 4, 9] - 4 G[11] G[10, 4, 9] - 
      4 G[12] G[10, 4, 9] + 8 G[1] G[10, 5, 4] - 
      8 G[11] G[10, 5, 4] - 8 G[12] G[10, 5, 4] + 
      6 G[11] G[10, 5, 5] + 6 G[12] G[10, 5, 5] - 
      12 G[1] G[10, 5, 7] + 6 G[11] G[10, 5, 7] + 
      6 G[12] G[10, 5, 7] - 4 G[1] G[10, 5, 9] + 
      4 G[11] G[10, 5, 9] + 4 G[12] G[10, 5, 9] - 
      2 G[1] G[10, 6, 4] + 2 G[11] G[10, 6, 4] + 
      2 G[12] G[10, 6, 4] - 2 G[11] G[10, 6, 5] - 
      2 G[12] G[10, 6, 5] + 4 G[1] G[10, 6, 7] - 
      2 G[11] G[10, 6, 7] - 2 G[12] G[10, 6, 7] + 
      8 G[1] G[10, 7, 4] - 8 G[11] G[10, 7, 4] - 
      8 G[12] G[10, 7, 4] + 6 G[11] G[10, 7, 5] + 
      6 G[12] G[10, 7, 5] - 12 G[1] G[10, 7, 7] + 
      6 G[11] G[10, 7, 7] + 6 G[12] G[10, 7, 7] - 
      4 G[1] G[10, 7, 9] + 4 G[11] G[10, 7, 9] + 
      4 G[12] G[10, 7, 9] - 4 G[1] G[10, 10, 4] + 
      4 G[11] G[10, 10, 4] + 4 G[12] G[10, 10, 4] - 
      4 G[11] G[10, 10, 5] - 4 G[12] G[10, 10, 5] + 
      8 G[1] G[10, 10, 7] - 4 G[11] G[10, 10, 7] - 
      4 G[12] G[10, 10, 7] - 2 G[1] G[10, 16, 4] + 
      2 G[11] G[10, 16, 4] + 2 G[12] G[10, 16, 4] - 
      2 G[11] G[10, 16, 5] - 2 G[12] G[10, 16, 5] + 
      4 G[1] G[10, 16, 7] - 2 G[11] G[10, 16, 7] - 
      2 G[12] G[10, 16, 7] + 5 G[4] G[11, 1, 1] - 
      8 G[5] G[11, 1, 1] - 8 G[7] G[11, 1, 1] + 6 G[10] G[11, 1, 1] - 
      3 G[4] G[11, 1, 11] + 4 G[5] G[11, 1, 11] + 
      4 G[7] G[11, 1, 11] - 2 G[10] G[11, 1, 11] - 
      3 G[4] G[11, 1, 12] + 4 G[5] G[11, 1, 12] + 
      4 G[7] G[11, 1, 12] - 2 G[10] G[11, 1, 12] - 
      4 G[4] G[11, 11, 1] + 4 G[5] G[11, 11, 1] + 
      4 G[7] G[11, 11, 1] + 4 G[4] G[11, 11, 11] - 
      4 G[5] G[11, 11, 11] - 4 G[7] G[11, 11, 11] + 
      4 G[4] G[11, 11, 12] - 4 G[5] G[11, 11, 12] - 
      4 G[7] G[11, 11, 12] - 4 G[4] G[11, 12, 1] + 
      4 G[5] G[11, 12, 1] + 4 G[7] G[11, 12, 1] + 
      4 G[4] G[11, 12, 11] - 4 G[5] G[11, 12, 11] - 
      4 G[7] G[11, 12, 11] + 4 G[4] G[11, 12, 12] - 
      4 G[5] G[11, 12, 12] - 4 G[7] G[11, 12, 12] + 
      4 G[4] G[11, 16, 1] - 4 G[5] G[11, 16, 1] - 
      4 G[7] G[11, 16, 1] - 4 G[4] G[11, 16, 11] + 
      4 G[5] G[11, 16, 11] + 4 G[7] G[11, 16, 11] - 
      4 G[4] G[11, 16, 12] + 4 G[5] G[11, 16, 12] + 
      4 G[7] G[11, 16, 12] + G[4] G[11, 18, 11] - 
      2 G[5] G[11, 18, 11] - 2 G[7] G[11, 18, 11] + 
      2 G[10] G[11, 18, 11] + G[4] G[11, 18, 12] - 
      2 G[5] G[11, 18, 12] - 2 G[7] G[11, 18, 12] + 
      2 G[10] G[11, 18, 12] - 2 G[4] G[11, 19, 1] + 
      4 G[5] G[11, 19, 1] + 4 G[7] G[11, 19, 1] - 
      4 G[10] G[11, 19, 1] + G[4] G[11, 19, 11] - 
      2 G[5] G[11, 19, 11] - 2 G[7] G[11, 19, 11] + 
      2 G[10] G[11, 19, 11] + G[4] G[11, 19, 12] - 
      2 G[5] G[11, 19, 12] - 2 G[7] G[11, 19, 12] + 
      2 G[10] G[11, 19, 12] + 5 G[4] G[12, 1, 1] - 
      8 G[5] G[12, 1, 1] - 8 G[7] G[12, 1, 1] + 6 G[10] G[12, 1, 1] - 
      3 G[4] G[12, 1, 11] + 4 G[5] G[12, 1, 11] + 
      4 G[7] G[12, 1, 11] - 2 G[10] G[12, 1, 11] - 
      3 G[4] G[12, 1, 12] + 4 G[5] G[12, 1, 12] + 
      4 G[7] G[12, 1, 12] - 2 G[10] G[12, 1, 12] - 
      4 G[4] G[12, 11, 1] + 4 G[5] G[12, 11, 1] + 
      4 G[7] G[12, 11, 1] + 4 G[4] G[12, 11, 11] - 
      4 G[5] G[12, 11, 11] - 4 G[7] G[12, 11, 11] + 
      4 G[4] G[12, 11, 12] - 4 G[5] G[12, 11, 12] - 
      4 G[7] G[12, 11, 12] - 4 G[4] G[12, 12, 1] + 
      4 G[5] G[12, 12, 1] + 4 G[7] G[12, 12, 1] + 
      4 G[4] G[12, 12, 11] - 4 G[5] G[12, 12, 11] - 
      4 G[7] G[12, 12, 11] + 4 G[4] G[12, 12, 12] - 
      4 G[5] G[12, 12, 12] - 4 G[7] G[12, 12, 12] + 
      4 G[4] G[12, 16, 1] - 4 G[5] G[12, 16, 1] - 
      4 G[7] G[12, 16, 1] - 4 G[4] G[12, 16, 11] + 
      4 G[5] G[12, 16, 11] + 4 G[7] G[12, 16, 11] - 
      4 G[4] G[12, 16, 12] + 4 G[5] G[12, 16, 12] + 
      4 G[7] G[12, 16, 12] + G[4] G[12, 18, 11] - 
      2 G[5] G[12, 18, 11] - 2 G[7] G[12, 18, 11] + 
      2 G[10] G[12, 18, 11] + G[4] G[12, 18, 12] - 
      2 G[5] G[12, 18, 12] - 2 G[7] G[12, 18, 12] + 
      2 G[10] G[12, 18, 12] - 2 G[4] G[12, 19, 1] + 
      4 G[5] G[12, 19, 1] + 4 G[7] G[12, 19, 1] - 
      4 G[10] G[12, 19, 1] + G[4] G[12, 19, 11] - 
      2 G[5] G[12, 19, 11] - 2 G[7] G[12, 19, 11] + 
      2 G[10] G[12, 19, 11] + G[4] G[12, 19, 12] - 
      2 G[5] G[12, 19, 12] - 2 G[7] G[12, 19, 12] + 
      2 G[10] G[12, 19, 12] - 6 G[4] G[16, 1, 1] + 
      16 G[5] G[16, 1, 1] - 6 G[6] G[16, 1, 1] + 
      2 G[4] G[16, 1, 11] - 4 G[10] G[16, 1, 11] + 
      2 G[4] G[16, 1, 12] - 4 G[10] G[16, 1, 12] - 
      4 G[1] G[16, 4, 4] + 4 G[11] G[16, 4, 4] + 
      4 G[12] G[16, 4, 4] - 3 G[11] G[16, 4, 5] - 
      3 G[12] G[16, 4, 5] + 6 G[1] G[16, 4, 7] - 
      3 G[11] G[16, 4, 7] - 3 G[12] G[16, 4, 7] + 
      2 G[1] G[16, 4, 9] - 2 G[11] G[16, 4, 9] - 
      2 G[12] G[16, 4, 9] + 4 G[1] G[16, 5, 4] - 
      4 G[11] G[16, 5, 4] - 4 G[12] G[16, 5, 4] + 
      3 G[11] G[16, 5, 5] + 3 G[12] G[16, 5, 5] - 
      6 G[1] G[16, 5, 7] + 3 G[11] G[16, 5, 7] + 
      3 G[12] G[16, 5, 7] - 2 G[1] G[16, 5, 9] + 
      2 G[11] G[16, 5, 9] + 2 G[12] G[16, 5, 9] + 
      4 G[1] G[16, 7, 4] - 4 G[11] G[16, 7, 4] - 
      4 G[12] G[16, 7, 4] + 3 G[11] G[16, 7, 5] + 
      3 G[12] G[16, 7, 5] - 6 G[1] G[16, 7, 7] + 
      3 G[11] G[16, 7, 7] + 3 G[12] G[16, 7, 7] - 
      2 G[1] G[16, 7, 9] + 2 G[11] G[16, 7, 9] + 2 G[12] G[16, 7, 9] +
       G[1] G[16, 9, 4] - G[11] G[16, 9, 4] - G[12] G[16, 9, 4] + 
      G[11] G[16, 9, 5] + G[12] G[16, 9, 5] - 2 G[1] G[16, 9, 7] + 
      G[11] G[16, 9, 7] + G[12] G[16, 9, 7] - G[1] G[16, 10, 4] + 
      G[11] G[16, 10, 4] + G[12] G[16, 10, 4] - G[11] G[16, 10, 5] - 
      G[12] G[16, 10, 5] + 2 G[1] G[16, 10, 7] - G[11] G[16, 10, 7] - 
      G[12] G[16, 10, 7] + 4 G[4] G[16, 11, 1] - 
      4 G[5] G[16, 11, 1] - 4 G[7] G[16, 11, 1] - 
      4 G[4] G[16, 11, 11] + 4 G[5] G[16, 11, 11] + 
      4 G[7] G[16, 11, 11] - 4 G[4] G[16, 11, 12] + 
      4 G[5] G[16, 11, 12] + 4 G[7] G[16, 11, 12] + 
      4 G[4] G[16, 12, 1] - 4 G[5] G[16, 12, 1] - 
      4 G[7] G[16, 12, 1] - 4 G[4] G[16, 12, 11] + 
      4 G[5] G[16, 12, 11] + 4 G[7] G[16, 12, 11] - 
      4 G[4] G[16, 12, 12] + 4 G[5] G[16, 12, 12] + 
      4 G[7] G[16, 12, 12] - 4 G[4] G[16, 16, 1] + 
      8 G[7] G[16, 16, 1] + 4 G[4] G[16, 16, 11] - 
      4 G[5] G[16, 16, 11] - 4 G[7] G[16, 16, 11] + 
      4 G[4] G[16, 16, 12] - 4 G[5] G[16, 16, 12] - 
      4 G[7] G[16, 16, 12] - 12 G[5] G[16, 17, 1] + 
      12 G[7] G[16, 17, 1] - 2 G[5] G[16, 18, 11] - 
      2 G[7] G[16, 18, 11] + 4 G[10] G[16, 18, 11] - 
      2 G[5] G[16, 18, 12] - 2 G[7] G[16, 18, 12] + 
      4 G[10] G[16, 18, 12] + 4 G[5] G[16, 19, 1] + 
      4 G[7] G[16, 19, 1] - 8 G[10] G[16, 19, 1] - 
      2 G[5] G[16, 19, 11] - 2 G[7] G[16, 19, 11] + 
      4 G[10] G[16, 19, 11] - 2 G[5] G[16, 19, 12] - 
      2 G[7] G[16, 19, 12] + 4 G[10] G[16, 19, 12] + 
      24 G[5] G[17, 1, 1] - 24 G[7] G[17, 1, 1] - 
      12 G[5] G[17, 16, 1] + 12 G[7] G[17, 16, 1] - 
      36 G[5] G[17, 17, 1] + 36 G[7] G[17, 17, 1] - 
      4 G[5] G[18, 1, 11] - 4 G[7] G[18, 1, 11] + 
      8 G[10] G[18, 1, 11] - 4 G[5] G[18, 1, 12] - 
      4 G[7] G[18, 1, 12] + 8 G[10] G[18, 1, 12] - 
      2 G[5] G[18, 11, 1] - 2 G[7] G[18, 11, 1] + 
      4 G[10] G[18, 11, 1] + 2 G[5] G[18, 11, 11] + 
      2 G[7] G[18, 11, 11] - 4 G[10] G[18, 11, 11] + 
      2 G[5] G[18, 11, 12] + 2 G[7] G[18, 11, 12] - 
      4 G[10] G[18, 11, 12] - 2 G[5] G[18, 12, 1] - 
      2 G[7] G[18, 12, 1] + 4 G[10] G[18, 12, 1] + 
      2 G[5] G[18, 12, 11] + 2 G[7] G[18, 12, 11] - 
      4 G[10] G[18, 12, 11] + 2 G[5] G[18, 12, 12] + 
      2 G[7] G[18, 12, 12] - 4 G[10] G[18, 12, 12] + 
      4 G[5] G[18, 16, 1] + 4 G[7] G[18, 16, 1] - 
      8 G[10] G[18, 16, 1] - 2 G[5] G[18, 16, 11] - 
      2 G[7] G[18, 16, 11] + 4 G[10] G[18, 16, 11] - 
      2 G[5] G[18, 16, 12] - 2 G[7] G[18, 16, 12] + 
      4 G[10] G[18, 16, 12] + 6 G[5] G[18, 17, 1] + 
      6 G[7] G[18, 17, 1] - 12 G[10] G[18, 17, 1] + 
      3 G[5] G[18, 18, 11] + 3 G[7] G[18, 18, 11] - 
      6 G[10] G[18, 18, 11] + 3 G[5] G[18, 18, 12] + 
      3 G[7] G[18, 18, 12] - 6 G[10] G[18, 18, 12] - 
      6 G[5] G[18, 19, 1] - 6 G[7] G[18, 19, 1] + 
      12 G[10] G[18, 19, 1] + 3 G[5] G[18, 19, 11] + 
      3 G[7] G[18, 19, 11] - 6 G[10] G[18, 19, 11] + 
      3 G[5] G[18, 19, 12] + 3 G[7] G[18, 19, 12] - 
      6 G[10] G[18, 19, 12] + 8 G[5] G[19, 1, 1] + 
      8 G[7] G[19, 1, 1] - 16 G[10] G[19, 1, 1] - 
      4 G[5] G[19, 1, 11] - 4 G[7] G[19, 1, 11] + 
      8 G[10] G[19, 1, 11] - 4 G[5] G[19, 1, 12] - 
      4 G[7] G[19, 1, 12] + 8 G[10] G[19, 1, 12] - 
      2 G[5] G[19, 11, 1] - 2 G[7] G[19, 11, 1] + 
      4 G[10] G[19, 11, 1] + 2 G[5] G[19, 11, 11] + 
      2 G[7] G[19, 11, 11] - 4 G[10] G[19, 11, 11] + 
      2 G[5] G[19, 11, 12] + 2 G[7] G[19, 11, 12] - 
      4 G[10] G[19, 11, 12] - 2 G[5] G[19, 12, 1] - 
      2 G[7] G[19, 12, 1] + 4 G[10] G[19, 12, 1] + 
      2 G[5] G[19, 12, 11] + 2 G[7] G[19, 12, 11] - 
      4 G[10] G[19, 12, 11] + 2 G[5] G[19, 12, 12] + 
      2 G[7] G[19, 12, 12] - 4 G[10] G[19, 12, 12] - 
      2 G[5] G[19, 16, 11] - 2 G[7] G[19, 16, 11] + 
      4 G[10] G[19, 16, 11] - 2 G[5] G[19, 16, 12] - 
      2 G[7] G[19, 16, 12] + 4 G[10] G[19, 16, 12] - 
      6 G[5] G[19, 17, 1] - 6 G[7] G[19, 17, 1] + 
      12 G[10] G[19, 17, 1] + 3 G[5] G[19, 18, 11] + 
      3 G[7] G[19, 18, 11] - 6 G[10] G[19, 18, 11] + 
      3 G[5] G[19, 18, 12] + 3 G[7] G[19, 18, 12] - 
      6 G[10] G[19, 18, 12] - 6 G[5] G[19, 19, 1] - 
      6 G[7] G[19, 19, 1] + 12 G[10] G[19, 19, 1] + 
      3 G[5] G[19, 19, 11] + 3 G[7] G[19, 19, 11] - 
      6 G[10] G[19, 19, 11] + 3 G[5] G[19, 19, 12] + 
      3 G[7] G[19, 19, 12] - 6 G[10] G[19, 19, 12] - 
      4 G[1, 1, 1, 11] - 4 G[1, 1, 1, 12] - 4 G[1, 1, 11, 1] + 
      4 G[1, 1, 11, 11] + 4 G[1, 1, 11, 12] - 4 G[1, 1, 12, 1] + 
      4 G[1, 1, 12, 11] + 4 G[1, 1, 12, 12] + 8 G[1, 1, 16, 1] - 
      4 G[1, 1, 16, 11] - 4 G[1, 1, 16, 12] + 12 G[1, 1, 17, 1] + 
      2 G[1, 1, 18, 11] + 2 G[1, 1, 18, 12] - 4 G[1, 1, 19, 1] + 
      2 G[1, 1, 19, 11] + 2 G[1, 1, 19, 12] - 2 G[1, 11, 1, 1] + 
      2 G[1, 11, 1, 11] + 2 G[1, 11, 1, 12] + 4 G[1, 11, 11, 1] - 
      4 G[1, 11, 11, 11] - 4 G[1, 11, 11, 12] + 4 G[1, 11, 12, 1] - 
      4 G[1, 11, 12, 11] - 4 G[1, 11, 12, 12] - 4 G[1, 11, 16, 1] + 
      4 G[1, 11, 16, 11] + 4 G[1, 11, 16, 12] - 2 G[1, 12, 1, 1] + 
      2 G[1, 12, 1, 11] + 2 G[1, 12, 1, 12] + 4 G[1, 12, 11, 1] - 
      4 G[1, 12, 11, 11] - 4 G[1, 12, 11, 12] + 4 G[1, 12, 12, 1] - 
      4 G[1, 12, 12, 11] - 4 G[1, 12, 12, 12] - 4 G[1, 12, 16, 1] + 
      4 G[1, 12, 16, 11] + 4 G[1, 12, 16, 12] + 16 G[1, 16, 1, 1] - 
      4 G[1, 16, 1, 11] - 4 G[1, 16, 1, 12] - 4 G[1, 16, 11, 1] + 
      4 G[1, 16, 11, 11] + 4 G[1, 16, 11, 12] - 4 G[1, 16, 12, 1] + 
      4 G[1, 16, 12, 11] + 4 G[1, 16, 12, 12] - 4 G[1, 16, 16, 11] - 
      4 G[1, 16, 16, 12] - 12 G[1, 16, 17, 1] + 2 G[1, 16, 18, 11] + 
      2 G[1, 16, 18, 12] - 4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 
      2 G[1, 16, 19, 12] + 24 G[1, 17, 1, 1] - 12 G[1, 17, 16, 1] - 
      36 G[1, 17, 17, 1] + 4 G[1, 18, 1, 11] + 4 G[1, 18, 1, 12] + 
      2 G[1, 18, 11, 1] - 2 G[1, 18, 11, 11] - 2 G[1, 18, 11, 12] + 
      2 G[1, 18, 12, 1] - 2 G[1, 18, 12, 11] - 2 G[1, 18, 12, 12] - 
      4 G[1, 18, 16, 1] + 2 G[1, 18, 16, 11] + 2 G[1, 18, 16, 12] - 
      6 G[1, 18, 17, 1] - 3 G[1, 18, 18, 11] - 3 G[1, 18, 18, 12] + 
      6 G[1, 18, 19, 1] - 3 G[1, 18, 19, 11] - 3 G[1, 18, 19, 12] - 
      8 G[1, 19, 1, 1] + 4 G[1, 19, 1, 11] + 4 G[1, 19, 1, 12] + 
      2 G[1, 19, 11, 1] - 2 G[1, 19, 11, 11] - 2 G[1, 19, 11, 12] + 
      2 G[1, 19, 12, 1] - 2 G[1, 19, 12, 11] - 2 G[1, 19, 12, 12] + 
      2 G[1, 19, 16, 11] + 2 G[1, 19, 16, 12] + 6 G[1, 19, 17, 1] - 
      3 G[1, 19, 18, 11] - 3 G[1, 19, 18, 12] + 6 G[1, 19, 19, 1] - 
      3 G[1, 19, 19, 11] - 3 G[1, 19, 19, 12] - 9 G[2, 1, 1, 1] + 
      6 G[2, 1, 16, 1] + 18 G[2, 1, 17, 1] - 6 G[2, 16, 1, 1] - 
      9 G[3, 1, 1, 1] + 6 G[3, 1, 16, 1] + 18 G[3, 1, 17, 1] - 
      6 G[3, 16, 1, 1] + 4 G[4, 4, 4, 9] - 2 G[4, 4, 5, 9] + 
      2 G[4, 4, 5, 13] - 2 G[4, 4, 7, 9] + 2 G[4, 4, 7, 13] - 
      4 G[4, 4, 9, 9] - 2 G[4, 4, 9, 13] - 2 G[4, 4, 16, 13] - 
      4 G[4, 5, 4, 9] + 3 G[4, 5, 5, 9] - 3 G[4, 5, 5, 13] + 
      3 G[4, 5, 7, 9] - 3 G[4, 5, 7, 13] + 2 G[4, 5, 9, 9] + 
      2 G[4, 5, 9, 13] - 4 G[4, 5, 13, 13] + 4 G[4, 5, 16, 13] + 
      G[4, 6, 4, 9] - G[4, 6, 5, 9] + G[4, 6, 5, 13] - G[4, 6, 7, 9] +
       G[4, 6, 7, 13] - G[4, 6, 9, 13] - 4 G[4, 7, 4, 9] + 
      3 G[4, 7, 5, 9] - 3 G[4, 7, 5, 13] + 3 G[4, 7, 7, 9] - 
      3 G[4, 7, 7, 13] + 2 G[4, 7, 9, 9] + 2 G[4, 7, 9, 13] - 
      4 G[4, 7, 13, 13] + 4 G[4, 7, 16, 13] - 3 G[4, 9, 4, 9] + 
      G[4, 9, 5, 9] - G[4, 9, 5, 13] + G[4, 9, 7, 9] - 
      G[4, 9, 7, 13] + 4 G[4, 9, 9, 9] + 2 G[4, 9, 9, 13] + 
      4 G[4, 9, 13, 13] - G[4, 9, 16, 13] + G[4, 10, 4, 9] - 
      G[4, 10, 5, 9] + G[4, 10, 5, 13] - G[4, 10, 7, 9] + 
      G[4, 10, 7, 13] - G[4, 10, 16, 13] + G[4, 16, 4, 9] - 
      G[4, 16, 5, 9] + G[4, 16, 5, 13] - G[4, 16, 7, 9] + 
      G[4, 16, 7, 13] - G[4, 16, 9, 13] + 4 G[4, 16, 13, 13] - 
      2 G[4, 16, 16, 13] - 10 G[5, 4, 4, 9] + 6 G[5, 4, 5, 9] - 
      6 G[5, 4, 5, 13] + 6 G[5, 4, 7, 9] - 6 G[5, 4, 7, 13] + 
      8 G[5, 4, 9, 9] + 6 G[5, 4, 9, 13] + 6 G[5, 4, 16, 13] + 
      12 G[5, 5, 4, 9] - 9 G[5, 5, 5, 9] + 9 G[5, 5, 5, 13] - 
      9 G[5, 5, 7, 9] + 9 G[5, 5, 7, 13] - 6 G[5, 5, 9, 9] - 
      6 G[5, 5, 9, 13] + 12 G[5, 5, 13, 13] - 12 G[5, 5, 16, 13] - 
      2 G[5, 6, 4, 9] + 2 G[5, 6, 5, 9] - 2 G[5, 6, 5, 13] + 
      2 G[5, 6, 7, 9] - 2 G[5, 6, 7, 13] + 2 G[5, 6, 9, 13] + 
      12 G[5, 7, 4, 9] - 9 G[5, 7, 5, 9] + 9 G[5, 7, 5, 13] - 
      9 G[5, 7, 7, 9] + 9 G[5, 7, 7, 13] - 6 G[5, 7, 9, 9] - 
      6 G[5, 7, 9, 13] + 12 G[5, 7, 13, 13] - 12 G[5, 7, 16, 13] + 
      4 G[5, 9, 4, 9] - 2 G[5, 9, 5, 9] + 2 G[5, 9, 5, 13] - 
      2 G[5, 9, 7, 9] + 2 G[5, 9, 7, 13] - 4 G[5, 9, 9, 9] - 
      4 G[5, 9, 9, 13] - 8 G[5, 9, 13, 13] + 2 G[5, 9, 16, 13] - 
      4 G[5, 10, 4, 9] + 4 G[5, 10, 5, 9] - 4 G[5, 10, 5, 13] + 
      4 G[5, 10, 7, 9] - 4 G[5, 10, 7, 13] + 4 G[5, 10, 16, 13] + 
      16 G[5, 13, 13, 13] - 6 G[5, 13, 16, 13] - 2 G[5, 16, 4, 9] + 
      2 G[5, 16, 5, 9] - 2 G[5, 16, 5, 13] + 2 G[5, 16, 7, 9] - 
      2 G[5, 16, 7, 13] + 2 G[5, 16, 9, 13] - 16 G[5, 16, 13, 13] + 
      6 G[5, 16, 16, 13] + 4 G[6, 4, 4, 9] - 3 G[6, 4, 5, 9] + 
      3 G[6, 4, 5, 13] - 3 G[6, 4, 7, 9] + 3 G[6, 4, 7, 13] - 
      2 G[6, 4, 9, 9] - 3 G[6, 4, 9, 13] - 3 G[6, 4, 16, 13] - 
      4 G[6, 5, 4, 9] + 3 G[6, 5, 5, 9] - 3 G[6, 5, 5, 13] + 
      3 G[6, 5, 7, 9] - 3 G[6, 5, 7, 13] + 2 G[6, 5, 9, 9] + 
      2 G[6, 5, 9, 13] - 4 G[6, 5, 13, 13] + 4 G[6, 5, 16, 13] - 
      4 G[6, 7, 4, 9] + 3 G[6, 7, 5, 9] - 3 G[6, 7, 5, 13] + 
      3 G[6, 7, 7, 9] - 3 G[6, 7, 7, 13] + 2 G[6, 7, 9, 9] + 
      2 G[6, 7, 9, 13] - 4 G[6, 7, 13, 13] + 4 G[6, 7, 16, 13] - 
      G[6, 9, 4, 9] + G[6, 9, 5, 9] - G[6, 9, 5, 13] + G[6, 9, 7, 9] -
       G[6, 9, 7, 13] + 2 G[6, 9, 9, 13] + 4 G[6, 9, 13, 13] - 
      G[6, 9, 16, 13] + G[6, 10, 4, 9] - G[6, 10, 5, 9] + 
      G[6, 10, 5, 13] - G[6, 10, 7, 9] + G[6, 10, 7, 13] - 
      G[6, 10, 16, 13] - 10 G[7, 4, 4, 9] + 6 G[7, 4, 5, 9] - 
      6 G[7, 4, 5, 13] + 6 G[7, 4, 7, 9] - 6 G[7, 4, 7, 13] + 
      8 G[7, 4, 9, 9] + 6 G[7, 4, 9, 13] + 6 G[7, 4, 16, 13] + 
      12 G[7, 5, 4, 9] - 9 G[7, 5, 5, 9] + 9 G[7, 5, 5, 13] - 
      9 G[7, 5, 7, 9] + 9 G[7, 5, 7, 13] - 6 G[7, 5, 9, 9] - 
      6 G[7, 5, 9, 13] + 12 G[7, 5, 13, 13] - 12 G[7, 5, 16, 13] - 
      2 G[7, 6, 4, 9] + 2 G[7, 6, 5, 9] - 2 G[7, 6, 5, 13] + 
      2 G[7, 6, 7, 9] - 2 G[7, 6, 7, 13] + 2 G[7, 6, 9, 13] + 
      12 G[7, 7, 4, 9] - 9 G[7, 7, 5, 9] + 9 G[7, 7, 5, 13] - 
      9 G[7, 7, 7, 9] + 9 G[7, 7, 7, 13] - 6 G[7, 7, 9, 9] - 
      6 G[7, 7, 9, 13] + 12 G[7, 7, 13, 13] - 12 G[7, 7, 16, 13] + 
      4 G[7, 9, 4, 9] - 2 G[7, 9, 5, 9] + 2 G[7, 9, 5, 13] - 
      2 G[7, 9, 7, 9] + 2 G[7, 9, 7, 13] - 4 G[7, 9, 9, 9] - 
      4 G[7, 9, 9, 13] - 8 G[7, 9, 13, 13] + 2 G[7, 9, 16, 13] - 
      4 G[7, 10, 4, 9] + 4 G[7, 10, 5, 9] - 4 G[7, 10, 5, 13] + 
      4 G[7, 10, 7, 9] - 4 G[7, 10, 7, 13] + 4 G[7, 10, 16, 13] + 
      16 G[7, 13, 13, 13] - 6 G[7, 13, 16, 13] - 2 G[7, 16, 4, 9] + 
      2 G[7, 16, 5, 9] - 2 G[7, 16, 5, 13] + 2 G[7, 16, 7, 9] - 
      2 G[7, 16, 7, 13] + 2 G[7, 16, 9, 13] - 16 G[7, 16, 13, 13] + 
      6 G[7, 16, 16, 13] + 4 G[10, 4, 4, 9] - 2 G[10, 4, 5, 9] + 
      2 G[10, 4, 5, 13] - 2 G[10, 4, 7, 9] + 2 G[10, 4, 7, 13] - 
      4 G[10, 4, 9, 9] - 2 G[10, 4, 9, 13] - 2 G[10, 4, 16, 13] - 
      8 G[10, 5, 4, 9] + 6 G[10, 5, 5, 9] - 6 G[10, 5, 5, 13] + 
      6 G[10, 5, 7, 9] - 6 G[10, 5, 7, 13] + 4 G[10, 5, 9, 9] + 
      4 G[10, 5, 9, 13] - 8 G[10, 5, 13, 13] + 8 G[10, 5, 16, 13] + 
      2 G[10, 6, 4, 9] - 2 G[10, 6, 5, 9] + 2 G[10, 6, 5, 13] - 
      2 G[10, 6, 7, 9] + 2 G[10, 6, 7, 13] - 2 G[10, 6, 9, 13] - 
      8 G[10, 7, 4, 9] + 6 G[10, 7, 5, 9] - 6 G[10, 7, 5, 13] + 
      6 G[10, 7, 7, 9] - 6 G[10, 7, 7, 13] + 4 G[10, 7, 9, 9] + 
      4 G[10, 7, 9, 13] - 8 G[10, 7, 13, 13] + 8 G[10, 7, 16, 13] + 
      4 G[10, 10, 4, 9] - 4 G[10, 10, 5, 9] + 4 G[10, 10, 5, 13] - 
      4 G[10, 10, 7, 9] + 4 G[10, 10, 7, 13] - 4 G[10, 10, 16, 13] + 
      2 G[10, 16, 4, 9] - 2 G[10, 16, 5, 9] + 2 G[10, 16, 5, 13] - 
      2 G[10, 16, 7, 9] + 2 G[10, 16, 7, 13] - 2 G[10, 16, 9, 13] + 
      8 G[10, 16, 13, 13] - 4 G[10, 16, 16, 13] + 9 G[11, 1, 1, 1] - 
      4 G[11, 1, 1, 11] - 4 G[11, 1, 1, 12] - 2 G[11, 1, 11, 1] + 
      2 G[11, 1, 11, 11] + 2 G[11, 1, 11, 12] - 2 G[11, 1, 12, 1] + 
      2 G[11, 1, 12, 11] + 2 G[11, 1, 12, 12] - 2 G[11, 1, 16, 1] - 
      2 G[11, 1, 16, 11] - 2 G[11, 1, 16, 12] - 12 G[11, 1, 17, 1] + 
      3 G[11, 1, 18, 11] + 3 G[11, 1, 18, 12] - 6 G[11, 1, 19, 1] + 
      3 G[11, 1, 19, 11] + 3 G[11, 1, 19, 12] + 3 G[11, 2, 1, 1] + 
      3 G[11, 3, 1, 1] - 3 G[11, 11, 1, 1] + G[11, 11, 1, 11] + 
      G[11, 11, 1, 12] - G[11, 11, 18, 11] - G[11, 11, 18, 12] + 
      2 G[11, 11, 19, 1] - G[11, 11, 19, 11] - G[11, 11, 19, 12] - 
      3 G[11, 12, 1, 1] + G[11, 12, 1, 11] + G[11, 12, 1, 12] - 
      G[11, 12, 18, 11] - G[11, 12, 18, 12] + 2 G[11, 12, 19, 1] - 
      G[11, 12, 19, 11] - G[11, 12, 19, 12] + 6 G[11, 16, 1, 1] - 
      2 G[11, 16, 1, 11] - 2 G[11, 16, 1, 12] + 2 G[11, 16, 18, 11] + 
      2 G[11, 16, 18, 12] - 4 G[11, 16, 19, 1] + 
      2 G[11, 16, 19, 11] + 2 G[11, 16, 19, 12] + 
      4 G[11, 18, 1, 11] + 4 G[11, 18, 1, 12] + 2 G[11, 18, 11, 1] - 
      2 G[11, 18, 11, 11] - 2 G[11, 18, 11, 12] + 
      2 G[11, 18, 12, 1] - 2 G[11, 18, 12, 11] - 
      2 G[11, 18, 12, 12] - 4 G[11, 18, 16, 1] + 
      2 G[11, 18, 16, 11] + 2 G[11, 18, 16, 12] - 
      6 G[11, 18, 17, 1] - 3 G[11, 18, 18, 11] - 
      3 G[11, 18, 18, 12] + 6 G[11, 18, 19, 1] - 
      3 G[11, 18, 19, 11] - 3 G[11, 18, 19, 12] - 8 G[11, 19, 1, 1] + 
      4 G[11, 19, 1, 11] + 4 G[11, 19, 1, 12] + 2 G[11, 19, 11, 1] - 
      2 G[11, 19, 11, 11] - 2 G[11, 19, 11, 12] + 
      2 G[11, 19, 12, 1] - 2 G[11, 19, 12, 11] - 
      2 G[11, 19, 12, 12] + 2 G[11, 19, 16, 11] + 
      2 G[11, 19, 16, 12] + 6 G[11, 19, 17, 1] - 
      3 G[11, 19, 18, 11] - 3 G[11, 19, 18, 12] + 
      6 G[11, 19, 19, 1] - 3 G[11, 19, 19, 11] - 
      3 G[11, 19, 19, 12] + 9 G[12, 1, 1, 1] - 4 G[12, 1, 1, 11] - 
      4 G[12, 1, 1, 12] - 2 G[12, 1, 11, 1] + 2 G[12, 1, 11, 11] + 
      2 G[12, 1, 11, 12] - 2 G[12, 1, 12, 1] + 2 G[12, 1, 12, 11] + 
      2 G[12, 1, 12, 12] - 2 G[12, 1, 16, 1] - 2 G[12, 1, 16, 11] - 
      2 G[12, 1, 16, 12] - 12 G[12, 1, 17, 1] + 3 G[12, 1, 18, 11] + 
      3 G[12, 1, 18, 12] - 6 G[12, 1, 19, 1] + 3 G[12, 1, 19, 11] + 
      3 G[12, 1, 19, 12] + 3 G[12, 2, 1, 1] + 3 G[12, 3, 1, 1] - 
      3 G[12, 11, 1, 1] + G[12, 11, 1, 11] + G[12, 11, 1, 12] - 
      G[12, 11, 18, 11] - G[12, 11, 18, 12] + 2 G[12, 11, 19, 1] - 
      G[12, 11, 19, 11] - G[12, 11, 19, 12] - 3 G[12, 12, 1, 1] + 
      G[12, 12, 1, 11] + G[12, 12, 1, 12] - G[12, 12, 18, 11] - 
      G[12, 12, 18, 12] + 2 G[12, 12, 19, 1] - G[12, 12, 19, 11] - 
      G[12, 12, 19, 12] + 6 G[12, 16, 1, 1] - 2 G[12, 16, 1, 11] - 
      2 G[12, 16, 1, 12] + 2 G[12, 16, 18, 11] + 
      2 G[12, 16, 18, 12] - 4 G[12, 16, 19, 1] + 
      2 G[12, 16, 19, 11] + 2 G[12, 16, 19, 12] + 
      4 G[12, 18, 1, 11] + 4 G[12, 18, 1, 12] + 2 G[12, 18, 11, 1] - 
      2 G[12, 18, 11, 11] - 2 G[12, 18, 11, 12] + 
      2 G[12, 18, 12, 1] - 2 G[12, 18, 12, 11] - 
      2 G[12, 18, 12, 12] - 4 G[12, 18, 16, 1] + 
      2 G[12, 18, 16, 11] + 2 G[12, 18, 16, 12] - 
      6 G[12, 18, 17, 1] - 3 G[12, 18, 18, 11] - 
      3 G[12, 18, 18, 12] + 6 G[12, 18, 19, 1] - 
      3 G[12, 18, 19, 11] - 3 G[12, 18, 19, 12] - 8 G[12, 19, 1, 1] + 
      4 G[12, 19, 1, 11] + 4 G[12, 19, 1, 12] + 2 G[12, 19, 11, 1] - 
      2 G[12, 19, 11, 11] - 2 G[12, 19, 11, 12] + 
      2 G[12, 19, 12, 1] - 2 G[12, 19, 12, 11] - 
      2 G[12, 19, 12, 12] + 2 G[12, 19, 16, 11] + 
      2 G[12, 19, 16, 12] + 6 G[12, 19, 17, 1] - 
      3 G[12, 19, 18, 11] - 3 G[12, 19, 18, 12] + 
      6 G[12, 19, 19, 1] - 3 G[12, 19, 19, 11] - 
      3 G[12, 19, 19, 12] - 4 G[16, 1, 1, 11] - 4 G[16, 1, 1, 12] - 
      4 G[16, 1, 11, 1] + 4 G[16, 1, 11, 11] + 4 G[16, 1, 11, 12] - 
      4 G[16, 1, 12, 1] + 4 G[16, 1, 12, 11] + 4 G[16, 1, 12, 12] + 
      8 G[16, 1, 16, 1] - 4 G[16, 1, 16, 11] - 4 G[16, 1, 16, 12] + 
      12 G[16, 1, 17, 1] + 2 G[16, 1, 18, 11] + 2 G[16, 1, 18, 12] - 
      4 G[16, 1, 19, 1] + 2 G[16, 1, 19, 11] + 2 G[16, 1, 19, 12] - 
      6 G[16, 2, 1, 1] - 6 G[16, 3, 1, 1] + 4 G[16, 4, 4, 9] - 
      3 G[16, 4, 5, 9] + 3 G[16, 4, 5, 13] - 3 G[16, 4, 7, 9] + 
      3 G[16, 4, 7, 13] - 2 G[16, 4, 9, 9] - 3 G[16, 4, 9, 13] - 
      3 G[16, 4, 16, 13] - 4 G[16, 5, 4, 9] + 3 G[16, 5, 5, 9] - 
      3 G[16, 5, 5, 13] + 3 G[16, 5, 7, 9] - 3 G[16, 5, 7, 13] + 
      2 G[16, 5, 9, 9] + 2 G[16, 5, 9, 13] - 4 G[16, 5, 13, 13] + 
      4 G[16, 5, 16, 13] - 4 G[16, 7, 4, 9] + 3 G[16, 7, 5, 9] - 
      3 G[16, 7, 5, 13] + 3 G[16, 7, 7, 9] - 3 G[16, 7, 7, 13] + 
      2 G[16, 7, 9, 9] + 2 G[16, 7, 9, 13] - 4 G[16, 7, 13, 13] + 
      4 G[16, 7, 16, 13] - G[16, 9, 4, 9] + G[16, 9, 5, 9] - 
      G[16, 9, 5, 13] + G[16, 9, 7, 9] - G[16, 9, 7, 13] + 
      2 G[16, 9, 9, 13] + 4 G[16, 9, 13, 13] - G[16, 9, 16, 13] + 
      G[16, 10, 4, 9] - G[16, 10, 5, 9] + G[16, 10, 5, 13] - 
      G[16, 10, 7, 9] + G[16, 10, 7, 13] - G[16, 10, 16, 13] + 
      6 G[16, 11, 1, 1] - 2 G[16, 11, 1, 11] - 2 G[16, 11, 1, 12] + 
      2 G[16, 11, 18, 11] + 2 G[16, 11, 18, 12] - 
      4 G[16, 11, 19, 1] + 2 G[16, 11, 19, 11] + 
      2 G[16, 11, 19, 12] + 6 G[16, 12, 1, 1] - 2 G[16, 12, 1, 11] - 
      2 G[16, 12, 1, 12] + 2 G[16, 12, 18, 11] + 
      2 G[16, 12, 18, 12] - 4 G[16, 12, 19, 1] + 
      2 G[16, 12, 19, 11] + 2 G[16, 12, 19, 12] - 
      16 G[16, 13, 13, 13] + 6 G[16, 13, 16, 13] - 
      4 G[16, 16, 1, 11] - 4 G[16, 16, 1, 12] + 8 G[16, 16, 13, 13] - 
      2 G[16, 16, 16, 13] + 4 G[16, 16, 18, 11] + 
      4 G[16, 16, 18, 12] - 8 G[16, 16, 19, 1] + 
      4 G[16, 16, 19, 11] + 4 G[16, 16, 19, 12] + 
      8 G[16, 18, 1, 11] + 8 G[16, 18, 1, 12] + 4 G[16, 18, 11, 1] - 
      4 G[16, 18, 11, 11] - 4 G[16, 18, 11, 12] + 
      4 G[16, 18, 12, 1] - 4 G[16, 18, 12, 11] - 
      4 G[16, 18, 12, 12] - 8 G[16, 18, 16, 1] + 
      4 G[16, 18, 16, 11] + 4 G[16, 18, 16, 12] - 
      12 G[16, 18, 17, 1] - 6 G[16, 18, 18, 11] - 
      6 G[16, 18, 18, 12] + 12 G[16, 18, 19, 1] - 
      6 G[16, 18, 19, 11] - 6 G[16, 18, 19, 12] - 
      16 G[16, 19, 1, 1] + 8 G[16, 19, 1, 11] + 8 G[16, 19, 1, 12] + 
      4 G[16, 19, 11, 1] - 4 G[16, 19, 11, 11] - 
      4 G[16, 19, 11, 12] + 4 G[16, 19, 12, 1] - 
      4 G[16, 19, 12, 11] - 4 G[16, 19, 12, 12] + 
      4 G[16, 19, 16, 11] + 4 G[16, 19, 16, 12] + 
      12 G[16, 19, 17, 1] - 6 G[16, 19, 18, 11] - 
      6 G[16, 19, 18, 12] + 12 G[16, 19, 19, 1] - 
      6 G[16, 19, 19, 11] - 6 G[16, 19, 19, 12] + 
      10 G[18, 1, 1, 11] + 10 G[18, 1, 1, 12] + 8 G[18, 1, 11, 1] - 
      8 G[18, 1, 11, 11] - 8 G[18, 1, 11, 12] + 8 G[18, 1, 12, 1] - 
      8 G[18, 1, 12, 11] - 8 G[18, 1, 12, 12] - 16 G[18, 1, 16, 1] + 
      8 G[18, 1, 16, 11] + 8 G[18, 1, 16, 12] - 24 G[18, 1, 17, 1] - 
      6 G[18, 1, 18, 11] - 6 G[18, 1, 18, 12] + 12 G[18, 1, 19, 1] - 
      6 G[18, 1, 19, 11] - 6 G[18, 1, 19, 12] + 2 G[18, 11, 1, 1] - 
      2 G[18, 11, 1, 11] - 2 G[18, 11, 1, 12] - 4 G[18, 11, 11, 1] + 
      4 G[18, 11, 11, 11] + 4 G[18, 11, 11, 12] - 
      4 G[18, 11, 12, 1] + 4 G[18, 11, 12, 11] + 
      4 G[18, 11, 12, 12] + 4 G[18, 11, 16, 1] - 
      4 G[18, 11, 16, 11] - 4 G[18, 11, 16, 12] + 2 G[18, 12, 1, 1] - 
      2 G[18, 12, 1, 11] - 2 G[18, 12, 1, 12] - 4 G[18, 12, 11, 1] + 
      4 G[18, 12, 11, 11] + 4 G[18, 12, 11, 12] - 
      4 G[18, 12, 12, 1] + 4 G[18, 12, 12, 11] + 
      4 G[18, 12, 12, 12] + 4 G[18, 12, 16, 1] - 
      4 G[18, 12, 16, 11] - 4 G[18, 12, 16, 12] - 
      16 G[18, 16, 1, 1] + 8 G[18, 16, 1, 11] + 8 G[18, 16, 1, 12] + 
      4 G[18, 16, 11, 1] - 4 G[18, 16, 11, 11] - 
      4 G[18, 16, 11, 12] + 4 G[18, 16, 12, 1] - 
      4 G[18, 16, 12, 11] - 4 G[18, 16, 12, 12] + 
      4 G[18, 16, 16, 11] + 4 G[18, 16, 16, 12] + 
      12 G[18, 16, 17, 1] - 6 G[18, 16, 18, 11] - 
      6 G[18, 16, 18, 12] + 12 G[18, 16, 19, 1] - 
      6 G[18, 16, 19, 11] - 6 G[18, 16, 19, 12] - 
      24 G[18, 17, 1, 1] + 12 G[18, 17, 16, 1] + 
      36 G[18, 17, 17, 1] - 12 G[18, 18, 1, 11] - 
      12 G[18, 18, 1, 12] - 6 G[18, 18, 11, 1] + 
      6 G[18, 18, 11, 11] + 6 G[18, 18, 11, 12] - 
      6 G[18, 18, 12, 1] + 6 G[18, 18, 12, 11] + 
      6 G[18, 18, 12, 12] + 12 G[18, 18, 16, 1] - 
      6 G[18, 18, 16, 11] - 6 G[18, 18, 16, 12] + 
      18 G[18, 18, 17, 1] + 9 G[18, 18, 18, 11] + 
      9 G[18, 18, 18, 12] - 18 G[18, 18, 19, 1] + 
      9 G[18, 18, 19, 11] + 9 G[18, 18, 19, 12] + 
      24 G[18, 19, 1, 1] - 12 G[18, 19, 1, 11] - 
      12 G[18, 19, 1, 12] - 6 G[18, 19, 11, 1] + 
      6 G[18, 19, 11, 11] + 6 G[18, 19, 11, 12] - 6 G[18, 19, 12, 1] +
       6 G[18, 19, 12, 11] + 6 G[18, 19, 12, 12] - 
      6 G[18, 19, 16, 11] - 6 G[18, 19, 16, 12] - 
      18 G[18, 19, 17, 1] + 9 G[18, 19, 18, 11] + 
      9 G[18, 19, 18, 12] - 18 G[18, 19, 19, 1] + 
      9 G[18, 19, 19, 11] + 9 G[18, 19, 19, 12] - 20 G[19, 1, 1, 1] + 
      10 G[19, 1, 1, 11] + 10 G[19, 1, 1, 12] + 8 G[19, 1, 11, 1] - 
      8 G[19, 1, 11, 11] - 8 G[19, 1, 11, 12] + 8 G[19, 1, 12, 1] - 
      8 G[19, 1, 12, 11] - 8 G[19, 1, 12, 12] + 8 G[19, 1, 16, 11] + 
      8 G[19, 1, 16, 12] + 24 G[19, 1, 17, 1] - 6 G[19, 1, 18, 11] - 
      6 G[19, 1, 18, 12] + 12 G[19, 1, 19, 1] - 6 G[19, 1, 19, 11] - 
      6 G[19, 1, 19, 12] + 2 G[19, 11, 1, 1] - 2 G[19, 11, 1, 11] - 
      2 G[19, 11, 1, 12] - 4 G[19, 11, 11, 1] + 4 G[19, 11, 11, 11] + 
      4 G[19, 11, 11, 12] - 4 G[19, 11, 12, 1] + 
      4 G[19, 11, 12, 11] + 4 G[19, 11, 12, 12] + 
      4 G[19, 11, 16, 1] - 4 G[19, 11, 16, 11] - 
      4 G[19, 11, 16, 12] + 2 G[19, 12, 1, 1] - 2 G[19, 12, 1, 11] - 
      2 G[19, 12, 1, 12] - 4 G[19, 12, 11, 1] + 4 G[19, 12, 11, 11] + 
      4 G[19, 12, 11, 12] - 4 G[19, 12, 12, 1] + 
      4 G[19, 12, 12, 11] + 4 G[19, 12, 12, 12] + 
      4 G[19, 12, 16, 1] - 4 G[19, 12, 16, 11] - 
      4 G[19, 12, 16, 12] + 8 G[19, 16, 1, 11] + 8 G[19, 16, 1, 12] + 
      4 G[19, 16, 11, 1] - 4 G[19, 16, 11, 11] - 
      4 G[19, 16, 11, 12] + 4 G[19, 16, 12, 1] - 
      4 G[19, 16, 12, 11] - 4 G[19, 16, 12, 12] - 
      8 G[19, 16, 16, 1] + 4 G[19, 16, 16, 11] + 
      4 G[19, 16, 16, 12] - 12 G[19, 16, 17, 1] - 
      6 G[19, 16, 18, 11] - 6 G[19, 16, 18, 12] + 
      12 G[19, 16, 19, 1] - 6 G[19, 16, 19, 11] - 
      6 G[19, 16, 19, 12] + 24 G[19, 17, 1, 1] - 
      12 G[19, 17, 16, 1] - 36 G[19, 17, 17, 1] - 
      12 G[19, 18, 1, 11] - 12 G[19, 18, 1, 12] - 
      6 G[19, 18, 11, 1] + 6 G[19, 18, 11, 11] + 
      6 G[19, 18, 11, 12] - 6 G[19, 18, 12, 1] + 
      6 G[19, 18, 12, 11] + 6 G[19, 18, 12, 12] + 
      12 G[19, 18, 16, 1] - 6 G[19, 18, 16, 11] - 
      6 G[19, 18, 16, 12] + 18 G[19, 18, 17, 1] + 
      9 G[19, 18, 18, 11] + 9 G[19, 18, 18, 12] - 
      18 G[19, 18, 19, 1] + 9 G[19, 18, 19, 11] + 9 G[19, 18, 19, 12] 
      + 24 G[19, 19, 1, 1] - 12 G[19, 19, 1, 11] - 
      12 G[19, 19, 1, 12] - 6 G[19, 19, 11, 1] + 
      6 G[19, 19, 11, 11] + 6 G[19, 19, 11, 12] - 
      6 G[19, 19, 12, 1] + 6 G[19, 19, 12, 11] + 
      6 G[19, 19, 12, 12] - 6 G[19, 19, 16, 11] - 
      6 G[19, 19, 16, 12] - 18 G[19, 19, 17, 1] + 
      9 G[19, 19, 18, 11] + 9 G[19, 19, 18, 12] - 
      18 G[19, 19, 19, 1] + 9 G[19, 19, 19, 11] + 
      9 G[19, 19, 19, 12] + G[2] Zeta[3] + G[3] Zeta[3] + 
      G[6] Zeta[3] - G[11] Zeta[3] - G[12] Zeta[3]), 
 MI[19] -> 
  ep^2 (\[Pi]^2/6 + 3 G[1, 1] - G[1, 11] - G[1, 12] + G[9, 13] - 
      G[16, 13] + G[18, 11] + G[18, 12] - 2 G[19, 1] + G[19, 11] + 
      G[19, 12]) + ep^5 HELP["Int", 1] + 
   ep^3 (1/6 \[Pi]^2 G[2] + 1/6 \[Pi]^2 G[3] + 1/6 \[Pi]^2 G[6] - 
      1/6 \[Pi]^2 G[9] - 1/6 \[Pi]^2 G[11] - 1/6 \[Pi]^2 G[12] + 
      3 G[6] G[1, 1] - 3 G[9] G[1, 1] + G[9] G[1, 11] - 
      G[10] G[1, 11] + G[9] G[1, 12] - G[10] G[1, 12] + G[1] G[6, 4] -
       G[11] G[6, 4] - G[12] G[6, 4] + G[11] G[6, 5] + 
      G[12] G[6, 5] - 2 G[1] G[6, 7] + G[11] G[6, 7] + G[12] G[6, 7] -
       G[1] G[9, 4] + G[11] G[9, 4] + G[12] G[9, 4] - G[11] G[9, 5] - 
      G[12] G[9, 5] + 2 G[1] G[9, 7] - G[11] G[9, 7] - G[12] G[9, 7] -
       G[1] G[10, 4] + G[11] G[10, 4] + G[12] G[10, 4] - 
      G[11] G[10, 5] - G[12] G[10, 5] + 2 G[1] G[10, 7] - 
      G[11] G[10, 7] - G[12] G[10, 7] + G[1] G[16, 4] - 
      G[11] G[16, 4] - G[12] G[16, 4] + G[11] G[16, 5] + 
      G[12] G[16, 5] - 2 G[1] G[16, 7] + G[11] G[16, 7] + 
      G[12] G[16, 7] - G[9] G[18, 11] + G[10] G[18, 11] - 
      G[9] G[18, 12] + G[10] G[18, 12] + 2 G[9] G[19, 1] - 
      2 G[10] G[19, 1] - G[9] G[19, 11] + G[10] G[19, 11] - 
      G[9] G[19, 12] + G[10] G[19, 12] + 9 G[1, 1, 1] - 
      4 G[1, 1, 11] - 4 G[1, 1, 12] - 2 G[1, 11, 1] + 
      2 G[1, 11, 11] + 2 G[1, 11, 12] - 2 G[1, 12, 1] + 
      2 G[1, 12, 11] + 2 G[1, 12, 12] - 2 G[1, 16, 1] - 
      2 G[1, 16, 11] - 2 G[1, 16, 12] - 12 G[1, 17, 1] + 
      3 G[1, 18, 11] + 3 G[1, 18, 12] - 6 G[1, 19, 1] + 
      3 G[1, 19, 11] + 3 G[1, 19, 12] + 3 G[2, 1, 1] + 3 G[3, 1, 1] - 
      G[6, 4, 9] + G[6, 5, 9] - G[6, 5, 13] + G[6, 7, 9] - 
      G[6, 7, 13] + G[6, 9, 13] + G[9, 4, 9] - G[9, 5, 9] + 
      G[9, 5, 13] - G[9, 7, 9] + G[9, 7, 13] - 2 G[9, 9, 13] - 
      4 G[9, 13, 13] + G[9, 16, 13] + G[10, 4, 9] - G[10, 5, 9] + 
      G[10, 5, 13] - G[10, 7, 9] + G[10, 7, 13] - G[10, 16, 13] - 
      3 G[11, 1, 1] + G[11, 1, 11] + G[11, 1, 12] - G[11, 18, 11] - 
      G[11, 18, 12] + 2 G[11, 19, 1] - G[11, 19, 11] - 
      G[11, 19, 12] - 3 G[12, 1, 1] + G[12, 1, 11] + G[12, 1, 12] - 
      G[12, 18, 11] - G[12, 18, 12] + 2 G[12, 19, 1] - G[12, 19, 11] -
       G[12, 19, 12] + 6 G[16, 1, 1] - 2 G[16, 1, 11] - 
      2 G[16, 1, 12] - G[16, 4, 9] + G[16, 5, 9] - G[16, 5, 13] + 
      G[16, 7, 9] - G[16, 7, 13] + G[16, 9, 13] + 4 G[16, 13, 13] + 
      2 G[16, 18, 11] + 2 G[16, 18, 12] - 4 G[16, 19, 1] + 
      2 G[16, 19, 11] + 2 G[16, 19, 12] + 4 G[18, 1, 11] + 
      4 G[18, 1, 12] + 2 G[18, 11, 1] - 2 G[18, 11, 11] - 
      2 G[18, 11, 12] + 2 G[18, 12, 1] - 2 G[18, 12, 11] - 
      2 G[18, 12, 12] - 4 G[18, 16, 1] + 2 G[18, 16, 11] + 
      2 G[18, 16, 12] - 6 G[18, 17, 1] - 3 G[18, 18, 11] - 
      3 G[18, 18, 12] + 6 G[18, 19, 1] - 3 G[18, 19, 11] - 
      3 G[18, 19, 12] - 8 G[19, 1, 1] + 4 G[19, 1, 11] + 
      4 G[19, 1, 12] + 2 G[19, 11, 1] - 2 G[19, 11, 11] - 
      2 G[19, 11, 12] + 2 G[19, 12, 1] - 2 G[19, 12, 11] - 
      2 G[19, 12, 12] + 2 G[19, 16, 11] + 2 G[19, 16, 12] + 
      6 G[19, 17, 1] - 3 G[19, 18, 11] - 3 G[19, 18, 12] + 
      6 G[19, 19, 1] - 3 G[19, 19, 11] - 3 G[19, 19, 12] - Zeta[3]) + 
   ep^4 (\[Pi]^4/20 - 1/6 \[Pi]^2 G[2] G[9] - 1/6 \[Pi]^2 G[3] G[9] + 
      1/6 \[Pi]^2 G[2] G[10] + 1/6 \[Pi]^2 G[3] G[10] + 
      1/6 \[Pi]^2 G[9] G[11] - 1/6 \[Pi]^2 G[10] G[11] + 
      1/6 \[Pi]^2 G[9] G[12] - 1/6 \[Pi]^2 G[10] G[12] + 
      7 G[1, 1] G[6, 4] - G[1, 11] G[6, 4] - G[1, 12] G[6, 4] - 
      8 G[1, 1] G[6, 7] - 1/6 \[Pi]^2 G[6, 9] - 3 G[1, 1] G[6, 9] + 
      G[1, 11] G[6, 9] + G[1, 12] G[6, 9] + G[1, 11] G[6, 10] + 
      G[1, 12] G[6, 10] - 7 G[1, 1] G[9, 4] + G[1, 11] G[9, 4] + 
      G[1, 12] G[9, 4] - 1/6 \[Pi]^2 G[9, 6] - 3 G[1, 1] G[9, 6] + 
      8 G[1, 1] G[9, 7] + 1/3 \[Pi]^2 G[9, 9] + 6 G[1, 1] G[9, 9] - 
      2 G[1, 11] G[9, 9] - 2 G[1, 12] G[9, 9] + 
      1/3 \[Pi]^2 G[9, 13] - 7 G[1, 1] G[10, 4] + G[1, 11] G[10, 4] + 
      G[1, 12] G[10, 4] + 1/6 \[Pi]^2 G[10, 6] + 3 G[1, 1] G[10, 6] + 
      8 G[1, 1] G[10, 7] - 2 G[1, 11] G[10, 10] - 
      2 G[1, 12] G[10, 10] - 2 G[6, 4] G[11, 1] + 
      2 G[6, 5] G[11, 1] + 2 G[6, 7] G[11, 1] + 2 G[9, 4] G[11, 1] - 
      2 G[9, 5] G[11, 1] - 2 G[9, 7] G[11, 1] + 2 G[10, 4] G[11, 1] - 
      2 G[10, 5] G[11, 1] - 2 G[10, 7] G[11, 1] - 
      1/6 \[Pi]^2 G[11, 2] - 1/6 \[Pi]^2 G[11, 3] + 
      1/6 \[Pi]^2 G[11, 11] + 2 G[6, 4] G[11, 11] - 
      2 G[6, 5] G[11, 11] - 2 G[6, 7] G[11, 11] - 
      2 G[9, 4] G[11, 11] + 2 G[9, 5] G[11, 11] + 
      2 G[9, 7] G[11, 11] - 2 G[10, 4] G[11, 11] + 
      2 G[10, 5] G[11, 11] + 2 G[10, 7] G[11, 11] + 
      1/6 \[Pi]^2 G[11, 12] + 2 G[6, 4] G[11, 12] - 
      2 G[6, 5] G[11, 12] - 2 G[6, 7] G[11, 12] - 
      2 G[9, 4] G[11, 12] + 2 G[9, 5] G[11, 12] + 
      2 G[9, 7] G[11, 12] - 2 G[10, 4] G[11, 12] + 
      2 G[10, 5] G[11, 12] + 2 G[10, 7] G[11, 12] - 
      2 G[6, 4] G[12, 1] + 2 G[6, 5] G[12, 1] + 2 G[6, 7] G[12, 1] + 
      2 G[9, 4] G[12, 1] - 2 G[9, 5] G[12, 1] - 2 G[9, 7] G[12, 1] + 
      2 G[10, 4] G[12, 1] - 2 G[10, 5] G[12, 1] - 
      2 G[10, 7] G[12, 1] - 1/6 \[Pi]^2 G[12, 2] - 
      1/6 \[Pi]^2 G[12, 3] + 1/6 \[Pi]^2 G[12, 11] + 
      2 G[6, 4] G[12, 11] - 2 G[6, 5] G[12, 11] - 
      2 G[6, 7] G[12, 11] - 2 G[9, 4] G[12, 11] + 
      2 G[9, 5] G[12, 11] + 2 G[9, 7] G[12, 11] - 
      2 G[10, 4] G[12, 11] + 2 G[10, 5] G[12, 11] + 
      2 G[10, 7] G[12, 11] + 1/6 \[Pi]^2 G[12, 12] + 
      2 G[6, 4] G[12, 12] - 2 G[6, 5] G[12, 12] - 
      2 G[6, 7] G[12, 12] - 2 G[9, 4] G[12, 12] + 
      2 G[9, 5] G[12, 12] + 2 G[9, 7] G[12, 12] - 
      2 G[10, 4] G[12, 12] + 2 G[10, 5] G[12, 12] + 
      2 G[10, 7] G[12, 12] + 2 G[6, 4] G[16, 1] - 
      4 G[6, 5] G[16, 1] - 2 G[9, 4] G[16, 1] + 4 G[9, 5] G[16, 1] - 
      2 G[10, 4] G[16, 1] + 4 G[10, 5] G[16, 1] + 
      1/3 \[Pi]^2 G[16, 2] + 1/3 \[Pi]^2 G[16, 3] + 
      7 G[1, 1] G[16, 4] - G[1, 11] G[16, 4] - G[1, 12] G[16, 4] - 
      2 G[11, 1] G[16, 4] + 2 G[11, 11] G[16, 4] + 
      2 G[11, 12] G[16, 4] - 2 G[12, 1] G[16, 4] + 
      2 G[12, 11] G[16, 4] + 2 G[12, 12] G[16, 4] + 
      2 G[16, 1] G[16, 4] + 2 G[11, 1] G[16, 5] - 
      2 G[11, 11] G[16, 5] - 2 G[11, 12] G[16, 5] + 
      2 G[12, 1] G[16, 5] - 2 G[12, 11] G[16, 5] - 
      2 G[12, 12] G[16, 5] - 4 G[16, 1] G[16, 5] - 
      8 G[1, 1] G[16, 7] + 2 G[11, 1] G[16, 7] - 
      2 G[11, 11] G[16, 7] - 2 G[11, 12] G[16, 7] + 
      2 G[12, 1] G[16, 7] - 2 G[12, 11] G[16, 7] - 
      2 G[12, 12] G[16, 7] - 1/6 \[Pi]^2 G[16, 9] - 
      3 G[1, 1] G[16, 9] + G[1, 11] G[16, 9] + G[1, 12] G[16, 9] + 
      G[1, 11] G[16, 10] + G[1, 12] G[16, 10] - 
      1/3 \[Pi]^2 G[16, 11] - 2 G[6, 4] G[16, 11] + 
      2 G[6, 5] G[16, 11] + 2 G[6, 7] G[16, 11] + 
      2 G[9, 4] G[16, 11] - 2 G[9, 5] G[16, 11] - 
      2 G[9, 7] G[16, 11] + 2 G[10, 4] G[16, 11] - 
      2 G[10, 5] G[16, 11] - 2 G[10, 7] G[16, 11] - 
      2 G[16, 4] G[16, 11] + 2 G[16, 5] G[16, 11] + 
      2 G[16, 7] G[16, 11] - 1/3 \[Pi]^2 G[16, 12] - 
      2 G[6, 4] G[16, 12] + 2 G[6, 5] G[16, 12] + 
      2 G[6, 7] G[16, 12] + 2 G[9, 4] G[16, 12] - 
      2 G[9, 5] G[16, 12] - 2 G[9, 7] G[16, 12] + 
      2 G[10, 4] G[16, 12] - 2 G[10, 5] G[16, 12] - 
      2 G[10, 7] G[16, 12] - 2 G[16, 4] G[16, 12] + 
      2 G[16, 5] G[16, 12] + 2 G[16, 7] G[16, 12] - 
      1/3 \[Pi]^2 G[16, 13] - 6 G[6, 5] G[17, 1] + 
      6 G[6, 7] G[17, 1] + 6 G[9, 5] G[17, 1] - 6 G[9, 7] G[17, 1] + 
      6 G[10, 5] G[17, 1] - 6 G[10, 7] G[17, 1] - 
      6 G[16, 5] G[17, 1] + 6 G[16, 7] G[17, 1] + G[6, 5] G[18, 11] + 
      G[6, 7] G[18, 11] - G[6, 9] G[18, 11] - G[6, 10] G[18, 11] - 
      G[9, 5] G[18, 11] - G[9, 7] G[18, 11] + 2 G[9, 9] G[18, 11] - 
      G[10, 5] G[18, 11] - G[10, 7] G[18, 11] + 
      2 G[10, 10] G[18, 11] + G[16, 5] G[18, 11] + 
      G[16, 7] G[18, 11] - G[16, 9] G[18, 11] - G[16, 10] G[18, 11] + 
      G[6, 5] G[18, 12] + G[6, 7] G[18, 12] - G[6, 9] G[18, 12] - 
      G[6, 10] G[18, 12] - G[9, 5] G[18, 12] - G[9, 7] G[18, 12] + 
      2 G[9, 9] G[18, 12] - G[10, 5] G[18, 12] - G[10, 7] G[18, 12] + 
      2 G[10, 10] G[18, 12] + G[16, 5] G[18, 12] + 
      G[16, 7] G[18, 12] - G[16, 9] G[18, 12] - G[16, 10] G[18, 12] - 
      2 G[6, 5] G[19, 1] - 2 G[6, 7] G[19, 1] + 2 G[6, 9] G[19, 1] + 
      2 G[6, 10] G[19, 1] + 2 G[9, 5] G[19, 1] + 2 G[9, 7] G[19, 1] - 
      4 G[9, 9] G[19, 1] + 2 G[10, 5] G[19, 1] + 
      2 G[10, 7] G[19, 1] - 4 G[10, 10] G[19, 1] - 
      2 G[16, 5] G[19, 1] - 2 G[16, 7] G[19, 1] + 
      2 G[16, 9] G[19, 1] + 2 G[16, 10] G[19, 1] + G[6, 5] G[19, 11] +
       G[6, 7] G[19, 11] - G[6, 9] G[19, 11] - G[6, 10] G[19, 11] - 
      G[9, 5] G[19, 11] - G[9, 7] G[19, 11] + 2 G[9, 9] G[19, 11] - 
      G[10, 5] G[19, 11] - G[10, 7] G[19, 11] + 
      2 G[10, 10] G[19, 11] + G[16, 5] G[19, 11] + 
      G[16, 7] G[19, 11] - G[16, 9] G[19, 11] - G[16, 10] G[19, 11] + 
      G[6, 5] G[19, 12] + G[6, 7] G[19, 12] - G[6, 9] G[19, 12] - 
      G[6, 10] G[19, 12] - G[9, 5] G[19, 12] - G[9, 7] G[19, 12] + 
      2 G[9, 9] G[19, 12] - G[10, 5] G[19, 12] - G[10, 7] G[19, 12] + 
      2 G[10, 10] G[19, 12] + G[16, 5] G[19, 12] + 
      G[16, 7] G[19, 12] - G[16, 9] G[19, 12] - G[16, 10] G[19, 12] + 
      9 G[6] G[1, 1, 1] - 9 G[9] G[1, 1, 1] + 4 G[9] G[1, 1, 11] - 
      4 G[10] G[1, 1, 11] + 4 G[9] G[1, 1, 12] - 
      4 G[10] G[1, 1, 12] + 2 G[9] G[1, 11, 1] - 
      2 G[10] G[1, 11, 1] - 2 G[9] G[1, 11, 11] + 
      2 G[10] G[1, 11, 11] - 2 G[9] G[1, 11, 12] + 
      2 G[10] G[1, 11, 12] + 2 G[9] G[1, 12, 1] - 
      2 G[10] G[1, 12, 1] - 2 G[9] G[1, 12, 11] + 
      2 G[10] G[1, 12, 11] - 2 G[9] G[1, 12, 12] + 
      2 G[10] G[1, 12, 12] - 6 G[6] G[1, 16, 1] + 
      2 G[9] G[1, 16, 1] + 4 G[10] G[1, 16, 1] + 
      2 G[9] G[1, 16, 11] - 2 G[10] G[1, 16, 11] + 
      2 G[9] G[1, 16, 12] - 2 G[10] G[1, 16, 12] - 
      18 G[6] G[1, 17, 1] + 12 G[9] G[1, 17, 1] + 
      6 G[10] G[1, 17, 1] - 3 G[9] G[1, 18, 11] + 
      3 G[10] G[1, 18, 11] - 3 G[9] G[1, 18, 12] + 
      3 G[10] G[1, 18, 12] + 6 G[9] G[1, 19, 1] - 
      6 G[10] G[1, 19, 1] - 3 G[9] G[1, 19, 11] + 
      3 G[10] G[1, 19, 11] - 3 G[9] G[1, 19, 12] + 
      3 G[10] G[1, 19, 12] - 3 G[9] G[2, 1, 1] + 3 G[10] G[2, 1, 1] - 
      3 G[9] G[3, 1, 1] + 3 G[10] G[3, 1, 1] + 4 G[1] G[6, 4, 4] - 
      4 G[11] G[6, 4, 4] - 4 G[12] G[6, 4, 4] + 3 G[11] G[6, 4, 5] + 
      3 G[12] G[6, 4, 5] - 6 G[1] G[6, 4, 7] + 3 G[11] G[6, 4, 7] + 
      3 G[12] G[6, 4, 7] - 2 G[1] G[6, 4, 9] + 2 G[11] G[6, 4, 9] + 
      2 G[12] G[6, 4, 9] - 4 G[1] G[6, 5, 4] + 4 G[11] G[6, 5, 4] + 
      4 G[12] G[6, 5, 4] - 3 G[11] G[6, 5, 5] - 3 G[12] G[6, 5, 5] + 
      6 G[1] G[6, 5, 7] - 3 G[11] G[6, 5, 7] - 3 G[12] G[6, 5, 7] + 
      2 G[1] G[6, 5, 9] - 2 G[11] G[6, 5, 9] - 2 G[12] G[6, 5, 9] - 
      4 G[1] G[6, 7, 4] + 4 G[11] G[6, 7, 4] + 4 G[12] G[6, 7, 4] - 
      3 G[11] G[6, 7, 5] - 3 G[12] G[6, 7, 5] + 6 G[1] G[6, 7, 7] - 
      3 G[11] G[6, 7, 7] - 3 G[12] G[6, 7, 7] + 2 G[1] G[6, 7, 9] - 
      2 G[11] G[6, 7, 9] - 2 G[12] G[6, 7, 9] - G[1] G[6, 9, 4] + 
      G[11] G[6, 9, 4] + G[12] G[6, 9, 4] - G[11] G[6, 9, 5] - 
      G[12] G[6, 9, 5] + 2 G[1] G[6, 9, 7] - G[11] G[6, 9, 7] - 
      G[12] G[6, 9, 7] + G[1] G[6, 10, 4] - G[11] G[6, 10, 4] - 
      G[12] G[6, 10, 4] + G[11] G[6, 10, 5] + G[12] G[6, 10, 5] - 
      2 G[1] G[6, 10, 7] + G[11] G[6, 10, 7] + G[12] G[6, 10, 7] - 
      4 G[1] G[9, 4, 4] + 4 G[11] G[9, 4, 4] + 4 G[12] G[9, 4, 4] - 
      3 G[11] G[9, 4, 5] - 3 G[12] G[9, 4, 5] + 6 G[1] G[9, 4, 7] - 
      3 G[11] G[9, 4, 7] - 3 G[12] G[9, 4, 7] + 2 G[1] G[9, 4, 9] - 
      2 G[11] G[9, 4, 9] - 2 G[12] G[9, 4, 9] + 4 G[1] G[9, 5, 4] - 
      4 G[11] G[9, 5, 4] - 4 G[12] G[9, 5, 4] + 3 G[11] G[9, 5, 5] + 
      3 G[12] G[9, 5, 5] - 6 G[1] G[9, 5, 7] + 3 G[11] G[9, 5, 7] + 
      3 G[12] G[9, 5, 7] - 2 G[1] G[9, 5, 9] + 2 G[11] G[9, 5, 9] + 
      2 G[12] G[9, 5, 9] - G[1] G[9, 6, 4] + G[11] G[9, 6, 4] + 
      G[12] G[9, 6, 4] - G[11] G[9, 6, 5] - G[12] G[9, 6, 5] + 
      2 G[1] G[9, 6, 7] - G[11] G[9, 6, 7] - G[12] G[9, 6, 7] + 
      4 G[1] G[9, 7, 4] - 4 G[11] G[9, 7, 4] - 4 G[12] G[9, 7, 4] + 
      3 G[11] G[9, 7, 5] + 3 G[12] G[9, 7, 5] - 6 G[1] G[9, 7, 7] + 
      3 G[11] G[9, 7, 7] + 3 G[12] G[9, 7, 7] - 2 G[1] G[9, 7, 9] + 
      2 G[11] G[9, 7, 9] + 2 G[12] G[9, 7, 9] + 2 G[1] G[9, 9, 4] - 
      2 G[11] G[9, 9, 4] - 2 G[12] G[9, 9, 4] + 2 G[11] G[9, 9, 5] + 
      2 G[12] G[9, 9, 5] - 4 G[1] G[9, 9, 7] + 2 G[11] G[9, 9, 7] + 
      2 G[12] G[9, 9, 7] - G[1] G[9, 16, 4] + G[11] G[9, 16, 4] + 
      G[12] G[9, 16, 4] - G[11] G[9, 16, 5] - G[12] G[9, 16, 5] + 
      2 G[1] G[9, 16, 7] - G[11] G[9, 16, 7] - G[12] G[9, 16, 7] - 
      4 G[1] G[10, 4, 4] + 4 G[11] G[10, 4, 4] + 
      4 G[12] G[10, 4, 4] - 3 G[11] G[10, 4, 5] - 
      3 G[12] G[10, 4, 5] + 6 G[1] G[10, 4, 7] - 
      3 G[11] G[10, 4, 7] - 3 G[12] G[10, 4, 7] + 
      2 G[1] G[10, 4, 9] - 2 G[11] G[10, 4, 9] - 
      2 G[12] G[10, 4, 9] + 4 G[1] G[10, 5, 4] - 
      4 G[11] G[10, 5, 4] - 4 G[12] G[10, 5, 4] + 
      3 G[11] G[10, 5, 5] + 3 G[12] G[10, 5, 5] - 
      6 G[1] G[10, 5, 7] + 3 G[11] G[10, 5, 7] + 
      3 G[12] G[10, 5, 7] - 2 G[1] G[10, 5, 9] + 
      2 G[11] G[10, 5, 9] + 2 G[12] G[10, 5, 9] + G[1] G[10, 6, 4] - 
      G[11] G[10, 6, 4] - G[12] G[10, 6, 4] + G[11] G[10, 6, 5] + 
      G[12] G[10, 6, 5] - 2 G[1] G[10, 6, 7] + G[11] G[10, 6, 7] + 
      G[12] G[10, 6, 7] + 4 G[1] G[10, 7, 4] - 4 G[11] G[10, 7, 4] - 
      4 G[12] G[10, 7, 4] + 3 G[11] G[10, 7, 5] + 
      3 G[12] G[10, 7, 5] - 6 G[1] G[10, 7, 7] + 
      3 G[11] G[10, 7, 7] + 3 G[12] G[10, 7, 7] - 
      2 G[1] G[10, 7, 9] + 2 G[11] G[10, 7, 9] + 
      2 G[12] G[10, 7, 9] - 2 G[1] G[10, 10, 4] + 
      2 G[11] G[10, 10, 4] + 2 G[12] G[10, 10, 4] - 
      2 G[11] G[10, 10, 5] - 2 G[12] G[10, 10, 5] + 
      4 G[1] G[10, 10, 7] - 2 G[11] G[10, 10, 7] - 
      2 G[12] G[10, 10, 7] + G[1] G[10, 16, 4] - G[11] G[10, 16, 4] - 
      G[12] G[10, 16, 4] + G[11] G[10, 16, 5] + G[12] G[10, 16, 5] - 
      2 G[1] G[10, 16, 7] + G[11] G[10, 16, 7] + G[12] G[10, 16, 7] + 
      3 G[9] G[11, 1, 1] - 3 G[10] G[11, 1, 1] - G[9] G[11, 1, 11] + 
      G[10] G[11, 1, 11] - G[9] G[11, 1, 12] + G[10] G[11, 1, 12] + 
      G[9] G[11, 18, 11] - G[10] G[11, 18, 11] + G[9] G[11, 18, 12] - 
      G[10] G[11, 18, 12] - 2 G[9] G[11, 19, 1] + 
      2 G[10] G[11, 19, 1] + G[9] G[11, 19, 11] - 
      G[10] G[11, 19, 11] + G[9] G[11, 19, 12] - 
      G[10] G[11, 19, 12] + 3 G[9] G[12, 1, 1] - 3 G[10] G[12, 1, 1] -
       G[9] G[12, 1, 11] + G[10] G[12, 1, 11] - G[9] G[12, 1, 12] + 
      G[10] G[12, 1, 12] + G[9] G[12, 18, 11] - G[10] G[12, 18, 11] + 
      G[9] G[12, 18, 12] - G[10] G[12, 18, 12] - 
      2 G[9] G[12, 19, 1] + 2 G[10] G[12, 19, 1] + 
      G[9] G[12, 19, 11] - G[10] G[12, 19, 11] + G[9] G[12, 19, 12] - 
      G[10] G[12, 19, 12] + 6 G[6] G[16, 1, 1] - 6 G[9] G[16, 1, 1] + 
      2 G[9] G[16, 1, 11] - 2 G[10] G[16, 1, 11] + 
      2 G[9] G[16, 1, 12] - 2 G[10] G[16, 1, 12] + 
      4 G[1] G[16, 4, 4] - 4 G[11] G[16, 4, 4] - 
      4 G[12] G[16, 4, 4] + 3 G[11] G[16, 4, 5] + 
      3 G[12] G[16, 4, 5] - 6 G[1] G[16, 4, 7] + 
      3 G[11] G[16, 4, 7] + 3 G[12] G[16, 4, 7] - 
      2 G[1] G[16, 4, 9] + 2 G[11] G[16, 4, 9] + 
      2 G[12] G[16, 4, 9] - 4 G[1] G[16, 5, 4] + 
      4 G[11] G[16, 5, 4] + 4 G[12] G[16, 5, 4] - 
      3 G[11] G[16, 5, 5] - 3 G[12] G[16, 5, 5] + 
      6 G[1] G[16, 5, 7] - 3 G[11] G[16, 5, 7] - 
      3 G[12] G[16, 5, 7] + 2 G[1] G[16, 5, 9] - 
      2 G[11] G[16, 5, 9] - 2 G[12] G[16, 5, 9] - 
      4 G[1] G[16, 7, 4] + 4 G[11] G[16, 7, 4] + 
      4 G[12] G[16, 7, 4] - 3 G[11] G[16, 7, 5] - 
      3 G[12] G[16, 7, 5] + 6 G[1] G[16, 7, 7] - 
      3 G[11] G[16, 7, 7] - 3 G[12] G[16, 7, 7] + 
      2 G[1] G[16, 7, 9] - 2 G[11] G[16, 7, 9] - 2 G[12] G[16, 7, 9] -
       G[1] G[16, 9, 4] + G[11] G[16, 9, 4] + G[12] G[16, 9, 4] - 
      G[11] G[16, 9, 5] - G[12] G[16, 9, 5] + 2 G[1] G[16, 9, 7] - 
      G[11] G[16, 9, 7] - G[12] G[16, 9, 7] + G[1] G[16, 10, 4] - 
      G[11] G[16, 10, 4] - G[12] G[16, 10, 4] + G[11] G[16, 10, 5] + 
      G[12] G[16, 10, 5] - 2 G[1] G[16, 10, 7] + G[11] G[16, 10, 7] + 
      G[12] G[16, 10, 7] - 2 G[9] G[16, 18, 11] + 
      2 G[10] G[16, 18, 11] - 2 G[9] G[16, 18, 12] + 
      2 G[10] G[16, 18, 12] + 4 G[9] G[16, 19, 1] - 
      4 G[10] G[16, 19, 1] - 2 G[9] G[16, 19, 11] + 
      2 G[10] G[16, 19, 11] - 2 G[9] G[16, 19, 12] + 
      2 G[10] G[16, 19, 12] - 4 G[9] G[18, 1, 11] + 
      4 G[10] G[18, 1, 11] - 4 G[9] G[18, 1, 12] + 
      4 G[10] G[18, 1, 12] - 2 G[9] G[18, 11, 1] + 
      2 G[10] G[18, 11, 1] + 2 G[9] G[18, 11, 11] - 
      2 G[10] G[18, 11, 11] + 2 G[9] G[18, 11, 12] - 
      2 G[10] G[18, 11, 12] - 2 G[9] G[18, 12, 1] + 
      2 G[10] G[18, 12, 1] + 2 G[9] G[18, 12, 11] - 
      2 G[10] G[18, 12, 11] + 2 G[9] G[18, 12, 12] - 
      2 G[10] G[18, 12, 12] + 4 G[9] G[18, 16, 1] - 
      4 G[10] G[18, 16, 1] - 2 G[9] G[18, 16, 11] + 
      2 G[10] G[18, 16, 11] - 2 G[9] G[18, 16, 12] + 
      2 G[10] G[18, 16, 12] + 6 G[9] G[18, 17, 1] - 
      6 G[10] G[18, 17, 1] + 3 G[9] G[18, 18, 11] - 
      3 G[10] G[18, 18, 11] + 3 G[9] G[18, 18, 12] - 
      3 G[10] G[18, 18, 12] - 6 G[9] G[18, 19, 1] + 
      6 G[10] G[18, 19, 1] + 3 G[9] G[18, 19, 11] - 
      3 G[10] G[18, 19, 11] + 3 G[9] G[18, 19, 12] - 
      3 G[10] G[18, 19, 12] + 8 G[9] G[19, 1, 1] - 
      8 G[10] G[19, 1, 1] - 4 G[9] G[19, 1, 11] + 
      4 G[10] G[19, 1, 11] - 4 G[9] G[19, 1, 12] + 
      4 G[10] G[19, 1, 12] - 2 G[9] G[19, 11, 1] + 
      2 G[10] G[19, 11, 1] + 2 G[9] G[19, 11, 11] - 
      2 G[10] G[19, 11, 11] + 2 G[9] G[19, 11, 12] - 
      2 G[10] G[19, 11, 12] - 2 G[9] G[19, 12, 1] + 
      2 G[10] G[19, 12, 1] + 2 G[9] G[19, 12, 11] - 
      2 G[10] G[19, 12, 11] + 2 G[9] G[19, 12, 12] - 
      2 G[10] G[19, 12, 12] - 2 G[9] G[19, 16, 11] + 
      2 G[10] G[19, 16, 11] - 2 G[9] G[19, 16, 12] + 
      2 G[10] G[19, 16, 12] - 6 G[9] G[19, 17, 1] + 
      6 G[10] G[19, 17, 1] + 3 G[9] G[19, 18, 11] - 
      3 G[10] G[19, 18, 11] + 3 G[9] G[19, 18, 12] - 
      3 G[10] G[19, 18, 12] - 6 G[9] G[19, 19, 1] + 
      6 G[10] G[19, 19, 1] + 3 G[9] G[19, 19, 11] - 
      3 G[10] G[19, 19, 11] + 3 G[9] G[19, 19, 12] - 
      3 G[10] G[19, 19, 12] + 21 G[1, 1, 1, 1] - 10 G[1, 1, 1, 11] - 
      10 G[1, 1, 1, 12] - 8 G[1, 1, 11, 1] + 8 G[1, 1, 11, 11] + 
      8 G[1, 1, 11, 12] - 8 G[1, 1, 12, 1] + 8 G[1, 1, 12, 11] + 
      8 G[1, 1, 12, 12] - 2 G[1, 1, 16, 1] - 8 G[1, 1, 16, 11] - 
      8 G[1, 1, 16, 12] - 30 G[1, 1, 17, 1] + 6 G[1, 1, 18, 11] + 
      6 G[1, 1, 18, 12] - 12 G[1, 1, 19, 1] + 6 G[1, 1, 19, 11] + 
      6 G[1, 1, 19, 12] - 2 G[1, 11, 1, 1] + 2 G[1, 11, 1, 11] + 
      2 G[1, 11, 1, 12] + 4 G[1, 11, 11, 1] - 4 G[1, 11, 11, 11] - 
      4 G[1, 11, 11, 12] + 4 G[1, 11, 12, 1] - 4 G[1, 11, 12, 11] - 
      4 G[1, 11, 12, 12] - 4 G[1, 11, 16, 1] + 4 G[1, 11, 16, 11] + 
      4 G[1, 11, 16, 12] - 2 G[1, 12, 1, 1] + 2 G[1, 12, 1, 11] + 
      2 G[1, 12, 1, 12] + 4 G[1, 12, 11, 1] - 4 G[1, 12, 11, 11] - 
      4 G[1, 12, 11, 12] + 4 G[1, 12, 12, 1] - 4 G[1, 12, 12, 11] - 
      4 G[1, 12, 12, 12] - 4 G[1, 12, 16, 1] + 4 G[1, 12, 16, 11] + 
      4 G[1, 12, 16, 12] - 14 G[1, 16, 1, 1] - 8 G[1, 16, 1, 11] - 
      8 G[1, 16, 1, 12] - 4 G[1, 16, 11, 1] + 4 G[1, 16, 11, 11] + 
      4 G[1, 16, 11, 12] - 4 G[1, 16, 12, 1] + 4 G[1, 16, 12, 11] + 
      4 G[1, 16, 12, 12] + 12 G[1, 16, 16, 1] - 4 G[1, 16, 16, 11] - 
      4 G[1, 16, 16, 12] + 24 G[1, 16, 17, 1] + 6 G[1, 16, 18, 11] + 
      6 G[1, 16, 18, 12] - 12 G[1, 16, 19, 1] + 6 G[1, 16, 19, 11] + 
      6 G[1, 16, 19, 12] - 48 G[1, 17, 1, 1] + 24 G[1, 17, 16, 1] + 
      72 G[1, 17, 17, 1] + 12 G[1, 18, 1, 11] + 12 G[1, 18, 1, 12] + 
      6 G[1, 18, 11, 1] - 6 G[1, 18, 11, 11] - 6 G[1, 18, 11, 12] + 
      6 G[1, 18, 12, 1] - 6 G[1, 18, 12, 11] - 6 G[1, 18, 12, 12] - 
      12 G[1, 18, 16, 1] + 6 G[1, 18, 16, 11] + 6 G[1, 18, 16, 12] - 
      18 G[1, 18, 17, 1] - 9 G[1, 18, 18, 11] - 9 G[1, 18, 18, 12] + 
      18 G[1, 18, 19, 1] - 9 G[1, 18, 19, 11] - 9 G[1, 18, 19, 12] - 
      24 G[1, 19, 1, 1] + 12 G[1, 19, 1, 11] + 12 G[1, 19, 1, 12] + 
      6 G[1, 19, 11, 1] - 6 G[1, 19, 11, 11] - 6 G[1, 19, 11, 12] + 
      6 G[1, 19, 12, 1] - 6 G[1, 19, 12, 11] - 6 G[1, 19, 12, 12] + 
      6 G[1, 19, 16, 11] + 6 G[1, 19, 16, 12] + 18 G[1, 19, 17, 1] - 
      9 G[1, 19, 18, 11] - 9 G[1, 19, 18, 12] + 18 G[1, 19, 19, 1] - 
      9 G[1, 19, 19, 11] - 9 G[1, 19, 19, 12] + 9 G[2, 1, 1, 1] - 
      6 G[2, 1, 16, 1] - 18 G[2, 1, 17, 1] + 6 G[2, 16, 1, 1] + 
      9 G[3, 1, 1, 1] - 6 G[3, 1, 16, 1] - 18 G[3, 1, 17, 1] + 
      6 G[3, 16, 1, 1] - 4 G[6, 4, 4, 9] + 3 G[6, 4, 5, 9] - 
      3 G[6, 4, 5, 13] + 3 G[6, 4, 7, 9] - 3 G[6, 4, 7, 13] + 
      2 G[6, 4, 9, 9] + 3 G[6, 4, 9, 13] + 3 G[6, 4, 16, 13] + 
      4 G[6, 5, 4, 9] - 3 G[6, 5, 5, 9] + 3 G[6, 5, 5, 13] - 
      3 G[6, 5, 7, 9] + 3 G[6, 5, 7, 13] - 2 G[6, 5, 9, 9] - 
      2 G[6, 5, 9, 13] + 4 G[6, 5, 13, 13] - 4 G[6, 5, 16, 13] + 
      4 G[6, 7, 4, 9] - 3 G[6, 7, 5, 9] + 3 G[6, 7, 5, 13] - 
      3 G[6, 7, 7, 9] + 3 G[6, 7, 7, 13] - 2 G[6, 7, 9, 9] - 
      2 G[6, 7, 9, 13] + 4 G[6, 7, 13, 13] - 4 G[6, 7, 16, 13] + 
      G[6, 9, 4, 9] - G[6, 9, 5, 9] + G[6, 9, 5, 13] - G[6, 9, 7, 9] +
       G[6, 9, 7, 13] - 2 G[6, 9, 9, 13] - 4 G[6, 9, 13, 13] + 
      G[6, 9, 16, 13] - G[6, 10, 4, 9] + G[6, 10, 5, 9] - 
      G[6, 10, 5, 13] + G[6, 10, 7, 9] - G[6, 10, 7, 13] + 
      G[6, 10, 16, 13] + 4 G[9, 4, 4, 9] - 3 G[9, 4, 5, 9] + 
      3 G[9, 4, 5, 13] - 3 G[9, 4, 7, 9] + 3 G[9, 4, 7, 13] - 
      2 G[9, 4, 9, 9] - 3 G[9, 4, 9, 13] - 3 G[9, 4, 16, 13] - 
      4 G[9, 5, 4, 9] + 3 G[9, 5, 5, 9] - 3 G[9, 5, 5, 13] + 
      3 G[9, 5, 7, 9] - 3 G[9, 5, 7, 13] + 2 G[9, 5, 9, 9] + 
      2 G[9, 5, 9, 13] - 4 G[9, 5, 13, 13] + 4 G[9, 5, 16, 13] + 
      G[9, 6, 4, 9] - G[9, 6, 5, 9] + G[9, 6, 5, 13] - G[9, 6, 7, 9] +
       G[9, 6, 7, 13] - G[9, 6, 9, 13] - 4 G[9, 7, 4, 9] + 
      3 G[9, 7, 5, 9] - 3 G[9, 7, 5, 13] + 3 G[9, 7, 7, 9] - 
      3 G[9, 7, 7, 13] + 2 G[9, 7, 9, 9] + 2 G[9, 7, 9, 13] - 
      4 G[9, 7, 13, 13] + 4 G[9, 7, 16, 13] - 2 G[9, 9, 4, 9] + 
      2 G[9, 9, 5, 9] - 2 G[9, 9, 5, 13] + 2 G[9, 9, 7, 9] - 
      2 G[9, 9, 7, 13] + 4 G[9, 9, 9, 13] + 8 G[9, 9, 13, 13] - 
      2 G[9, 9, 16, 13] + 16 G[9, 13, 13, 13] - 6 G[9, 13, 16, 13] + 
      G[9, 16, 4, 9] - G[9, 16, 5, 9] + G[9, 16, 5, 13] - 
      G[9, 16, 7, 9] + G[9, 16, 7, 13] - G[9, 16, 9, 13] - 
      4 G[9, 16, 13, 13] + 4 G[10, 4, 4, 9] - 3 G[10, 4, 5, 9] + 
      3 G[10, 4, 5, 13] - 3 G[10, 4, 7, 9] + 3 G[10, 4, 7, 13] - 
      2 G[10, 4, 9, 9] - 3 G[10, 4, 9, 13] - 3 G[10, 4, 16, 13] - 
      4 G[10, 5, 4, 9] + 3 G[10, 5, 5, 9] - 3 G[10, 5, 5, 13] + 
      3 G[10, 5, 7, 9] - 3 G[10, 5, 7, 13] + 2 G[10, 5, 9, 9] + 
      2 G[10, 5, 9, 13] - 4 G[10, 5, 13, 13] + 4 G[10, 5, 16, 13] - 
      G[10, 6, 4, 9] + G[10, 6, 5, 9] - G[10, 6, 5, 13] + 
      G[10, 6, 7, 9] - G[10, 6, 7, 13] + G[10, 6, 9, 13] - 
      4 G[10, 7, 4, 9] + 3 G[10, 7, 5, 9] - 3 G[10, 7, 5, 13] + 
      3 G[10, 7, 7, 9] - 3 G[10, 7, 7, 13] + 2 G[10, 7, 9, 9] + 
      2 G[10, 7, 9, 13] - 4 G[10, 7, 13, 13] + 4 G[10, 7, 16, 13] + 
      2 G[10, 10, 4, 9] - 2 G[10, 10, 5, 9] + 2 G[10, 10, 5, 13] - 
      2 G[10, 10, 7, 9] + 2 G[10, 10, 7, 13] - 2 G[10, 10, 16, 13] - 
      G[10, 16, 4, 9] + G[10, 16, 5, 9] - G[10, 16, 5, 13] + 
      G[10, 16, 7, 9] - G[10, 16, 7, 13] + G[10, 16, 9, 13] + 
      4 G[10, 16, 13, 13] - 9 G[11, 1, 1, 1] + 4 G[11, 1, 1, 11] + 
      4 G[11, 1, 1, 12] + 2 G[11, 1, 11, 1] - 2 G[11, 1, 11, 11] - 
      2 G[11, 1, 11, 12] + 2 G[11, 1, 12, 1] - 2 G[11, 1, 12, 11] - 
      2 G[11, 1, 12, 12] + 2 G[11, 1, 16, 1] + 2 G[11, 1, 16, 11] + 
      2 G[11, 1, 16, 12] + 12 G[11, 1, 17, 1] - 3 G[11, 1, 18, 11] - 
      3 G[11, 1, 18, 12] + 6 G[11, 1, 19, 1] - 3 G[11, 1, 19, 11] - 
      3 G[11, 1, 19, 12] - 3 G[11, 2, 1, 1] - 3 G[11, 3, 1, 1] + 
      3 G[11, 11, 1, 1] - G[11, 11, 1, 11] - G[11, 11, 1, 12] + 
      G[11, 11, 18, 11] + G[11, 11, 18, 12] - 2 G[11, 11, 19, 1] + 
      G[11, 11, 19, 11] + G[11, 11, 19, 12] + 3 G[11, 12, 1, 1] - 
      G[11, 12, 1, 11] - G[11, 12, 1, 12] + G[11, 12, 18, 11] + 
      G[11, 12, 18, 12] - 2 G[11, 12, 19, 1] + G[11, 12, 19, 11] + 
      G[11, 12, 19, 12] - 6 G[11, 16, 1, 1] + 2 G[11, 16, 1, 11] + 
      2 G[11, 16, 1, 12] - 2 G[11, 16, 18, 11] - 
      2 G[11, 16, 18, 12] + 4 G[11, 16, 19, 1] - 
      2 G[11, 16, 19, 11] - 2 G[11, 16, 19, 12] - 
      4 G[11, 18, 1, 11] - 4 G[11, 18, 1, 12] - 2 G[11, 18, 11, 1] + 
      2 G[11, 18, 11, 11] + 2 G[11, 18, 11, 12] - 
      2 G[11, 18, 12, 1] + 2 G[11, 18, 12, 11] + 
      2 G[11, 18, 12, 12] + 4 G[11, 18, 16, 1] - 
      2 G[11, 18, 16, 11] - 2 G[11, 18, 16, 12] + 
      6 G[11, 18, 17, 1] + 3 G[11, 18, 18, 11] + 
      3 G[11, 18, 18, 12] - 6 G[11, 18, 19, 1] + 
      3 G[11, 18, 19, 11] + 3 G[11, 18, 19, 12] + 8 G[11, 19, 1, 1] - 
      4 G[11, 19, 1, 11] - 4 G[11, 19, 1, 12] - 2 G[11, 19, 11, 1] + 
      2 G[11, 19, 11, 11] + 2 G[11, 19, 11, 12] - 
      2 G[11, 19, 12, 1] + 2 G[11, 19, 12, 11] + 
      2 G[11, 19, 12, 12] - 2 G[11, 19, 16, 11] - 
      2 G[11, 19, 16, 12] - 6 G[11, 19, 17, 1] + 
      3 G[11, 19, 18, 11] + 3 G[11, 19, 18, 12] - 
      6 G[11, 19, 19, 1] + 3 G[11, 19, 19, 11] + 
      3 G[11, 19, 19, 12] - 9 G[12, 1, 1, 1] + 4 G[12, 1, 1, 11] + 
      4 G[12, 1, 1, 12] + 2 G[12, 1, 11, 1] - 2 G[12, 1, 11, 11] - 
      2 G[12, 1, 11, 12] + 2 G[12, 1, 12, 1] - 2 G[12, 1, 12, 11] - 
      2 G[12, 1, 12, 12] + 2 G[12, 1, 16, 1] + 2 G[12, 1, 16, 11] + 
      2 G[12, 1, 16, 12] + 12 G[12, 1, 17, 1] - 3 G[12, 1, 18, 11] - 
      3 G[12, 1, 18, 12] + 6 G[12, 1, 19, 1] - 3 G[12, 1, 19, 11] - 
      3 G[12, 1, 19, 12] - 3 G[12, 2, 1, 1] - 3 G[12, 3, 1, 1] + 
      3 G[12, 11, 1, 1] - G[12, 11, 1, 11] - G[12, 11, 1, 12] + 
      G[12, 11, 18, 11] + G[12, 11, 18, 12] - 2 G[12, 11, 19, 1] + 
      G[12, 11, 19, 11] + G[12, 11, 19, 12] + 3 G[12, 12, 1, 1] - 
      G[12, 12, 1, 11] - G[12, 12, 1, 12] + G[12, 12, 18, 11] + 
      G[12, 12, 18, 12] - 2 G[12, 12, 19, 1] + G[12, 12, 19, 11] + 
      G[12, 12, 19, 12] - 6 G[12, 16, 1, 1] + 2 G[12, 16, 1, 11] + 
      2 G[12, 16, 1, 12] - 2 G[12, 16, 18, 11] - 
      2 G[12, 16, 18, 12] + 4 G[12, 16, 19, 1] - 
      2 G[12, 16, 19, 11] - 2 G[12, 16, 19, 12] - 
      4 G[12, 18, 1, 11] - 4 G[12, 18, 1, 12] - 2 G[12, 18, 11, 1] + 
      2 G[12, 18, 11, 11] + 2 G[12, 18, 11, 12] - 
      2 G[12, 18, 12, 1] + 2 G[12, 18, 12, 11] + 
      2 G[12, 18, 12, 12] + 4 G[12, 18, 16, 1] - 
      2 G[12, 18, 16, 11] - 2 G[12, 18, 16, 12] + 
      6 G[12, 18, 17, 1] + 3 G[12, 18, 18, 11] + 
      3 G[12, 18, 18, 12] - 6 G[12, 18, 19, 1] + 
      3 G[12, 18, 19, 11] + 3 G[12, 18, 19, 12] + 8 G[12, 19, 1, 1] - 
      4 G[12, 19, 1, 11] - 4 G[12, 19, 1, 12] - 2 G[12, 19, 11, 1] + 
      2 G[12, 19, 11, 11] + 2 G[12, 19, 11, 12] - 
      2 G[12, 19, 12, 1] + 2 G[12, 19, 12, 11] + 
      2 G[12, 19, 12, 12] - 2 G[12, 19, 16, 11] - 
      2 G[12, 19, 16, 12] - 6 G[12, 19, 17, 1] + 
      3 G[12, 19, 18, 11] + 3 G[12, 19, 18, 12] - 
      6 G[12, 19, 19, 1] + 3 G[12, 19, 19, 11] + 
      3 G[12, 19, 19, 12] + 18 G[16, 1, 1, 1] - 8 G[16, 1, 1, 11] - 
      8 G[16, 1, 1, 12] - 4 G[16, 1, 11, 1] + 4 G[16, 1, 11, 11] + 
      4 G[16, 1, 11, 12] - 4 G[16, 1, 12, 1] + 4 G[16, 1, 12, 11] + 
      4 G[16, 1, 12, 12] - 4 G[16, 1, 16, 1] - 4 G[16, 1, 16, 11] - 
      4 G[16, 1, 16, 12] - 24 G[16, 1, 17, 1] + 6 G[16, 1, 18, 11] + 
      6 G[16, 1, 18, 12] - 12 G[16, 1, 19, 1] + 6 G[16, 1, 19, 11] + 
      6 G[16, 1, 19, 12] + 6 G[16, 2, 1, 1] + 6 G[16, 3, 1, 1] - 
      4 G[16, 4, 4, 9] + 3 G[16, 4, 5, 9] - 3 G[16, 4, 5, 13] + 
      3 G[16, 4, 7, 9] - 3 G[16, 4, 7, 13] + 2 G[16, 4, 9, 9] + 
      3 G[16, 4, 9, 13] + 3 G[16, 4, 16, 13] + 4 G[16, 5, 4, 9] - 
      3 G[16, 5, 5, 9] + 3 G[16, 5, 5, 13] - 3 G[16, 5, 7, 9] + 
      3 G[16, 5, 7, 13] - 2 G[16, 5, 9, 9] - 2 G[16, 5, 9, 13] + 
      4 G[16, 5, 13, 13] - 4 G[16, 5, 16, 13] + 4 G[16, 7, 4, 9] - 
      3 G[16, 7, 5, 9] + 3 G[16, 7, 5, 13] - 3 G[16, 7, 7, 9] + 
      3 G[16, 7, 7, 13] - 2 G[16, 7, 9, 9] - 2 G[16, 7, 9, 13] + 
      4 G[16, 7, 13, 13] - 4 G[16, 7, 16, 13] + G[16, 9, 4, 9] - 
      G[16, 9, 5, 9] + G[16, 9, 5, 13] - G[16, 9, 7, 9] + 
      G[16, 9, 7, 13] - 2 G[16, 9, 9, 13] - 4 G[16, 9, 13, 13] + 
      G[16, 9, 16, 13] - G[16, 10, 4, 9] + G[16, 10, 5, 9] - 
      G[16, 10, 5, 13] + G[16, 10, 7, 9] - G[16, 10, 7, 13] + 
      G[16, 10, 16, 13] - 6 G[16, 11, 1, 1] + 2 G[16, 11, 1, 11] + 
      2 G[16, 11, 1, 12] - 2 G[16, 11, 18, 11] - 
      2 G[16, 11, 18, 12] + 4 G[16, 11, 19, 1] - 
      2 G[16, 11, 19, 11] - 2 G[16, 11, 19, 12] - 6 G[16, 12, 1, 1] + 
      2 G[16, 12, 1, 11] + 2 G[16, 12, 1, 12] - 2 G[16, 12, 18, 11] - 
      2 G[16, 12, 18, 12] + 4 G[16, 12, 19, 1] - 
      2 G[16, 12, 19, 11] - 2 G[16, 12, 19, 12] - 
      16 G[16, 13, 13, 13] + 6 G[16, 13, 16, 13] + 
      12 G[16, 16, 1, 1] - 4 G[16, 16, 1, 11] - 4 G[16, 16, 1, 12] + 
      4 G[16, 16, 18, 11] + 4 G[16, 16, 18, 12] - 
      8 G[16, 16, 19, 1] + 4 G[16, 16, 19, 11] + 
      4 G[16, 16, 19, 12] + 8 G[16, 18, 1, 11] + 8 G[16, 18, 1, 12] + 
      4 G[16, 18, 11, 1] - 4 G[16, 18, 11, 11] - 
      4 G[16, 18, 11, 12] + 4 G[16, 18, 12, 1] - 
      4 G[16, 18, 12, 11] - 4 G[16, 18, 12, 12] - 
      8 G[16, 18, 16, 1] + 4 G[16, 18, 16, 11] + 
      4 G[16, 18, 16, 12] - 12 G[16, 18, 17, 1] - 
      6 G[16, 18, 18, 11] - 6 G[16, 18, 18, 12] + 
      12 G[16, 18, 19, 1] - 6 G[16, 18, 19, 11] - 
      6 G[16, 18, 19, 12] - 16 G[16, 19, 1, 1] + 8 G[16, 19, 1, 11] + 
      8 G[16, 19, 1, 12] + 4 G[16, 19, 11, 1] - 4 G[16, 19, 11, 11] - 
      4 G[16, 19, 11, 12] + 4 G[16, 19, 12, 1] - 
      4 G[16, 19, 12, 11] - 4 G[16, 19, 12, 12] + 
      4 G[16, 19, 16, 11] + 4 G[16, 19, 16, 12] + 
      12 G[16, 19, 17, 1] - 6 G[16, 19, 18, 11] - 
      6 G[16, 19, 18, 12] + 12 G[16, 19, 19, 1] - 
      6 G[16, 19, 19, 11] - 6 G[16, 19, 19, 12] + 
      10 G[18, 1, 1, 11] + 10 G[18, 1, 1, 12] + 8 G[18, 1, 11, 1] - 
      8 G[18, 1, 11, 11] - 8 G[18, 1, 11, 12] + 8 G[18, 1, 12, 1] - 
      8 G[18, 1, 12, 11] - 8 G[18, 1, 12, 12] - 16 G[18, 1, 16, 1] + 
      8 G[18, 1, 16, 11] + 8 G[18, 1, 16, 12] - 24 G[18, 1, 17, 1] - 
      6 G[18, 1, 18, 11] - 6 G[18, 1, 18, 12] + 12 G[18, 1, 19, 1] - 
      6 G[18, 1, 19, 11] - 6 G[18, 1, 19, 12] + 2 G[18, 11, 1, 1] - 
      2 G[18, 11, 1, 11] - 2 G[18, 11, 1, 12] - 4 G[18, 11, 11, 1] + 
      4 G[18, 11, 11, 11] + 4 G[18, 11, 11, 12] - 
      4 G[18, 11, 12, 1] + 4 G[18, 11, 12, 11] + 
      4 G[18, 11, 12, 12] + 4 G[18, 11, 16, 1] - 
      4 G[18, 11, 16, 11] - 4 G[18, 11, 16, 12] + 2 G[18, 12, 1, 1] - 
      2 G[18, 12, 1, 11] - 2 G[18, 12, 1, 12] - 4 G[18, 12, 11, 1] + 
      4 G[18, 12, 11, 11] + 4 G[18, 12, 11, 12] - 
      4 G[18, 12, 12, 1] + 4 G[18, 12, 12, 11] + 
      4 G[18, 12, 12, 12] + 4 G[18, 12, 16, 1] - 
      4 G[18, 12, 16, 11] - 4 G[18, 12, 16, 12] - 
      16 G[18, 16, 1, 1] + 8 G[18, 16, 1, 11] + 8 G[18, 16, 1, 12] + 
      4 G[18, 16, 11, 1] - 4 G[18, 16, 11, 11] - 
      4 G[18, 16, 11, 12] + 4 G[18, 16, 12, 1] - 
      4 G[18, 16, 12, 11] - 4 G[18, 16, 12, 12] + 
      4 G[18, 16, 16, 11] + 4 G[18, 16, 16, 12] + 
      12 G[18, 16, 17, 1] - 6 G[18, 16, 18, 11] - 
      6 G[18, 16, 18, 12] + 12 G[18, 16, 19, 1] - 
      6 G[18, 16, 19, 11] - 6 G[18, 16, 19, 12] - 
      24 G[18, 17, 1, 1] + 12 G[18, 17, 16, 1] + 
      36 G[18, 17, 17, 1] - 12 G[18, 18, 1, 11] - 
      12 G[18, 18, 1, 12] - 6 G[18, 18, 11, 1] + 
      6 G[18, 18, 11, 11] + 6 G[18, 18, 11, 12] - 
      6 G[18, 18, 12, 1] + 6 G[18, 18, 12, 11] + 
      6 G[18, 18, 12, 12] + 12 G[18, 18, 16, 1] - 
      6 G[18, 18, 16, 11] - 6 G[18, 18, 16, 12] + 
      18 G[18, 18, 17, 1] + 9 G[18, 18, 18, 11] + 
      9 G[18, 18, 18, 12] - 18 G[18, 18, 19, 1] + 
      9 G[18, 18, 19, 11] + 9 G[18, 18, 19, 12] + 
      24 G[18, 19, 1, 1] - 12 G[18, 19, 1, 11] - 
      12 G[18, 19, 1, 12] - 6 G[18, 19, 11, 1] + 
      6 G[18, 19, 11, 11] + 6 G[18, 19, 11, 12] - 
      6 G[18, 19, 12, 1] + 6 G[18, 19, 12, 11] + 
      6 G[18, 19, 12, 12] - 6 G[18, 19, 16, 11] - 
      6 G[18, 19, 16, 12] - 18 G[18, 19, 17, 1] + 
      9 G[18, 19, 18, 11] + 9 G[18, 19, 18, 12] - 
      18 G[18, 19, 19, 1] + 9 G[18, 19, 19, 11] + 
      9 G[18, 19, 19, 12] - 20 G[19, 1, 1, 1] + 10 G[19, 1, 1, 11] + 
      10 G[19, 1, 1, 12] + 8 G[19, 1, 11, 1] - 8 G[19, 1, 11, 11] - 
      8 G[19, 1, 11, 12] + 8 G[19, 1, 12, 1] - 8 G[19, 1, 12, 11] - 
      8 G[19, 1, 12, 12] + 8 G[19, 1, 16, 11] + 8 G[19, 1, 16, 12] + 
      24 G[19, 1, 17, 1] - 6 G[19, 1, 18, 11] - 6 G[19, 1, 18, 12] + 
      12 G[19, 1, 19, 1] - 6 G[19, 1, 19, 11] - 6 G[19, 1, 19, 12] + 
      2 G[19, 11, 1, 1] - 2 G[19, 11, 1, 11] - 2 G[19, 11, 1, 12] - 
      4 G[19, 11, 11, 1] + 4 G[19, 11, 11, 11] + 
      4 G[19, 11, 11, 12] - 4 G[19, 11, 12, 1] + 
      4 G[19, 11, 12, 11] + 4 G[19, 11, 12, 12] + 
      4 G[19, 11, 16, 1] - 4 G[19, 11, 16, 11] - 
      4 G[19, 11, 16, 12] + 2 G[19, 12, 1, 1] - 2 G[19, 12, 1, 11] - 
      2 G[19, 12, 1, 12] - 4 G[19, 12, 11, 1] + 4 G[19, 12, 11, 11] + 
      4 G[19, 12, 11, 12] - 4 G[19, 12, 12, 1] + 
      4 G[19, 12, 12, 11] + 4 G[19, 12, 12, 12] + 
      4 G[19, 12, 16, 1] - 4 G[19, 12, 16, 11] - 
      4 G[19, 12, 16, 12] + 8 G[19, 16, 1, 11] + 8 G[19, 16, 1, 12] + 
      4 G[19, 16, 11, 1] - 4 G[19, 16, 11, 11] - 
      4 G[19, 16, 11, 12] + 4 G[19, 16, 12, 1] - 
      4 G[19, 16, 12, 11] - 4 G[19, 16, 12, 12] - 
      8 G[19, 16, 16, 1] + 4 G[19, 16, 16, 11] + 
      4 G[19, 16, 16, 12] - 12 G[19, 16, 17, 1] - 
      6 G[19, 16, 18, 11] - 6 G[19, 16, 18, 12] + 
      12 G[19, 16, 19, 1] - 6 G[19, 16, 19, 11] - 
      6 G[19, 16, 19, 12] + 24 G[19, 17, 1, 1] - 
      12 G[19, 17, 16, 1] - 36 G[19, 17, 17, 1] - 
      12 G[19, 18, 1, 11] - 12 G[19, 18, 1, 12] - 
      6 G[19, 18, 11, 1] + 6 G[19, 18, 11, 11] + 
      6 G[19, 18, 11, 12] - 6 G[19, 18, 12, 1] + 
      6 G[19, 18, 12, 11] + 6 G[19, 18, 12, 12] + 
      12 G[19, 18, 16, 1] - 6 G[19, 18, 16, 11] - 
      6 G[19, 18, 16, 12] + 18 G[19, 18, 17, 1] + 
      9 G[19, 18, 18, 11] + 9 G[19, 18, 18, 12] - 
      18 G[19, 18, 19, 1] + 9 G[19, 18, 19, 11] + 
      9 G[19, 18, 19, 12] + 24 G[19, 19, 1, 1] - 
      12 G[19, 19, 1, 11] - 12 G[19, 19, 1, 12] - 
      6 G[19, 19, 11, 1] + 6 G[19, 19, 11, 11] + 
      6 G[19, 19, 11, 12] - 6 G[19, 19, 12, 1] + 
      6 G[19, 19, 12, 11] + 6 G[19, 19, 12, 12] - 
      6 G[19, 19, 16, 11] - 6 G[19, 19, 16, 12] - 
      18 G[19, 19, 17, 1] + 9 G[19, 19, 18, 11] + 
      9 G[19, 19, 18, 12] - 18 G[19, 19, 19, 1] + 
      9 G[19, 19, 19, 11] + 9 G[19, 19, 19, 12] - G[2] Zeta[3] - 
      G[3] Zeta[3] - G[6] Zeta[3] + G[9] Zeta[3] + G[11] Zeta[3] + 
      G[12] Zeta[3]), 
 MI[20] -> 
  ep^2 (-G[1] G[4] + 2 G[1] G[7] + G[4] G[11] - G[5] G[11] - 
      G[7] G[11] + G[4] G[12] - G[5] G[12] - G[7] G[12] - G[1, 11] - 
      G[1, 12] + G[4, 9] - G[5, 9] + G[5, 13] - G[7, 9] + G[7, 13] - 
      G[16, 13] + G[18, 11] + G[18, 12] - 2 G[19, 1] + G[19, 11] + 
      G[19, 12]) + 
   ep^3 (-3 G[4] G[1, 1] + 5 G[7] G[1, 1] + 3 G[4] G[1, 11] - 
      2 G[7] G[1, 11] - 2 G[10] G[1, 11] + 3 G[4] G[1, 12] - 
      2 G[7] G[1, 12] - 2 G[10] G[1, 12] - G[1] G[4, 4] + 
      G[11] G[4, 4] + G[12] G[4, 4] + 4 G[1] G[4, 9] - 
      4 G[11] G[4, 9] - 4 G[12] G[4, 9] + 3 G[1] G[5, 4] - 
      3 G[11] G[5, 4] - 3 G[12] G[5, 4] + 2 G[11] G[5, 5] + 
      2 G[12] G[5, 5] - 2 G[1] G[5, 7] + G[11] G[5, 7] + 
      G[12] G[5, 7] - 4 G[1] G[5, 9] + 4 G[11] G[5, 9] + 
      4 G[12] G[5, 9] + 3 G[1] G[7, 4] - 3 G[11] G[7, 4] - 
      3 G[12] G[7, 4] + G[11] G[7, 5] + G[12] G[7, 5] - 
      4 G[1] G[7, 7] + 2 G[11] G[7, 7] + 2 G[12] G[7, 7] - 
      4 G[1] G[7, 9] + 4 G[11] G[7, 9] + 4 G[12] G[7, 9] - 
      2 G[1] G[10, 4] + 2 G[11] G[10, 4] + 2 G[12] G[10, 4] - 
      2 G[11] G[10, 5] - 2 G[12] G[10, 5] + 4 G[1] G[10, 7] - 
      2 G[11] G[10, 7] - 2 G[12] G[10, 7] + 4 G[4] G[11, 1] - 
      4 G[5] G[11, 1] - 4 G[7] G[11, 1] - 4 G[4] G[11, 11] + 
      4 G[5] G[11, 11] + 4 G[7] G[11, 11] - 4 G[4] G[11, 12] + 
      4 G[5] G[11, 12] + 4 G[7] G[11, 12] + 4 G[4] G[12, 1] - 
      4 G[5] G[12, 1] - 4 G[7] G[12, 1] - 4 G[4] G[12, 11] + 
      4 G[5] G[12, 11] + 4 G[7] G[12, 11] - 4 G[4] G[12, 12] + 
      4 G[5] G[12, 12] + 4 G[7] G[12, 12] - 2 G[4] G[16, 1] + 
      3 G[5] G[16, 1] + 3 G[7] G[16, 1] + 2 G[4] G[16, 11] - 
      3 G[5] G[16, 11] - 3 G[7] G[16, 11] + 2 G[4] G[16, 12] - 
      3 G[5] G[16, 12] - 3 G[7] G[16, 12] + 2 G[5] G[17, 1] - 
      2 G[7] G[17, 1] - G[5] G[18, 11] - 2 G[7] G[18, 11] + 
      2 G[10] G[18, 11] - G[5] G[18, 12] - 2 G[7] G[18, 12] + 
      2 G[10] G[18, 12] + 4 G[5] G[19, 1] + 2 G[7] G[19, 1] - 
      4 G[10] G[19, 1] - 2 G[5] G[19, 11] - G[7] G[19, 11] + 
      2 G[10] G[19, 11] - 2 G[5] G[19, 12] - G[7] G[19, 12] + 
      2 G[10] G[19, 12] - 2 G[1, 1, 11] - 2 G[1, 1, 12] - 
      4 G[1, 11, 1] + 4 G[1, 11, 11] + 4 G[1, 11, 12] - 
      4 G[1, 12, 1] + 4 G[1, 12, 11] + 4 G[1, 12, 12] + 
      3 G[1, 16, 1] - 3 G[1, 16, 11] - 3 G[1, 16, 12] + 
      2 G[1, 17, 1] + G[1, 18, 11] + G[1, 18, 12] + G[4, 4, 9] - 
      4 G[4, 9, 9] - 3 G[5, 4, 9] + 2 G[5, 5, 9] - 2 G[5, 5, 13] + 
      G[5, 7, 9] - G[5, 7, 13] + 4 G[5, 9, 9] - 4 G[5, 13, 13] + 
      3 G[5, 16, 13] - 3 G[7, 4, 9] + G[7, 5, 9] - G[7, 5, 13] + 
      2 G[7, 7, 9] - 2 G[7, 7, 13] + 4 G[7, 9, 9] - 4 G[7, 13, 13] + 
      3 G[7, 16, 13] + 2 G[10, 4, 9] - 2 G[10, 5, 9] + 
      2 G[10, 5, 13] - 2 G[10, 7, 9] + 2 G[10, 7, 13] - 
      2 G[10, 16, 13] - 2 G[16, 1, 11] - 2 G[16, 1, 12] + 
      4 G[16, 13, 13] - G[16, 16, 13] + 2 G[16, 18, 11] + 
      2 G[16, 18, 12] - 4 G[16, 19, 1] + 2 G[16, 19, 11] + 
      2 G[16, 19, 12] + 3 G[18, 1, 11] + 3 G[18, 1, 12] + 
      4 G[18, 11, 1] - 4 G[18, 11, 11] - 4 G[18, 11, 12] + 
      4 G[18, 12, 1] - 4 G[18, 12, 11] - 4 G[18, 12, 12] - 
      3 G[18, 16, 1] + 3 G[18, 16, 11] + 3 G[18, 16, 12] - 
      2 G[18, 17, 1] - 2 G[18, 18, 11] - 2 G[18, 18, 12] + 
      2 G[18, 19, 1] - G[18, 19, 11] - G[18, 19, 12] - 
      5 G[19, 1, 1] + 5 G[19, 1, 11] + 5 G[19, 1, 12] + 
      4 G[19, 11, 1] - 4 G[19, 11, 11] - 4 G[19, 11, 12] + 
      4 G[19, 12, 1] - 4 G[19, 12, 11] - 4 G[19, 12, 12] - 
      3 G[19, 16, 1] + 3 G[19, 16, 11] + 3 G[19, 16, 12] + 
      2 G[19, 17, 1] - G[19, 18, 11] - G[19, 18, 12] + 
      4 G[19, 19, 1] - 2 G[19, 19, 11] - 2 G[19, 19, 12]) + 
   ep^4 (-(1/3) \[Pi]^2 G[1] G[4] + 2/3 \[Pi]^2 G[1] G[7] + 
      1/3 \[Pi]^2 G[4] G[11] - 1/3 \[Pi]^2 G[5] G[11] - 
      1/3 \[Pi]^2 G[7] G[11] + 1/3 \[Pi]^2 G[4] G[12] - 
      1/3 \[Pi]^2 G[5] G[12] - 1/3 \[Pi]^2 G[7] G[12] - 
      1/3 \[Pi]^2 G[1, 11] - 1/3 \[Pi]^2 G[1, 12] - 
      3 G[1, 1] G[4, 4] + 3 G[1, 11] G[4, 4] + 3 G[1, 12] G[4, 4] + 
      1/3 \[Pi]^2 G[4, 9] + 10 G[1, 1] G[4, 9] - 
      10 G[1, 11] G[4, 9] - 10 G[1, 12] G[4, 9] + 9 G[1, 1] G[5, 4] - 
      9 G[1, 11] G[5, 4] - 9 G[1, 12] G[5, 4] - 5 G[1, 1] G[5, 7] + 
      2 G[1, 11] G[5, 7] + 2 G[1, 12] G[5, 7] - 1/3 \[Pi]^2 G[5, 9] - 
      10 G[1, 1] G[5, 9] + 10 G[1, 11] G[5, 9] + 
      10 G[1, 12] G[5, 9] + 3 G[1, 11] G[5, 10] + 
      3 G[1, 12] G[5, 10] + 1/3 \[Pi]^2 G[5, 13] + 
      9 G[1, 1] G[7, 4] - 9 G[1, 11] G[7, 4] - 9 G[1, 12] G[7, 4] - 
      10 G[1, 1] G[7, 7] + 4 G[1, 11] G[7, 7] + 4 G[1, 12] G[7, 7] - 
      1/3 \[Pi]^2 G[7, 9] - 10 G[1, 1] G[7, 9] + 
      10 G[1, 11] G[7, 9] + 10 G[1, 12] G[7, 9] + 
      3 G[1, 11] G[7, 10] + 3 G[1, 12] G[7, 10] + 
      1/3 \[Pi]^2 G[7, 13] - 6 G[1, 1] G[10, 4] + 
      6 G[1, 11] G[10, 4] + 6 G[1, 12] G[10, 4] + 
      10 G[1, 1] G[10, 7] - 4 G[1, 11] G[10, 7] - 
      4 G[1, 12] G[10, 7] - 4 G[1, 11] G[10, 10] - 
      4 G[1, 12] G[10, 10] + 4 G[4, 4] G[11, 1] - 
      16 G[4, 9] G[11, 1] - 12 G[5, 4] G[11, 1] + 
      8 G[5, 5] G[11, 1] + 4 G[5, 7] G[11, 1] + 16 G[5, 9] G[11, 1] - 
      12 G[7, 4] G[11, 1] + 4 G[7, 5] G[11, 1] + 8 G[7, 7] G[11, 1] + 
      16 G[7, 9] G[11, 1] + 8 G[10, 4] G[11, 1] - 
      8 G[10, 5] G[11, 1] - 8 G[10, 7] G[11, 1] - 
      4 G[4, 4] G[11, 11] + 16 G[4, 9] G[11, 11] + 
      12 G[5, 4] G[11, 11] - 8 G[5, 5] G[11, 11] - 
      4 G[5, 7] G[11, 11] - 16 G[5, 9] G[11, 11] + 
      12 G[7, 4] G[11, 11] - 4 G[7, 5] G[11, 11] - 
      8 G[7, 7] G[11, 11] - 16 G[7, 9] G[11, 11] - 
      8 G[10, 4] G[11, 11] + 8 G[10, 5] G[11, 11] + 
      8 G[10, 7] G[11, 11] - 4 G[4, 4] G[11, 12] + 
      16 G[4, 9] G[11, 12] + 12 G[5, 4] G[11, 12] - 
      8 G[5, 5] G[11, 12] - 4 G[5, 7] G[11, 12] - 
      16 G[5, 9] G[11, 12] + 12 G[7, 4] G[11, 12] - 
      4 G[7, 5] G[11, 12] - 8 G[7, 7] G[11, 12] - 
      16 G[7, 9] G[11, 12] - 8 G[10, 4] G[11, 12] + 
      8 G[10, 5] G[11, 12] + 8 G[10, 7] G[11, 12] + 
      4 G[4, 4] G[12, 1] - 16 G[4, 9] G[12, 1] - 
      12 G[5, 4] G[12, 1] + 8 G[5, 5] G[12, 1] + 4 G[5, 7] G[12, 1] + 
      16 G[5, 9] G[12, 1] - 12 G[7, 4] G[12, 1] + 
      4 G[7, 5] G[12, 1] + 8 G[7, 7] G[12, 1] + 16 G[7, 9] G[12, 1] + 
      8 G[10, 4] G[12, 1] - 8 G[10, 5] G[12, 1] - 
      8 G[10, 7] G[12, 1] - 4 G[4, 4] G[12, 11] + 
      16 G[4, 9] G[12, 11] + 12 G[5, 4] G[12, 11] - 
      8 G[5, 5] G[12, 11] - 4 G[5, 7] G[12, 11] - 
      16 G[5, 9] G[12, 11] + 12 G[7, 4] G[12, 11] - 
      4 G[7, 5] G[12, 11] - 8 G[7, 7] G[12, 11] - 
      16 G[7, 9] G[12, 11] - 8 G[10, 4] G[12, 11] + 
      8 G[10, 5] G[12, 11] + 8 G[10, 7] G[12, 11] - 
      4 G[4, 4] G[12, 12] + 16 G[4, 9] G[12, 12] + 
      12 G[5, 4] G[12, 12] - 8 G[5, 5] G[12, 12] - 
      4 G[5, 7] G[12, 12] - 16 G[5, 9] G[12, 12] + 
      12 G[7, 4] G[12, 12] - 4 G[7, 5] G[12, 12] - 
      8 G[7, 7] G[12, 12] - 16 G[7, 9] G[12, 12] - 
      8 G[10, 4] G[12, 12] + 8 G[10, 5] G[12, 12] + 
      8 G[10, 7] G[12, 12] - 2 G[4, 4] G[16, 1] + 
      12 G[4, 9] G[16, 1] + 6 G[5, 4] G[16, 1] - 6 G[5, 5] G[16, 1] - 
      3 G[5, 7] G[16, 1] - 12 G[5, 9] G[16, 1] + 6 G[7, 4] G[16, 1] - 
      3 G[7, 5] G[16, 1] - 6 G[7, 7] G[16, 1] - 12 G[7, 9] G[16, 1] - 
      4 G[10, 4] G[16, 1] + 6 G[10, 5] G[16, 1] + 
      6 G[10, 7] G[16, 1] + 2 G[4, 4] G[16, 11] - 
      12 G[4, 9] G[16, 11] - 6 G[5, 4] G[16, 11] + 
      6 G[5, 5] G[16, 11] + 3 G[5, 7] G[16, 11] + 
      12 G[5, 9] G[16, 11] - 6 G[7, 4] G[16, 11] + 
      3 G[7, 5] G[16, 11] + 6 G[7, 7] G[16, 11] + 
      12 G[7, 9] G[16, 11] + 4 G[10, 4] G[16, 11] - 
      6 G[10, 5] G[16, 11] - 6 G[10, 7] G[16, 11] + 
      2 G[4, 4] G[16, 12] - 12 G[4, 9] G[16, 12] - 
      6 G[5, 4] G[16, 12] + 6 G[5, 5] G[16, 12] + 
      3 G[5, 7] G[16, 12] + 12 G[5, 9] G[16, 12] - 
      6 G[7, 4] G[16, 12] + 3 G[7, 5] G[16, 12] + 
      6 G[7, 7] G[16, 12] + 12 G[7, 9] G[16, 12] + 
      4 G[10, 4] G[16, 12] - 6 G[10, 5] G[16, 12] - 
      6 G[10, 7] G[16, 12] - 1/3 \[Pi]^2 G[16, 13] - 
      4 G[5, 5] G[17, 1] + 2 G[5, 7] G[17, 1] - 2 G[7, 5] G[17, 1] + 
      4 G[7, 7] G[17, 1] + 4 G[10, 5] G[17, 1] - 
      4 G[10, 7] G[17, 1] + 1/3 \[Pi]^2 G[18, 11] + 
      2 G[5, 5] G[18, 11] + 2 G[5, 7] G[18, 11] - 
      3 G[5, 10] G[18, 11] + G[7, 5] G[18, 11] + 
      4 G[7, 7] G[18, 11] - 3 G[7, 10] G[18, 11] - 
      2 G[10, 5] G[18, 11] - 4 G[10, 7] G[18, 11] + 
      4 G[10, 10] G[18, 11] + 1/3 \[Pi]^2 G[18, 12] + 
      2 G[5, 5] G[18, 12] + 2 G[5, 7] G[18, 12] - 
      3 G[5, 10] G[18, 12] + G[7, 5] G[18, 12] + 
      4 G[7, 7] G[18, 12] - 3 G[7, 10] G[18, 12] - 
      2 G[10, 5] G[18, 12] - 4 G[10, 7] G[18, 12] + 
      4 G[10, 10] G[18, 12] - 2/3 \[Pi]^2 G[19, 1] - 
      8 G[5, 5] G[19, 1] - 2 G[5, 7] G[19, 1] + 6 G[5, 10] G[19, 1] - 
      4 G[7, 5] G[19, 1] - 4 G[7, 7] G[19, 1] + 6 G[7, 10] G[19, 1] + 
      8 G[10, 5] G[19, 1] + 4 G[10, 7] G[19, 1] - 
      8 G[10, 10] G[19, 1] + 1/3 \[Pi]^2 G[19, 11] + 
      4 G[5, 5] G[19, 11] + G[5, 7] G[19, 11] - 
      3 G[5, 10] G[19, 11] + 2 G[7, 5] G[19, 11] + 
      2 G[7, 7] G[19, 11] - 3 G[7, 10] G[19, 11] - 
      4 G[10, 5] G[19, 11] - 2 G[10, 7] G[19, 11] + 
      4 G[10, 10] G[19, 11] + 1/3 \[Pi]^2 G[19, 12] + 
      4 G[5, 5] G[19, 12] + G[5, 7] G[19, 12] - 
      3 G[5, 10] G[19, 12] + 2 G[7, 5] G[19, 12] + 
      2 G[7, 7] G[19, 12] - 3 G[7, 10] G[19, 12] - 
      4 G[10, 5] G[19, 12] - 2 G[10, 7] G[19, 12] + 
      4 G[10, 10] G[19, 12] - 7 G[4] G[1, 1, 1] + 
      11 G[7] G[1, 1, 1] + 7 G[4] G[1, 1, 11] - 5 G[7] G[1, 1, 11] - 
      4 G[10] G[1, 1, 11] + 7 G[4] G[1, 1, 12] - 5 G[7] G[1, 1, 12] - 
      4 G[10] G[1, 1, 12] + 12 G[4] G[1, 11, 1] - 
      8 G[7] G[1, 11, 1] - 8 G[10] G[1, 11, 1] - 
      12 G[4] G[1, 11, 11] + 8 G[7] G[1, 11, 11] + 
      8 G[10] G[1, 11, 11] - 12 G[4] G[1, 11, 12] + 
      8 G[7] G[1, 11, 12] + 8 G[10] G[1, 11, 12] + 
      12 G[4] G[1, 12, 1] - 8 G[7] G[1, 12, 1] - 
      8 G[10] G[1, 12, 1] - 12 G[4] G[1, 12, 11] + 
      8 G[7] G[1, 12, 11] + 8 G[10] G[1, 12, 11] - 
      12 G[4] G[1, 12, 12] + 8 G[7] G[1, 12, 12] + 
      8 G[10] G[1, 12, 12] - 10 G[4] G[1, 16, 1] + 
      9 G[7] G[1, 16, 1] + 6 G[10] G[1, 16, 1] + 
      10 G[4] G[1, 16, 11] - 9 G[7] G[1, 16, 11] - 
      6 G[10] G[1, 16, 11] + 10 G[4] G[1, 16, 12] - 
      9 G[7] G[1, 16, 12] - 6 G[10] G[1, 16, 12] - 
      6 G[7] G[1, 17, 1] + 4 G[10] G[1, 17, 1] - 
      3 G[7] G[1, 18, 11] + 2 G[10] G[1, 18, 11] - 
      3 G[7] G[1, 18, 12] + 2 G[10] G[1, 18, 12] - G[1] G[4, 4, 4] + 
      G[11] G[4, 4, 4] + G[12] G[4, 4, 4] + 4 G[1] G[4, 4, 9] - 
      4 G[11] G[4, 4, 9] - 4 G[12] G[4, 4, 9] + 6 G[1] G[4, 9, 4] - 
      6 G[11] G[4, 9, 4] - 6 G[12] G[4, 9, 4] - 16 G[1] G[4, 9, 9] + 
      16 G[11] G[4, 9, 9] + 16 G[12] G[4, 9, 9] + 3 G[1] G[5, 4, 4] - 
      3 G[11] G[5, 4, 4] - 3 G[12] G[5, 4, 4] - 12 G[1] G[5, 4, 9] + 
      12 G[11] G[5, 4, 9] + 12 G[12] G[5, 4, 9] - 6 G[1] G[5, 5, 4] + 
      6 G[11] G[5, 5, 4] + 6 G[12] G[5, 5, 4] - 4 G[11] G[5, 5, 5] - 
      4 G[12] G[5, 5, 5] + 4 G[1] G[5, 5, 7] - 2 G[11] G[5, 5, 7] - 
      2 G[12] G[5, 5, 7] + 8 G[1] G[5, 5, 9] - 8 G[11] G[5, 5, 9] - 
      8 G[12] G[5, 5, 9] - 3 G[1] G[5, 7, 4] + 3 G[11] G[5, 7, 4] + 
      3 G[12] G[5, 7, 4] - G[11] G[5, 7, 5] - G[12] G[5, 7, 5] + 
      4 G[1] G[5, 7, 7] - 2 G[11] G[5, 7, 7] - 2 G[12] G[5, 7, 7] + 
      4 G[1] G[5, 7, 9] - 4 G[11] G[5, 7, 9] - 4 G[12] G[5, 7, 9] - 
      6 G[1] G[5, 9, 4] + 6 G[11] G[5, 9, 4] + 6 G[12] G[5, 9, 4] + 
      16 G[1] G[5, 9, 9] - 16 G[11] G[5, 9, 9] - 
      16 G[12] G[5, 9, 9] + 3 G[1] G[5, 10, 4] - 
      3 G[11] G[5, 10, 4] - 3 G[12] G[5, 10, 4] + 
      3 G[11] G[5, 10, 5] + 3 G[12] G[5, 10, 5] - 
      6 G[1] G[5, 10, 7] + 3 G[11] G[5, 10, 7] + 
      3 G[12] G[5, 10, 7] + 3 G[1] G[7, 4, 4] - 3 G[11] G[7, 4, 4] - 
      3 G[12] G[7, 4, 4] - 12 G[1] G[7, 4, 9] + 12 G[11] G[7, 4, 9] + 
      12 G[12] G[7, 4, 9] - 3 G[1] G[7, 5, 4] + 3 G[11] G[7, 5, 4] + 
      3 G[12] G[7, 5, 4] - 2 G[11] G[7, 5, 5] - 2 G[12] G[7, 5, 5] + 
      2 G[1] G[7, 5, 7] - G[11] G[7, 5, 7] - G[12] G[7, 5, 7] + 
      4 G[1] G[7, 5, 9] - 4 G[11] G[7, 5, 9] - 4 G[12] G[7, 5, 9] - 
      6 G[1] G[7, 7, 4] + 6 G[11] G[7, 7, 4] + 6 G[12] G[7, 7, 4] - 
      2 G[11] G[7, 7, 5] - 2 G[12] G[7, 7, 5] + 8 G[1] G[7, 7, 7] - 
      4 G[11] G[7, 7, 7] - 4 G[12] G[7, 7, 7] + 8 G[1] G[7, 7, 9] - 
      8 G[11] G[7, 7, 9] - 8 G[12] G[7, 7, 9] - 6 G[1] G[7, 9, 4] + 
      6 G[11] G[7, 9, 4] + 6 G[12] G[7, 9, 4] + 16 G[1] G[7, 9, 9] - 
      16 G[11] G[7, 9, 9] - 16 G[12] G[7, 9, 9] + 
      3 G[1] G[7, 10, 4] - 3 G[11] G[7, 10, 4] - 
      3 G[12] G[7, 10, 4] + 3 G[11] G[7, 10, 5] + 
      3 G[12] G[7, 10, 5] - 6 G[1] G[7, 10, 7] + 
      3 G[11] G[7, 10, 7] + 3 G[12] G[7, 10, 7] - 
      2 G[1] G[10, 4, 4] + 2 G[11] G[10, 4, 4] + 
      2 G[12] G[10, 4, 4] + 8 G[1] G[10, 4, 9] - 
      8 G[11] G[10, 4, 9] - 8 G[12] G[10, 4, 9] + 
      6 G[1] G[10, 5, 4] - 6 G[11] G[10, 5, 4] - 
      6 G[12] G[10, 5, 4] + 4 G[11] G[10, 5, 5] + 
      4 G[12] G[10, 5, 5] - 4 G[1] G[10, 5, 7] + 
      2 G[11] G[10, 5, 7] + 2 G[12] G[10, 5, 7] - 
      8 G[1] G[10, 5, 9] + 8 G[11] G[10, 5, 9] + 
      8 G[12] G[10, 5, 9] + 6 G[1] G[10, 7, 4] - 
      6 G[11] G[10, 7, 4] - 6 G[12] G[10, 7, 4] + 
      2 G[11] G[10, 7, 5] + 2 G[12] G[10, 7, 5] - 
      8 G[1] G[10, 7, 7] + 4 G[11] G[10, 7, 7] + 
      4 G[12] G[10, 7, 7] - 8 G[1] G[10, 7, 9] + 
      8 G[11] G[10, 7, 9] + 8 G[12] G[10, 7, 9] - 
      4 G[1] G[10, 10, 4] + 4 G[11] G[10, 10, 4] + 
      4 G[12] G[10, 10, 4] - 4 G[11] G[10, 10, 5] - 
      4 G[12] G[10, 10, 5] + 8 G[1] G[10, 10, 7] - 
      4 G[11] G[10, 10, 7] - 4 G[12] G[10, 10, 7] + 
      10 G[4] G[11, 1, 1] - 10 G[5] G[11, 1, 1] - 
      10 G[7] G[11, 1, 1] - 10 G[4] G[11, 1, 11] + 
      10 G[5] G[11, 1, 11] + 10 G[7] G[11, 1, 11] - 
      10 G[4] G[11, 1, 12] + 10 G[5] G[11, 1, 12] + 
      10 G[7] G[11, 1, 12] - 16 G[4] G[11, 11, 1] + 
      16 G[5] G[11, 11, 1] + 16 G[7] G[11, 11, 1] + 
      16 G[4] G[11, 11, 11] - 16 G[5] G[11, 11, 11] - 
      16 G[7] G[11, 11, 11] + 16 G[4] G[11, 11, 12] - 
      16 G[5] G[11, 11, 12] - 16 G[7] G[11, 11, 12] - 
      16 G[4] G[11, 12, 1] + 16 G[5] G[11, 12, 1] + 
      16 G[7] G[11, 12, 1] + 16 G[4] G[11, 12, 11] - 
      16 G[5] G[11, 12, 11] - 16 G[7] G[11, 12, 11] + 
      16 G[4] G[11, 12, 12] - 16 G[5] G[11, 12, 12] - 
      16 G[7] G[11, 12, 12] + 12 G[4] G[11, 16, 1] - 
      12 G[5] G[11, 16, 1] - 12 G[7] G[11, 16, 1] - 
      12 G[4] G[11, 16, 11] + 12 G[5] G[11, 16, 11] + 
      12 G[7] G[11, 16, 11] - 12 G[4] G[11, 16, 12] + 
      12 G[5] G[11, 16, 12] + 12 G[7] G[11, 16, 12] + 
      10 G[4] G[12, 1, 1] - 10 G[5] G[12, 1, 1] - 
      10 G[7] G[12, 1, 1] - 10 G[4] G[12, 1, 11] + 
      10 G[5] G[12, 1, 11] + 10 G[7] G[12, 1, 11] - 
      10 G[4] G[12, 1, 12] + 10 G[5] G[12, 1, 12] + 
      10 G[7] G[12, 1, 12] - 16 G[4] G[12, 11, 1] + 
      16 G[5] G[12, 11, 1] + 16 G[7] G[12, 11, 1] + 
      16 G[4] G[12, 11, 11] - 16 G[5] G[12, 11, 11] - 
      16 G[7] G[12, 11, 11] + 16 G[4] G[12, 11, 12] - 
      16 G[5] G[12, 11, 12] - 16 G[7] G[12, 11, 12] - 
      16 G[4] G[12, 12, 1] + 16 G[5] G[12, 12, 1] + 
      16 G[7] G[12, 12, 1] + 16 G[4] G[12, 12, 11] - 
      16 G[5] G[12, 12, 11] - 16 G[7] G[12, 12, 11] + 
      16 G[4] G[12, 12, 12] - 16 G[5] G[12, 12, 12] - 
      16 G[7] G[12, 12, 12] + 12 G[4] G[12, 16, 1] - 
      12 G[5] G[12, 16, 1] - 12 G[7] G[12, 16, 1] - 
      12 G[4] G[12, 16, 11] + 12 G[5] G[12, 16, 11] + 
      12 G[7] G[12, 16, 11] - 12 G[4] G[12, 16, 12] + 
      12 G[5] G[12, 16, 12] + 12 G[7] G[12, 16, 12] - 
      6 G[4] G[16, 1, 1] + 9 G[5] G[16, 1, 1] + 9 G[7] G[16, 1, 1] + 
      6 G[4] G[16, 1, 11] - 6 G[5] G[16, 1, 11] - 
      6 G[7] G[16, 1, 11] - 4 G[10] G[16, 1, 11] + 
      6 G[4] G[16, 1, 12] - 6 G[5] G[16, 1, 12] - 
      6 G[7] G[16, 1, 12] - 4 G[10] G[16, 1, 12] + 
      8 G[4] G[16, 11, 1] - 12 G[5] G[16, 11, 1] - 
      12 G[7] G[16, 11, 1] - 8 G[4] G[16, 11, 11] + 
      12 G[5] G[16, 11, 11] + 12 G[7] G[16, 11, 11] - 
      8 G[4] G[16, 11, 12] + 12 G[5] G[16, 11, 12] + 
      12 G[7] G[16, 11, 12] + 8 G[4] G[16, 12, 1] - 
      12 G[5] G[16, 12, 1] - 12 G[7] G[16, 12, 1] - 
      8 G[4] G[16, 12, 11] + 12 G[5] G[16, 12, 11] + 
      12 G[7] G[16, 12, 11] - 8 G[4] G[16, 12, 12] + 
      12 G[5] G[16, 12, 12] + 12 G[7] G[16, 12, 12] - 
      4 G[4] G[16, 16, 1] + 6 G[5] G[16, 16, 1] + 
      6 G[7] G[16, 16, 1] + 4 G[4] G[16, 16, 11] - 
      6 G[5] G[16, 16, 11] - 6 G[7] G[16, 16, 11] + 
      4 G[4] G[16, 16, 12] - 6 G[5] G[16, 16, 12] - 
      6 G[7] G[16, 16, 12] - 3 G[5] G[16, 18, 11] - 
      3 G[7] G[16, 18, 11] + 4 G[10] G[16, 18, 11] - 
      3 G[5] G[16, 18, 12] - 3 G[7] G[16, 18, 12] + 
      4 G[10] G[16, 18, 12] + 6 G[5] G[16, 19, 1] + 
      6 G[7] G[16, 19, 1] - 8 G[10] G[16, 19, 1] - 
      3 G[5] G[16, 19, 11] - 3 G[7] G[16, 19, 11] + 
      4 G[10] G[16, 19, 11] - 3 G[5] G[16, 19, 12] - 
      3 G[7] G[16, 19, 12] + 4 G[10] G[16, 19, 12] + 
      5 G[5] G[17, 1, 1] - 5 G[7] G[17, 1, 1] - 2 G[5] G[17, 1, 11] + 
      2 G[7] G[17, 1, 11] - 2 G[5] G[17, 1, 12] + 
      2 G[7] G[17, 1, 12] - 4 G[5] G[17, 17, 1] + 
      4 G[7] G[17, 17, 1] - G[5] G[17, 18, 11] + G[7] G[17, 18, 11] - 
      G[5] G[17, 18, 12] + G[7] G[17, 18, 12] - 2 G[5] G[17, 19, 1] + 
      2 G[7] G[17, 19, 1] + G[5] G[17, 19, 11] - G[7] G[17, 19, 11] + 
      G[5] G[17, 19, 12] - G[7] G[17, 19, 12] - 3 G[5] G[18, 1, 11] - 
      6 G[7] G[18, 1, 11] + 6 G[10] G[18, 1, 11] - 
      3 G[5] G[18, 1, 12] - 6 G[7] G[18, 1, 12] + 
      6 G[10] G[18, 1, 12] - 4 G[5] G[18, 11, 1] - 
      8 G[7] G[18, 11, 1] + 8 G[10] G[18, 11, 1] + 
      4 G[5] G[18, 11, 11] + 8 G[7] G[18, 11, 11] - 
      8 G[10] G[18, 11, 11] + 4 G[5] G[18, 11, 12] + 
      8 G[7] G[18, 11, 12] - 8 G[10] G[18, 11, 12] - 
      4 G[5] G[18, 12, 1] - 8 G[7] G[18, 12, 1] + 
      8 G[10] G[18, 12, 1] + 4 G[5] G[18, 12, 11] + 
      8 G[7] G[18, 12, 11] - 8 G[10] G[18, 12, 11] + 
      4 G[5] G[18, 12, 12] + 8 G[7] G[18, 12, 12] - 
      8 G[10] G[18, 12, 12] + 3 G[5] G[18, 16, 1] + 
      6 G[7] G[18, 16, 1] - 6 G[10] G[18, 16, 1] - 
      3 G[5] G[18, 16, 11] - 6 G[7] G[18, 16, 11] + 
      6 G[10] G[18, 16, 11] - 3 G[5] G[18, 16, 12] - 
      6 G[7] G[18, 16, 12] + 6 G[10] G[18, 16, 12] + 
      2 G[5] G[18, 17, 1] + 4 G[7] G[18, 17, 1] - 
      4 G[10] G[18, 17, 1] + 2 G[5] G[18, 18, 11] + 
      4 G[7] G[18, 18, 11] - 4 G[10] G[18, 18, 11] + 
      2 G[5] G[18, 18, 12] + 4 G[7] G[18, 18, 12] - 
      4 G[10] G[18, 18, 12] - 2 G[5] G[18, 19, 1] - 
      4 G[7] G[18, 19, 1] + 4 G[10] G[18, 19, 1] + 
      G[5] G[18, 19, 11] + 2 G[7] G[18, 19, 11] - 
      2 G[10] G[18, 19, 11] + G[5] G[18, 19, 12] + 
      2 G[7] G[18, 19, 12] - 2 G[10] G[18, 19, 12] + 
      10 G[5] G[19, 1, 1] + 5 G[7] G[19, 1, 1] - 
      10 G[10] G[19, 1, 1] - 10 G[5] G[19, 1, 11] - 
      5 G[7] G[19, 1, 11] + 10 G[10] G[19, 1, 11] - 
      10 G[5] G[19, 1, 12] - 5 G[7] G[19, 1, 12] + 
      10 G[10] G[19, 1, 12] - 8 G[5] G[19, 11, 1] - 
      4 G[7] G[19, 11, 1] + 8 G[10] G[19, 11, 1] + 
      8 G[5] G[19, 11, 11] + 4 G[7] G[19, 11, 11] - 
      8 G[10] G[19, 11, 11] + 8 G[5] G[19, 11, 12] + 
      4 G[7] G[19, 11, 12] - 8 G[10] G[19, 11, 12] - 
      8 G[5] G[19, 12, 1] - 4 G[7] G[19, 12, 1] + 
      8 G[10] G[19, 12, 1] + 8 G[5] G[19, 12, 11] + 
      4 G[7] G[19, 12, 11] - 8 G[10] G[19, 12, 11] + 
      8 G[5] G[19, 12, 12] + 4 G[7] G[19, 12, 12] - 
      8 G[10] G[19, 12, 12] + 6 G[5] G[19, 16, 1] + 
      3 G[7] G[19, 16, 1] - 6 G[10] G[19, 16, 1] - 
      6 G[5] G[19, 16, 11] - 3 G[7] G[19, 16, 11] + 
      6 G[10] G[19, 16, 11] - 6 G[5] G[19, 16, 12] - 
      3 G[7] G[19, 16, 12] + 6 G[10] G[19, 16, 12] - 
      4 G[5] G[19, 17, 1] - 2 G[7] G[19, 17, 1] + 
      4 G[10] G[19, 17, 1] + 2 G[5] G[19, 18, 11] + 
      G[7] G[19, 18, 11] - 2 G[10] G[19, 18, 11] + 
      2 G[5] G[19, 18, 12] + G[7] G[19, 18, 12] - 
      2 G[10] G[19, 18, 12] - 8 G[5] G[19, 19, 1] - 
      4 G[7] G[19, 19, 1] + 8 G[10] G[19, 19, 1] + 
      4 G[5] G[19, 19, 11] + 2 G[7] G[19, 19, 11] - 
      4 G[10] G[19, 19, 11] + 4 G[5] G[19, 19, 12] + 
      2 G[7] G[19, 19, 12] - 4 G[10] G[19, 19, 12] - 
      4 G[1, 1, 1, 11] - 4 G[1, 1, 1, 12] - 8 G[1, 1, 11, 1] + 
      8 G[1, 1, 11, 11] + 8 G[1, 1, 11, 12] - 8 G[1, 1, 12, 1] + 
      8 G[1, 1, 12, 11] + 8 G[1, 1, 12, 12] + 6 G[1, 1, 16, 1] - 
      6 G[1, 1, 16, 11] - 6 G[1, 1, 16, 12] + 4 G[1, 1, 17, 1] + 
      2 G[1, 1, 18, 11] + 2 G[1, 1, 18, 12] - 10 G[1, 11, 1, 1] + 
      10 G[1, 11, 1, 11] + 10 G[1, 11, 1, 12] + 16 G[1, 11, 11, 1] - 
      16 G[1, 11, 11, 11] - 16 G[1, 11, 11, 12] + 
      16 G[1, 11, 12, 1] - 16 G[1, 11, 12, 11] - 
      16 G[1, 11, 12, 12] - 12 G[1, 11, 16, 1] + 
      12 G[1, 11, 16, 11] + 12 G[1, 11, 16, 12] - 10 G[1, 12, 1, 1] + 
      10 G[1, 12, 1, 11] + 10 G[1, 12, 1, 12] + 16 G[1, 12, 11, 1] - 
      16 G[1, 12, 11, 11] - 16 G[1, 12, 11, 12] + 
      16 G[1, 12, 12, 1] - 16 G[1, 12, 12, 11] - 
      16 G[1, 12, 12, 12] - 12 G[1, 12, 16, 1] + 
      12 G[1, 12, 16, 11] + 12 G[1, 12, 16, 12] + 9 G[1, 16, 1, 1] - 
      10 G[1, 16, 1, 11] - 10 G[1, 16, 1, 12] - 12 G[1, 16, 11, 1] + 
      12 G[1, 16, 11, 11] + 12 G[1, 16, 11, 12] - 
      12 G[1, 16, 12, 1] + 12 G[1, 16, 12, 11] + 
      12 G[1, 16, 12, 12] + 6 G[1, 16, 16, 1] - 6 G[1, 16, 16, 11] - 
      6 G[1, 16, 16, 12] + G[1, 16, 18, 11] + G[1, 16, 18, 12] - 
      2 G[1, 16, 19, 1] + G[1, 16, 19, 11] + G[1, 16, 19, 12] + 
      5 G[1, 17, 1, 1] - 2 G[1, 17, 1, 11] - 2 G[1, 17, 1, 12] - 
      4 G[1, 17, 17, 1] - G[1, 17, 18, 11] - G[1, 17, 18, 12] - 
      2 G[1, 17, 19, 1] + G[1, 17, 19, 11] + G[1, 17, 19, 12] + 
      3 G[1, 18, 1, 11] + 3 G[1, 18, 1, 12] + 4 G[1, 18, 11, 1] - 
      4 G[1, 18, 11, 11] - 4 G[1, 18, 11, 12] + 4 G[1, 18, 12, 1] - 
      4 G[1, 18, 12, 11] - 4 G[1, 18, 12, 12] - 3 G[1, 18, 16, 1] + 
      3 G[1, 18, 16, 11] + 3 G[1, 18, 16, 12] - 2 G[1, 18, 17, 1] - 
      2 G[1, 18, 18, 11] - 2 G[1, 18, 18, 12] + 2 G[1, 18, 19, 1] - 
      G[1, 18, 19, 11] - G[1, 18, 19, 12] + G[4, 4, 4, 9] - 
      4 G[4, 4, 9, 9] - 6 G[4, 9, 4, 9] + 16 G[4, 9, 9, 9] - 
      3 G[5, 4, 4, 9] + 12 G[5, 4, 9, 9] + 6 G[5, 5, 4, 9] - 
      4 G[5, 5, 5, 9] + 4 G[5, 5, 5, 13] - 2 G[5, 5, 7, 9] + 
      2 G[5, 5, 7, 13] - 8 G[5, 5, 9, 9] + 8 G[5, 5, 13, 13] - 
      6 G[5, 5, 16, 13] + 3 G[5, 7, 4, 9] - G[5, 7, 5, 9] + 
      G[5, 7, 5, 13] - 2 G[5, 7, 7, 9] + 2 G[5, 7, 7, 13] - 
      4 G[5, 7, 9, 9] + 4 G[5, 7, 13, 13] - 3 G[5, 7, 16, 13] + 
      6 G[5, 9, 4, 9] - 16 G[5, 9, 9, 9] - 3 G[5, 10, 4, 9] + 
      3 G[5, 10, 5, 9] - 3 G[5, 10, 5, 13] + 3 G[5, 10, 7, 9] - 
      3 G[5, 10, 7, 13] + 3 G[5, 10, 16, 13] + 16 G[5, 13, 13, 13] - 
      6 G[5, 13, 16, 13] - 12 G[5, 16, 13, 13] + 3 G[5, 16, 16, 13] - 
      3 G[7, 4, 4, 9] + 12 G[7, 4, 9, 9] + 3 G[7, 5, 4, 9] - 
      2 G[7, 5, 5, 9] + 2 G[7, 5, 5, 13] - G[7, 5, 7, 9] + 
      G[7, 5, 7, 13] - 4 G[7, 5, 9, 9] + 4 G[7, 5, 13, 13] - 
      3 G[7, 5, 16, 13] + 6 G[7, 7, 4, 9] - 2 G[7, 7, 5, 9] + 
      2 G[7, 7, 5, 13] - 4 G[7, 7, 7, 9] + 4 G[7, 7, 7, 13] - 
      8 G[7, 7, 9, 9] + 8 G[7, 7, 13, 13] - 6 G[7, 7, 16, 13] + 
      6 G[7, 9, 4, 9] - 16 G[7, 9, 9, 9] - 3 G[7, 10, 4, 9] + 
      3 G[7, 10, 5, 9] - 3 G[7, 10, 5, 13] + 3 G[7, 10, 7, 9] - 
      3 G[7, 10, 7, 13] + 3 G[7, 10, 16, 13] + 16 G[7, 13, 13, 13] - 
      6 G[7, 13, 16, 13] - 12 G[7, 16, 13, 13] + 3 G[7, 16, 16, 13] + 
      2 G[10, 4, 4, 9] - 8 G[10, 4, 9, 9] - 6 G[10, 5, 4, 9] + 
      4 G[10, 5, 5, 9] - 4 G[10, 5, 5, 13] + 2 G[10, 5, 7, 9] - 
      2 G[10, 5, 7, 13] + 8 G[10, 5, 9, 9] - 8 G[10, 5, 13, 13] + 
      6 G[10, 5, 16, 13] - 6 G[10, 7, 4, 9] + 2 G[10, 7, 5, 9] - 
      2 G[10, 7, 5, 13] + 4 G[10, 7, 7, 9] - 4 G[10, 7, 7, 13] + 
      8 G[10, 7, 9, 9] - 8 G[10, 7, 13, 13] + 6 G[10, 7, 16, 13] + 
      4 G[10, 10, 4, 9] - 4 G[10, 10, 5, 9] + 4 G[10, 10, 5, 13] - 
      4 G[10, 10, 7, 9] + 4 G[10, 10, 7, 13] - 4 G[10, 10, 16, 13] + 
      8 G[10, 16, 13, 13] - 2 G[10, 16, 16, 13] - 4 G[16, 1, 1, 11] - 
      4 G[16, 1, 1, 12] - 8 G[16, 1, 11, 1] + 8 G[16, 1, 11, 11] + 
      8 G[16, 1, 11, 12] - 8 G[16, 1, 12, 1] + 8 G[16, 1, 12, 11] + 
      8 G[16, 1, 12, 12] + 6 G[16, 1, 16, 1] - 6 G[16, 1, 16, 11] - 
      6 G[16, 1, 16, 12] + 4 G[16, 1, 17, 1] + 2 G[16, 1, 18, 11] + 
      2 G[16, 1, 18, 12] - 16 G[16, 13, 13, 13] + 
      6 G[16, 13, 16, 13] - 4 G[16, 16, 1, 11] - 4 G[16, 16, 1, 12] + 
      4 G[16, 16, 13, 13] - G[16, 16, 16, 13] + 4 G[16, 16, 18, 11] + 
      4 G[16, 16, 18, 12] - 8 G[16, 16, 19, 1] + 
      4 G[16, 16, 19, 11] + 4 G[16, 16, 19, 12] + 
      6 G[16, 18, 1, 11] + 6 G[16, 18, 1, 12] + 8 G[16, 18, 11, 1] - 
      8 G[16, 18, 11, 11] - 8 G[16, 18, 11, 12] + 
      8 G[16, 18, 12, 1] - 8 G[16, 18, 12, 11] - 
      8 G[16, 18, 12, 12] - 6 G[16, 18, 16, 1] + 
      6 G[16, 18, 16, 11] + 6 G[16, 18, 16, 12] - 
      4 G[16, 18, 17, 1] - 4 G[16, 18, 18, 11] - 
      4 G[16, 18, 18, 12] + 4 G[16, 18, 19, 1] - 
      2 G[16, 18, 19, 11] - 2 G[16, 18, 19, 12] - 
      10 G[16, 19, 1, 1] + 10 G[16, 19, 1, 11] + 
      10 G[16, 19, 1, 12] + 8 G[16, 19, 11, 1] - 
      8 G[16, 19, 11, 11] - 8 G[16, 19, 11, 12] + 
      8 G[16, 19, 12, 1] - 8 G[16, 19, 12, 11] - 
      8 G[16, 19, 12, 12] - 6 G[16, 19, 16, 1] + 
      6 G[16, 19, 16, 11] + 6 G[16, 19, 16, 12] + 
      4 G[16, 19, 17, 1] - 2 G[16, 19, 18, 11] - 
      2 G[16, 19, 18, 12] + 8 G[16, 19, 19, 1] - 
      4 G[16, 19, 19, 11] - 4 G[16, 19, 19, 12] + 6 G[18, 1, 1, 11] + 
      6 G[18, 1, 1, 12] + 12 G[18, 1, 11, 1] - 12 G[18, 1, 11, 11] - 
      12 G[18, 1, 11, 12] + 12 G[18, 1, 12, 1] - 
      12 G[18, 1, 12, 11] - 12 G[18, 1, 12, 12] - 9 G[18, 1, 16, 1] + 
      9 G[18, 1, 16, 11] + 9 G[18, 1, 16, 12] - 6 G[18, 1, 17, 1] - 
      3 G[18, 1, 18, 11] - 3 G[18, 1, 18, 12] + 10 G[18, 11, 1, 1] - 
      10 G[18, 11, 1, 11] - 10 G[18, 11, 1, 12] - 
      16 G[18, 11, 11, 1] + 16 G[18, 11, 11, 11] + 
      16 G[18, 11, 11, 12] - 16 G[18, 11, 12, 1] + 
      16 G[18, 11, 12, 11] + 16 G[18, 11, 12, 12] + 
      12 G[18, 11, 16, 1] - 12 G[18, 11, 16, 11] - 
      12 G[18, 11, 16, 12] + 10 G[18, 12, 1, 1] - 
      10 G[18, 12, 1, 11] - 10 G[18, 12, 1, 12] - 
      16 G[18, 12, 11, 1] + 16 G[18, 12, 11, 11] + 
      16 G[18, 12, 11, 12] - 16 G[18, 12, 12, 1] + 
      16 G[18, 12, 12, 11] + 16 G[18, 12, 12, 12] + 
      12 G[18, 12, 16, 1] - 12 G[18, 12, 16, 11] - 
      12 G[18, 12, 16, 12] - 9 G[18, 16, 1, 1] + 
      12 G[18, 16, 1, 11] + 12 G[18, 16, 1, 12] + 
      12 G[18, 16, 11, 1] - 12 G[18, 16, 11, 11] - 
      12 G[18, 16, 11, 12] + 12 G[18, 16, 12, 1] - 
      12 G[18, 16, 12, 11] - 12 G[18, 16, 12, 12] - 
      6 G[18, 16, 16, 1] + 6 G[18, 16, 16, 11] + 
      6 G[18, 16, 16, 12] - 3 G[18, 16, 18, 11] - 
      3 G[18, 16, 18, 12] + 6 G[18, 16, 19, 1] - 
      3 G[18, 16, 19, 11] - 3 G[18, 16, 19, 12] - 5 G[18, 17, 1, 1] + 
      2 G[18, 17, 1, 11] + 2 G[18, 17, 1, 12] + 4 G[18, 17, 17, 1] + 
      G[18, 17, 18, 11] + G[18, 17, 18, 12] + 2 G[18, 17, 19, 1] - 
      G[18, 17, 19, 11] - G[18, 17, 19, 12] - 6 G[18, 18, 1, 11] - 
      6 G[18, 18, 1, 12] - 8 G[18, 18, 11, 1] + 8 G[18, 18, 11, 11] + 
      8 G[18, 18, 11, 12] - 8 G[18, 18, 12, 1] + 
      8 G[18, 18, 12, 11] + 8 G[18, 18, 12, 12] + 
      6 G[18, 18, 16, 1] - 6 G[18, 18, 16, 11] - 
      6 G[18, 18, 16, 12] + 4 G[18, 18, 17, 1] + 
      4 G[18, 18, 18, 11] + 4 G[18, 18, 18, 12] - 
      4 G[18, 18, 19, 1] + 2 G[18, 18, 19, 11] + 
      2 G[18, 18, 19, 12] + 5 G[18, 19, 1, 1] - 5 G[18, 19, 1, 11] - 
      5 G[18, 19, 1, 12] - 4 G[18, 19, 11, 1] + 4 G[18, 19, 11, 11] + 
      4 G[18, 19, 11, 12] - 4 G[18, 19, 12, 1] + 
      4 G[18, 19, 12, 11] + 4 G[18, 19, 12, 12] + 
      3 G[18, 19, 16, 1] - 3 G[18, 19, 16, 11] - 
      3 G[18, 19, 16, 12] - 2 G[18, 19, 17, 1] + G[18, 19, 18, 11] + 
      G[18, 19, 18, 12] - 4 G[18, 19, 19, 1] + 2 G[18, 19, 19, 11] + 
      2 G[18, 19, 19, 12] - 11 G[19, 1, 1, 1] + 11 G[19, 1, 1, 11] + 
      11 G[19, 1, 1, 12] + 20 G[19, 1, 11, 1] - 20 G[19, 1, 11, 11] - 
      20 G[19, 1, 11, 12] + 20 G[19, 1, 12, 1] - 
      20 G[19, 1, 12, 11] - 20 G[19, 1, 12, 12] - 
      18 G[19, 1, 16, 1] + 18 G[19, 1, 16, 11] + 
      18 G[19, 1, 16, 12] + 10 G[19, 11, 1, 1] - 
      10 G[19, 11, 1, 11] - 10 G[19, 11, 1, 12] - 
      16 G[19, 11, 11, 1] + 16 G[19, 11, 11, 11] + 
      16 G[19, 11, 11, 12] - 16 G[19, 11, 12, 1] + 
      16 G[19, 11, 12, 11] + 16 G[19, 11, 12, 12] + 
      12 G[19, 11, 16, 1] - 12 G[19, 11, 16, 11] - 
      12 G[19, 11, 16, 12] + 10 G[19, 12, 1, 1] - 
      10 G[19, 12, 1, 11] - 10 G[19, 12, 1, 12] - 
      16 G[19, 12, 11, 1] + 16 G[19, 12, 11, 11] + 
      16 G[19, 12, 11, 12] - 16 G[19, 12, 12, 1] + 
      16 G[19, 12, 12, 11] + 16 G[19, 12, 12, 12] + 
      12 G[19, 12, 16, 1] - 12 G[19, 12, 16, 11] - 
      12 G[19, 12, 16, 12] - 9 G[19, 16, 1, 1] + 
      12 G[19, 16, 1, 11] + 12 G[19, 16, 1, 12] + 
      12 G[19, 16, 11, 1] - 12 G[19, 16, 11, 11] - 
      12 G[19, 16, 11, 12] + 12 G[19, 16, 12, 1] - 
      12 G[19, 16, 12, 11] - 12 G[19, 16, 12, 12] - 
      6 G[19, 16, 16, 1] + 6 G[19, 16, 16, 11] + 
      6 G[19, 16, 16, 12] - 3 G[19, 16, 18, 11] - 
      3 G[19, 16, 18, 12] + 6 G[19, 16, 19, 1] - 
      3 G[19, 16, 19, 11] - 3 G[19, 16, 19, 12] + 5 G[19, 17, 1, 1] - 
      2 G[19, 17, 1, 11] - 2 G[19, 17, 1, 12] - 4 G[19, 17, 17, 1] - 
      G[19, 17, 18, 11] - G[19, 17, 18, 12] - 2 G[19, 17, 19, 1] + 
      G[19, 17, 19, 11] + G[19, 17, 19, 12] - 3 G[19, 18, 1, 11] - 
      3 G[19, 18, 1, 12] - 4 G[19, 18, 11, 1] + 4 G[19, 18, 11, 11] + 
      4 G[19, 18, 11, 12] - 4 G[19, 18, 12, 1] + 
      4 G[19, 18, 12, 11] + 4 G[19, 18, 12, 12] + 
      3 G[19, 18, 16, 1] - 3 G[19, 18, 16, 11] - 
      3 G[19, 18, 16, 12] + 2 G[19, 18, 17, 1] + 
      2 G[19, 18, 18, 11] + 2 G[19, 18, 18, 12] - 2 G[19, 18, 19, 1] +
       G[19, 18, 19, 11] + G[19, 18, 19, 12] + 10 G[19, 19, 1, 1] - 
      10 G[19, 19, 1, 11] - 10 G[19, 19, 1, 12] - 
      8 G[19, 19, 11, 1] + 8 G[19, 19, 11, 11] + 
      8 G[19, 19, 11, 12] - 8 G[19, 19, 12, 1] + 
      8 G[19, 19, 12, 11] + 8 G[19, 19, 12, 12] + 
      6 G[19, 19, 16, 1] - 6 G[19, 19, 16, 11] - 
      6 G[19, 19, 16, 12] - 4 G[19, 19, 17, 1] + 
      2 G[19, 19, 18, 11] + 2 G[19, 19, 18, 12] - 
      8 G[19, 19, 19, 1] + 4 G[19, 19, 19, 11] + 
      4 G[19, 19, 19, 12]) + ep^5 HELP["Int", 1], 
 MI[21] -> -ep G[1] + 
   ep^2 (-G[1] G[4] + 2 G[1] G[7] + G[4] G[11] - G[7] G[11] + 
      G[4] G[12] - G[7] G[12] - 2 G[1, 1] + G[4, 9] - G[7, 9] + 
      G[7, 13] - G[16, 1] + G[16, 11] + G[16, 12] - G[16, 13] + 
      2 G[17, 1] + G[18, 11] + G[18, 12]) + 
   ep^3 (-(1/3) \[Pi]^2 G[1] - 3 G[4] G[1, 1] + 5 G[7] G[1, 1] + 
      3 G[4] G[1, 11] - 2 G[7] G[1, 11] - G[10] G[1, 11] + 
      3 G[4] G[1, 12] - 2 G[7] G[1, 12] - G[10] G[1, 12] - 
      G[1] G[4, 4] + G[11] G[4, 4] + G[12] G[4, 4] + 4 G[1] G[4, 9] - 
      4 G[11] G[4, 9] - 4 G[12] G[4, 9] + 3 G[1] G[7, 4] - 
      3 G[11] G[7, 4] - 3 G[12] G[7, 4] + G[11] G[7, 5] + 
      G[12] G[7, 5] - 4 G[1] G[7, 7] + 2 G[11] G[7, 7] + 
      2 G[12] G[7, 7] - 4 G[1] G[7, 9] + 4 G[11] G[7, 9] + 
      4 G[12] G[7, 9] - G[1] G[10, 4] + G[11] G[10, 4] + 
      G[12] G[10, 4] - G[11] G[10, 5] - G[12] G[10, 5] + 
      2 G[1] G[10, 7] - G[11] G[10, 7] - G[12] G[10, 7] + 
      4 G[4] G[11, 1] - 4 G[7] G[11, 1] - 4 G[4] G[11, 11] + 
      4 G[7] G[11, 11] - 4 G[4] G[11, 12] + 4 G[7] G[11, 12] + 
      4 G[4] G[12, 1] - 4 G[7] G[12, 1] - 4 G[4] G[12, 11] + 
      4 G[7] G[12, 11] - 4 G[4] G[12, 12] + 4 G[7] G[12, 12] - 
      2 G[4] G[16, 1] + 3 G[7] G[16, 1] + 2 G[4] G[16, 11] - 
      3 G[7] G[16, 11] + 2 G[4] G[16, 12] - 3 G[7] G[16, 12] - 
      2 G[7] G[17, 1] - 2 G[7] G[18, 11] + G[10] G[18, 11] - 
      2 G[7] G[18, 12] + G[10] G[18, 12] + 2 G[7] G[19, 1] - 
      2 G[10] G[19, 1] - G[7] G[19, 11] + G[10] G[19, 11] - 
      G[7] G[19, 12] + G[10] G[19, 12] - 4 G[1, 1, 1] - 
      2 G[1, 16, 1] + 2 G[1, 16, 11] + 2 G[1, 16, 12] + 
      4 G[1, 17, 1] + 2 G[1, 18, 11] + 2 G[1, 18, 12] + G[4, 4, 9] - 
      4 G[4, 9, 9] - 3 G[7, 4, 9] + G[7, 5, 9] - G[7, 5, 13] + 
      2 G[7, 7, 9] - 2 G[7, 7, 13] + 4 G[7, 9, 9] - 4 G[7, 13, 13] + 
      3 G[7, 16, 13] + G[10, 4, 9] - G[10, 5, 9] + G[10, 5, 13] - 
      G[10, 7, 9] + G[10, 7, 13] - G[10, 16, 13] - 3 G[16, 1, 1] + 
      2 G[16, 1, 11] + 2 G[16, 1, 12] + 4 G[16, 11, 1] - 
      4 G[16, 11, 11] - 4 G[16, 11, 12] + 4 G[16, 12, 1] - 
      4 G[16, 12, 11] - 4 G[16, 12, 12] + 4 G[16, 13, 13] - 
      2 G[16, 16, 1] + 2 G[16, 16, 11] + 2 G[16, 16, 12] - 
      G[16, 16, 13] + G[16, 18, 11] + G[16, 18, 12] - 2 G[16, 19, 1] +
       G[16, 19, 11] + G[16, 19, 12] + 5 G[17, 1, 1] - 
      2 G[17, 1, 11] - 2 G[17, 1, 12] - 4 G[17, 17, 1] - 
      G[17, 18, 11] - G[17, 18, 12] - 2 G[17, 19, 1] + G[17, 19, 11] +
       G[17, 19, 12] + 3 G[18, 1, 11] + 3 G[18, 1, 12] + 
      4 G[18, 11, 1] - 4 G[18, 11, 11] - 4 G[18, 11, 12] + 
      4 G[18, 12, 1] - 4 G[18, 12, 11] - 4 G[18, 12, 12] - 
      3 G[18, 16, 1] + 3 G[18, 16, 11] + 3 G[18, 16, 12] - 
      2 G[18, 17, 1] - 2 G[18, 18, 11] - 2 G[18, 18, 12] + 
      2 G[18, 19, 1] - G[18, 19, 11] - G[18, 19, 12]) + 
   ep^5 HELP["Int", 1] + 
   ep^4 (-(1/3) \[Pi]^2 G[1] G[4] + 2/3 \[Pi]^2 G[1] G[7] + 
      1/3 \[Pi]^2 G[4] G[11] - 1/3 \[Pi]^2 G[7] G[11] + 
      1/3 \[Pi]^2 G[4] G[12] - 1/3 \[Pi]^2 G[7] G[12] - 
      2/3 \[Pi]^2 G[1, 1] - 3 G[1, 1] G[4, 4] + 3 G[1, 11] G[4, 4] + 
      3 G[1, 12] G[4, 4] + 1/3 \[Pi]^2 G[4, 9] + 10 G[1, 1] G[4, 9] - 
      10 G[1, 11] G[4, 9] - 10 G[1, 12] G[4, 9] + 9 G[1, 1] G[7, 4] - 
      9 G[1, 11] G[7, 4] - 9 G[1, 12] G[7, 4] - 10 G[1, 1] G[7, 7] + 
      4 G[1, 11] G[7, 7] + 4 G[1, 12] G[7, 7] - 1/3 \[Pi]^2 G[7, 9] - 
      10 G[1, 1] G[7, 9] + 10 G[1, 11] G[7, 9] + 
      10 G[1, 12] G[7, 9] + 3 G[1, 11] G[7, 10] + 
      3 G[1, 12] G[7, 10] + 1/3 \[Pi]^2 G[7, 13] - 
      3 G[1, 1] G[10, 4] + 3 G[1, 11] G[10, 4] + 
      3 G[1, 12] G[10, 4] + 5 G[1, 1] G[10, 7] - 
      2 G[1, 11] G[10, 7] - 2 G[1, 12] G[10, 7] - 
      2 G[1, 11] G[10, 10] - 2 G[1, 12] G[10, 10] + 
      4 G[4, 4] G[11, 1] - 16 G[4, 9] G[11, 1] - 
      12 G[7, 4] G[11, 1] + 4 G[7, 5] G[11, 1] + 8 G[7, 7] G[11, 1] + 
      16 G[7, 9] G[11, 1] + 4 G[10, 4] G[11, 1] - 
      4 G[10, 5] G[11, 1] - 4 G[10, 7] G[11, 1] - 
      4 G[4, 4] G[11, 11] + 16 G[4, 9] G[11, 11] + 
      12 G[7, 4] G[11, 11] - 4 G[7, 5] G[11, 11] - 
      8 G[7, 7] G[11, 11] - 16 G[7, 9] G[11, 11] - 
      4 G[10, 4] G[11, 11] + 4 G[10, 5] G[11, 11] + 
      4 G[10, 7] G[11, 11] - 4 G[4, 4] G[11, 12] + 
      16 G[4, 9] G[11, 12] + 12 G[7, 4] G[11, 12] - 
      4 G[7, 5] G[11, 12] - 8 G[7, 7] G[11, 12] - 
      16 G[7, 9] G[11, 12] - 4 G[10, 4] G[11, 12] + 
      4 G[10, 5] G[11, 12] + 4 G[10, 7] G[11, 12] + 
      4 G[4, 4] G[12, 1] - 16 G[4, 9] G[12, 1] - 
      12 G[7, 4] G[12, 1] + 4 G[7, 5] G[12, 1] + 8 G[7, 7] G[12, 1] + 
      16 G[7, 9] G[12, 1] + 4 G[10, 4] G[12, 1] - 
      4 G[10, 5] G[12, 1] - 4 G[10, 7] G[12, 1] - 
      4 G[4, 4] G[12, 11] + 16 G[4, 9] G[12, 11] + 
      12 G[7, 4] G[12, 11] - 4 G[7, 5] G[12, 11] - 
      8 G[7, 7] G[12, 11] - 16 G[7, 9] G[12, 11] - 
      4 G[10, 4] G[12, 11] + 4 G[10, 5] G[12, 11] + 
      4 G[10, 7] G[12, 11] - 4 G[4, 4] G[12, 12] + 
      16 G[4, 9] G[12, 12] + 12 G[7, 4] G[12, 12] - 
      4 G[7, 5] G[12, 12] - 8 G[7, 7] G[12, 12] - 
      16 G[7, 9] G[12, 12] - 4 G[10, 4] G[12, 12] + 
      4 G[10, 5] G[12, 12] + 4 G[10, 7] G[12, 12] - 
      1/3 \[Pi]^2 G[16, 1] - 2 G[4, 4] G[16, 1] + 
      12 G[4, 9] G[16, 1] + 6 G[7, 4] G[16, 1] - 3 G[7, 5] G[16, 1] - 
      6 G[7, 7] G[16, 1] - 12 G[7, 9] G[16, 1] - 
      2 G[10, 4] G[16, 1] + 3 G[10, 5] G[16, 1] + 
      3 G[10, 7] G[16, 1] + 1/3 \[Pi]^2 G[16, 11] + 
      2 G[4, 4] G[16, 11] - 12 G[4, 9] G[16, 11] - 
      6 G[7, 4] G[16, 11] + 3 G[7, 5] G[16, 11] + 
      6 G[7, 7] G[16, 11] + 12 G[7, 9] G[16, 11] + 
      2 G[10, 4] G[16, 11] - 3 G[10, 5] G[16, 11] - 
      3 G[10, 7] G[16, 11] + 1/3 \[Pi]^2 G[16, 12] + 
      2 G[4, 4] G[16, 12] - 12 G[4, 9] G[16, 12] - 
      6 G[7, 4] G[16, 12] + 3 G[7, 5] G[16, 12] + 
      6 G[7, 7] G[16, 12] + 12 G[7, 9] G[16, 12] + 
      2 G[10, 4] G[16, 12] - 3 G[10, 5] G[16, 12] - 
      3 G[10, 7] G[16, 12] - 1/3 \[Pi]^2 G[16, 13] + 
      2/3 \[Pi]^2 G[17, 1] - 2 G[7, 5] G[17, 1] + 
      4 G[7, 7] G[17, 1] + 2 G[10, 5] G[17, 1] - 
      2 G[10, 7] G[17, 1] + 1/3 \[Pi]^2 G[18, 11] + 
      G[7, 5] G[18, 11] + 4 G[7, 7] G[18, 11] - 3 G[7, 10] G[18, 11] -
       G[10, 5] G[18, 11] - 2 G[10, 7] G[18, 11] + 
      2 G[10, 10] G[18, 11] + 1/3 \[Pi]^2 G[18, 12] + 
      G[7, 5] G[18, 12] + 4 G[7, 7] G[18, 12] - 3 G[7, 10] G[18, 12] -
       G[10, 5] G[18, 12] - 2 G[10, 7] G[18, 12] + 
      2 G[10, 10] G[18, 12] - 4 G[7, 5] G[19, 1] - 
      4 G[7, 7] G[19, 1] + 6 G[7, 10] G[19, 1] + 
      4 G[10, 5] G[19, 1] + 2 G[10, 7] G[19, 1] - 
      4 G[10, 10] G[19, 1] + 2 G[7, 5] G[19, 11] + 
      2 G[7, 7] G[19, 11] - 3 G[7, 10] G[19, 11] - 
      2 G[10, 5] G[19, 11] - G[10, 7] G[19, 11] + 
      2 G[10, 10] G[19, 11] + 2 G[7, 5] G[19, 12] + 
      2 G[7, 7] G[19, 12] - 3 G[7, 10] G[19, 12] - 
      2 G[10, 5] G[19, 12] - G[10, 7] G[19, 12] + 
      2 G[10, 10] G[19, 12] - 7 G[4] G[1, 1, 1] + 
      11 G[7] G[1, 1, 1] + 7 G[4] G[1, 1, 11] - 5 G[7] G[1, 1, 11] - 
      2 G[10] G[1, 1, 11] + 7 G[4] G[1, 1, 12] - 5 G[7] G[1, 1, 12] - 
      2 G[10] G[1, 1, 12] + 12 G[4] G[1, 11, 1] - 
      8 G[7] G[1, 11, 1] - 4 G[10] G[1, 11, 1] - 
      12 G[4] G[1, 11, 11] + 8 G[7] G[1, 11, 11] + 
      4 G[10] G[1, 11, 11] - 12 G[4] G[1, 11, 12] + 
      8 G[7] G[1, 11, 12] + 4 G[10] G[1, 11, 12] + 
      12 G[4] G[1, 12, 1] - 8 G[7] G[1, 12, 1] - 
      4 G[10] G[1, 12, 1] - 12 G[4] G[1, 12, 11] + 
      8 G[7] G[1, 12, 11] + 4 G[10] G[1, 12, 11] - 
      12 G[4] G[1, 12, 12] + 8 G[7] G[1, 12, 12] + 
      4 G[10] G[1, 12, 12] - 10 G[4] G[1, 16, 1] + 
      9 G[7] G[1, 16, 1] + 3 G[10] G[1, 16, 1] + 
      10 G[4] G[1, 16, 11] - 9 G[7] G[1, 16, 11] - 
      3 G[10] G[1, 16, 11] + 10 G[4] G[1, 16, 12] - 
      9 G[7] G[1, 16, 12] - 3 G[10] G[1, 16, 12] - 
      6 G[7] G[1, 17, 1] + 2 G[10] G[1, 17, 1] - 3 G[7] G[1, 18, 11] +
       G[10] G[1, 18, 11] - 3 G[7] G[1, 18, 12] + G[10] G[1, 18, 12] -
       G[1] G[4, 4, 4] + G[11] G[4, 4, 4] + G[12] G[4, 4, 4] + 
      4 G[1] G[4, 4, 9] - 4 G[11] G[4, 4, 9] - 4 G[12] G[4, 4, 9] + 
      6 G[1] G[4, 9, 4] - 6 G[11] G[4, 9, 4] - 6 G[12] G[4, 9, 4] - 
      16 G[1] G[4, 9, 9] + 16 G[11] G[4, 9, 9] + 
      16 G[12] G[4, 9, 9] + 3 G[1] G[7, 4, 4] - 3 G[11] G[7, 4, 4] - 
      3 G[12] G[7, 4, 4] - 12 G[1] G[7, 4, 9] + 12 G[11] G[7, 4, 9] + 
      12 G[12] G[7, 4, 9] - 3 G[1] G[7, 5, 4] + 3 G[11] G[7, 5, 4] + 
      3 G[12] G[7, 5, 4] - 2 G[11] G[7, 5, 5] - 2 G[12] G[7, 5, 5] + 
      2 G[1] G[7, 5, 7] - G[11] G[7, 5, 7] - G[12] G[7, 5, 7] + 
      4 G[1] G[7, 5, 9] - 4 G[11] G[7, 5, 9] - 4 G[12] G[7, 5, 9] - 
      6 G[1] G[7, 7, 4] + 6 G[11] G[7, 7, 4] + 6 G[12] G[7, 7, 4] - 
      2 G[11] G[7, 7, 5] - 2 G[12] G[7, 7, 5] + 8 G[1] G[7, 7, 7] - 
      4 G[11] G[7, 7, 7] - 4 G[12] G[7, 7, 7] + 8 G[1] G[7, 7, 9] - 
      8 G[11] G[7, 7, 9] - 8 G[12] G[7, 7, 9] - 6 G[1] G[7, 9, 4] + 
      6 G[11] G[7, 9, 4] + 6 G[12] G[7, 9, 4] + 16 G[1] G[7, 9, 9] - 
      16 G[11] G[7, 9, 9] - 16 G[12] G[7, 9, 9] + 
      3 G[1] G[7, 10, 4] - 3 G[11] G[7, 10, 4] - 
      3 G[12] G[7, 10, 4] + 3 G[11] G[7, 10, 5] + 
      3 G[12] G[7, 10, 5] - 6 G[1] G[7, 10, 7] + 
      3 G[11] G[7, 10, 7] + 3 G[12] G[7, 10, 7] - G[1] G[10, 4, 4] + 
      G[11] G[10, 4, 4] + G[12] G[10, 4, 4] + 4 G[1] G[10, 4, 9] - 
      4 G[11] G[10, 4, 9] - 4 G[12] G[10, 4, 9] + 
      3 G[1] G[10, 5, 4] - 3 G[11] G[10, 5, 4] - 
      3 G[12] G[10, 5, 4] + 2 G[11] G[10, 5, 5] + 
      2 G[12] G[10, 5, 5] - 2 G[1] G[10, 5, 7] + G[11] G[10, 5, 7] + 
      G[12] G[10, 5, 7] - 4 G[1] G[10, 5, 9] + 4 G[11] G[10, 5, 9] + 
      4 G[12] G[10, 5, 9] + 3 G[1] G[10, 7, 4] - 
      3 G[11] G[10, 7, 4] - 3 G[12] G[10, 7, 4] + G[11] G[10, 7, 5] + 
      G[12] G[10, 7, 5] - 4 G[1] G[10, 7, 7] + 2 G[11] G[10, 7, 7] + 
      2 G[12] G[10, 7, 7] - 4 G[1] G[10, 7, 9] + 
      4 G[11] G[10, 7, 9] + 4 G[12] G[10, 7, 9] - 
      2 G[1] G[10, 10, 4] + 2 G[11] G[10, 10, 4] + 
      2 G[12] G[10, 10, 4] - 2 G[11] G[10, 10, 5] - 
      2 G[12] G[10, 10, 5] + 4 G[1] G[10, 10, 7] - 
      2 G[11] G[10, 10, 7] - 2 G[12] G[10, 10, 7] + 
      10 G[4] G[11, 1, 1] - 10 G[7] G[11, 1, 1] - 
      10 G[4] G[11, 1, 11] + 10 G[7] G[11, 1, 11] - 
      10 G[4] G[11, 1, 12] + 10 G[7] G[11, 1, 12] - 
      16 G[4] G[11, 11, 1] + 16 G[7] G[11, 11, 1] + 
      16 G[4] G[11, 11, 11] - 16 G[7] G[11, 11, 11] + 
      16 G[4] G[11, 11, 12] - 16 G[7] G[11, 11, 12] - 
      16 G[4] G[11, 12, 1] + 16 G[7] G[11, 12, 1] + 
      16 G[4] G[11, 12, 11] - 16 G[7] G[11, 12, 11] + 
      16 G[4] G[11, 12, 12] - 16 G[7] G[11, 12, 12] + 
      12 G[4] G[11, 16, 1] - 12 G[7] G[11, 16, 1] - 
      12 G[4] G[11, 16, 11] + 12 G[7] G[11, 16, 11] - 
      12 G[4] G[11, 16, 12] + 12 G[7] G[11, 16, 12] + 
      10 G[4] G[12, 1, 1] - 10 G[7] G[12, 1, 1] - 
      10 G[4] G[12, 1, 11] + 10 G[7] G[12, 1, 11] - 
      10 G[4] G[12, 1, 12] + 10 G[7] G[12, 1, 12] - 
      16 G[4] G[12, 11, 1] + 16 G[7] G[12, 11, 1] + 
      16 G[4] G[12, 11, 11] - 16 G[7] G[12, 11, 11] + 
      16 G[4] G[12, 11, 12] - 16 G[7] G[12, 11, 12] - 
      16 G[4] G[12, 12, 1] + 16 G[7] G[12, 12, 1] + 
      16 G[4] G[12, 12, 11] - 16 G[7] G[12, 12, 11] + 
      16 G[4] G[12, 12, 12] - 16 G[7] G[12, 12, 12] + 
      12 G[4] G[12, 16, 1] - 12 G[7] G[12, 16, 1] - 
      12 G[4] G[12, 16, 11] + 12 G[7] G[12, 16, 11] - 
      12 G[4] G[12, 16, 12] + 12 G[7] G[12, 16, 12] - 
      6 G[4] G[16, 1, 1] + 9 G[7] G[16, 1, 1] + 6 G[4] G[16, 1, 11] - 
      6 G[7] G[16, 1, 11] - 2 G[10] G[16, 1, 11] + 
      6 G[4] G[16, 1, 12] - 6 G[7] G[16, 1, 12] - 
      2 G[10] G[16, 1, 12] + 8 G[4] G[16, 11, 1] - 
      12 G[7] G[16, 11, 1] - 8 G[4] G[16, 11, 11] + 
      12 G[7] G[16, 11, 11] - 8 G[4] G[16, 11, 12] + 
      12 G[7] G[16, 11, 12] + 8 G[4] G[16, 12, 1] - 
      12 G[7] G[16, 12, 1] - 8 G[4] G[16, 12, 11] + 
      12 G[7] G[16, 12, 11] - 8 G[4] G[16, 12, 12] + 
      12 G[7] G[16, 12, 12] - 4 G[4] G[16, 16, 1] + 
      6 G[7] G[16, 16, 1] + 4 G[4] G[16, 16, 11] - 
      6 G[7] G[16, 16, 11] + 4 G[4] G[16, 16, 12] - 
      6 G[7] G[16, 16, 12] - 3 G[7] G[16, 18, 11] + 
      2 G[10] G[16, 18, 11] - 3 G[7] G[16, 18, 12] + 
      2 G[10] G[16, 18, 12] + 6 G[7] G[16, 19, 1] - 
      4 G[10] G[16, 19, 1] - 3 G[7] G[16, 19, 11] + 
      2 G[10] G[16, 19, 11] - 3 G[7] G[16, 19, 12] + 
      2 G[10] G[16, 19, 12] - 5 G[7] G[17, 1, 1] + 
      2 G[7] G[17, 1, 11] + 2 G[7] G[17, 1, 12] + 
      4 G[7] G[17, 17, 1] + G[7] G[17, 18, 11] + G[7] G[17, 18, 12] + 
      2 G[7] G[17, 19, 1] - G[7] G[17, 19, 11] - G[7] G[17, 19, 12] - 
      6 G[7] G[18, 1, 11] + 3 G[10] G[18, 1, 11] - 
      6 G[7] G[18, 1, 12] + 3 G[10] G[18, 1, 12] - 
      8 G[7] G[18, 11, 1] + 4 G[10] G[18, 11, 1] + 
      8 G[7] G[18, 11, 11] - 4 G[10] G[18, 11, 11] + 
      8 G[7] G[18, 11, 12] - 4 G[10] G[18, 11, 12] - 
      8 G[7] G[18, 12, 1] + 4 G[10] G[18, 12, 1] + 
      8 G[7] G[18, 12, 11] - 4 G[10] G[18, 12, 11] + 
      8 G[7] G[18, 12, 12] - 4 G[10] G[18, 12, 12] + 
      6 G[7] G[18, 16, 1] - 3 G[10] G[18, 16, 1] - 
      6 G[7] G[18, 16, 11] + 3 G[10] G[18, 16, 11] - 
      6 G[7] G[18, 16, 12] + 3 G[10] G[18, 16, 12] + 
      4 G[7] G[18, 17, 1] - 2 G[10] G[18, 17, 1] + 
      4 G[7] G[18, 18, 11] - 2 G[10] G[18, 18, 11] + 
      4 G[7] G[18, 18, 12] - 2 G[10] G[18, 18, 12] - 
      4 G[7] G[18, 19, 1] + 2 G[10] G[18, 19, 1] + 
      2 G[7] G[18, 19, 11] - G[10] G[18, 19, 11] + 
      2 G[7] G[18, 19, 12] - G[10] G[18, 19, 12] + 
      5 G[7] G[19, 1, 1] - 5 G[10] G[19, 1, 1] - 
      5 G[7] G[19, 1, 11] + 5 G[10] G[19, 1, 11] - 
      5 G[7] G[19, 1, 12] + 5 G[10] G[19, 1, 12] - 
      4 G[7] G[19, 11, 1] + 4 G[10] G[19, 11, 1] + 
      4 G[7] G[19, 11, 11] - 4 G[10] G[19, 11, 11] + 
      4 G[7] G[19, 11, 12] - 4 G[10] G[19, 11, 12] - 
      4 G[7] G[19, 12, 1] + 4 G[10] G[19, 12, 1] + 
      4 G[7] G[19, 12, 11] - 4 G[10] G[19, 12, 11] + 
      4 G[7] G[19, 12, 12] - 4 G[10] G[19, 12, 12] + 
      3 G[7] G[19, 16, 1] - 3 G[10] G[19, 16, 1] - 
      3 G[7] G[19, 16, 11] + 3 G[10] G[19, 16, 11] - 
      3 G[7] G[19, 16, 12] + 3 G[10] G[19, 16, 12] - 
      2 G[7] G[19, 17, 1] + 2 G[10] G[19, 17, 1] + 
      G[7] G[19, 18, 11] - G[10] G[19, 18, 11] + G[7] G[19, 18, 12] - 
      G[10] G[19, 18, 12] - 4 G[7] G[19, 19, 1] + 
      4 G[10] G[19, 19, 1] + 2 G[7] G[19, 19, 11] - 
      2 G[10] G[19, 19, 11] + 2 G[7] G[19, 19, 12] - 
      2 G[10] G[19, 19, 12] - 8 G[1, 1, 1, 1] - 4 G[1, 1, 16, 1] + 
      4 G[1, 1, 16, 11] + 4 G[1, 1, 16, 12] + 8 G[1, 1, 17, 1] + 
      4 G[1, 1, 18, 11] + 4 G[1, 1, 18, 12] - 6 G[1, 16, 1, 1] + 
      4 G[1, 16, 1, 11] + 4 G[1, 16, 1, 12] + 8 G[1, 16, 11, 1] - 
      8 G[1, 16, 11, 11] - 8 G[1, 16, 11, 12] + 8 G[1, 16, 12, 1] - 
      8 G[1, 16, 12, 11] - 8 G[1, 16, 12, 12] - 4 G[1, 16, 16, 1] + 
      4 G[1, 16, 16, 11] + 4 G[1, 16, 16, 12] + 2 G[1, 16, 18, 11] + 
      2 G[1, 16, 18, 12] - 4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 
      2 G[1, 16, 19, 12] + 10 G[1, 17, 1, 1] - 4 G[1, 17, 1, 11] - 
      4 G[1, 17, 1, 12] - 8 G[1, 17, 17, 1] - 2 G[1, 17, 18, 11] - 
      2 G[1, 17, 18, 12] - 4 G[1, 17, 19, 1] + 2 G[1, 17, 19, 11] + 
      2 G[1, 17, 19, 12] + 6 G[1, 18, 1, 11] + 6 G[1, 18, 1, 12] + 
      8 G[1, 18, 11, 1] - 8 G[1, 18, 11, 11] - 8 G[1, 18, 11, 12] + 
      8 G[1, 18, 12, 1] - 8 G[1, 18, 12, 11] - 8 G[1, 18, 12, 12] - 
      6 G[1, 18, 16, 1] + 6 G[1, 18, 16, 11] + 6 G[1, 18, 16, 12] - 
      4 G[1, 18, 17, 1] - 4 G[1, 18, 18, 11] - 4 G[1, 18, 18, 12] + 
      4 G[1, 18, 19, 1] - 2 G[1, 18, 19, 11] - 2 G[1, 18, 19, 12] + 
      G[4, 4, 4, 9] - 4 G[4, 4, 9, 9] - 6 G[4, 9, 4, 9] + 
      16 G[4, 9, 9, 9] - 3 G[7, 4, 4, 9] + 12 G[7, 4, 9, 9] + 
      3 G[7, 5, 4, 9] - 2 G[7, 5, 5, 9] + 2 G[7, 5, 5, 13] - 
      G[7, 5, 7, 9] + G[7, 5, 7, 13] - 4 G[7, 5, 9, 9] + 
      4 G[7, 5, 13, 13] - 3 G[7, 5, 16, 13] + 6 G[7, 7, 4, 9] - 
      2 G[7, 7, 5, 9] + 2 G[7, 7, 5, 13] - 4 G[7, 7, 7, 9] + 
      4 G[7, 7, 7, 13] - 8 G[7, 7, 9, 9] + 8 G[7, 7, 13, 13] - 
      6 G[7, 7, 16, 13] + 6 G[7, 9, 4, 9] - 16 G[7, 9, 9, 9] - 
      3 G[7, 10, 4, 9] + 3 G[7, 10, 5, 9] - 3 G[7, 10, 5, 13] + 
      3 G[7, 10, 7, 9] - 3 G[7, 10, 7, 13] + 3 G[7, 10, 16, 13] + 
      16 G[7, 13, 13, 13] - 6 G[7, 13, 16, 13] - 
      12 G[7, 16, 13, 13] + 3 G[7, 16, 16, 13] + G[10, 4, 4, 9] - 
      4 G[10, 4, 9, 9] - 3 G[10, 5, 4, 9] + 2 G[10, 5, 5, 9] - 
      2 G[10, 5, 5, 13] + G[10, 5, 7, 9] - G[10, 5, 7, 13] + 
      4 G[10, 5, 9, 9] - 4 G[10, 5, 13, 13] + 3 G[10, 5, 16, 13] - 
      3 G[10, 7, 4, 9] + G[10, 7, 5, 9] - G[10, 7, 5, 13] + 
      2 G[10, 7, 7, 9] - 2 G[10, 7, 7, 13] + 4 G[10, 7, 9, 9] - 
      4 G[10, 7, 13, 13] + 3 G[10, 7, 16, 13] + 2 G[10, 10, 4, 9] - 
      2 G[10, 10, 5, 9] + 2 G[10, 10, 5, 13] - 2 G[10, 10, 7, 9] + 
      2 G[10, 10, 7, 13] - 2 G[10, 10, 16, 13] + 4 G[10, 16, 13, 13] -
       G[10, 16, 16, 13] - 7 G[16, 1, 1, 1] + 5 G[16, 1, 1, 11] + 
      5 G[16, 1, 1, 12] + 8 G[16, 1, 11, 1] - 8 G[16, 1, 11, 11] - 
      8 G[16, 1, 11, 12] + 8 G[16, 1, 12, 1] - 8 G[16, 1, 12, 11] - 
      8 G[16, 1, 12, 12] - 7 G[16, 1, 16, 1] + 7 G[16, 1, 16, 11] + 
      7 G[16, 1, 16, 12] + 2 G[16, 1, 17, 1] + G[16, 1, 18, 11] + 
      G[16, 1, 18, 12] + 10 G[16, 11, 1, 1] - 10 G[16, 11, 1, 11] - 
      10 G[16, 11, 1, 12] - 16 G[16, 11, 11, 1] + 
      16 G[16, 11, 11, 11] + 16 G[16, 11, 11, 12] - 
      16 G[16, 11, 12, 1] + 16 G[16, 11, 12, 11] + 
      16 G[16, 11, 12, 12] + 12 G[16, 11, 16, 1] - 
      12 G[16, 11, 16, 11] - 12 G[16, 11, 16, 12] + 
      10 G[16, 12, 1, 1] - 10 G[16, 12, 1, 11] - 
      10 G[16, 12, 1, 12] - 16 G[16, 12, 11, 1] + 
      16 G[16, 12, 11, 11] + 16 G[16, 12, 11, 12] - 
      16 G[16, 12, 12, 1] + 16 G[16, 12, 12, 11] + 
      16 G[16, 12, 12, 12] + 12 G[16, 12, 16, 1] - 
      12 G[16, 12, 16, 11] - 12 G[16, 12, 16, 12] - 
      16 G[16, 13, 13, 13] + 6 G[16, 13, 16, 13] - 
      6 G[16, 16, 1, 1] + 4 G[16, 16, 1, 11] + 4 G[16, 16, 1, 12] + 
      8 G[16, 16, 11, 1] - 8 G[16, 16, 11, 11] - 
      8 G[16, 16, 11, 12] + 8 G[16, 16, 12, 1] - 
      8 G[16, 16, 12, 11] - 8 G[16, 16, 12, 12] + 
      4 G[16, 16, 13, 13] - 4 G[16, 16, 16, 1] + 
      4 G[16, 16, 16, 11] + 4 G[16, 16, 16, 12] - G[16, 16, 16, 13] + 
      2 G[16, 16, 18, 11] + 2 G[16, 16, 18, 12] - 
      4 G[16, 16, 19, 1] + 2 G[16, 16, 19, 11] + 
      2 G[16, 16, 19, 12] + 3 G[16, 18, 1, 11] + 3 G[16, 18, 1, 12] + 
      4 G[16, 18, 11, 1] - 4 G[16, 18, 11, 11] - 
      4 G[16, 18, 11, 12] + 4 G[16, 18, 12, 1] - 
      4 G[16, 18, 12, 11] - 4 G[16, 18, 12, 12] - 
      3 G[16, 18, 16, 1] + 3 G[16, 18, 16, 11] + 
      3 G[16, 18, 16, 12] - 2 G[16, 18, 17, 1] - 
      2 G[16, 18, 18, 11] - 2 G[16, 18, 18, 12] + 2 G[16, 18, 19, 1] -
       G[16, 18, 19, 11] - G[16, 18, 19, 12] - 5 G[16, 19, 1, 1] + 
      5 G[16, 19, 1, 11] + 5 G[16, 19, 1, 12] + 4 G[16, 19, 11, 1] - 
      4 G[16, 19, 11, 11] - 4 G[16, 19, 11, 12] + 
      4 G[16, 19, 12, 1] - 4 G[16, 19, 12, 11] - 
      4 G[16, 19, 12, 12] - 3 G[16, 19, 16, 1] + 
      3 G[16, 19, 16, 11] + 3 G[16, 19, 16, 12] + 2 G[16, 19, 17, 1] -
       G[16, 19, 18, 11] - G[16, 19, 18, 12] + 4 G[16, 19, 19, 1] - 
      2 G[16, 19, 19, 11] - 2 G[16, 19, 19, 12] + 11 G[17, 1, 1, 1] - 
      5 G[17, 1, 1, 11] - 5 G[17, 1, 1, 12] - 8 G[17, 1, 11, 1] + 
      8 G[17, 1, 11, 11] + 8 G[17, 1, 11, 12] - 8 G[17, 1, 12, 1] + 
      8 G[17, 1, 12, 11] + 8 G[17, 1, 12, 12] + 9 G[17, 1, 16, 1] - 
      9 G[17, 1, 16, 11] - 9 G[17, 1, 16, 12] - 6 G[17, 1, 17, 1] - 
      3 G[17, 1, 18, 11] - 3 G[17, 1, 18, 12] - 10 G[17, 17, 1, 1] + 
      4 G[17, 17, 1, 11] + 4 G[17, 17, 1, 12] + 8 G[17, 17, 17, 1] + 
      2 G[17, 17, 18, 11] + 2 G[17, 17, 18, 12] + 
      4 G[17, 17, 19, 1] - 2 G[17, 17, 19, 11] - 
      2 G[17, 17, 19, 12] - 3 G[17, 18, 1, 11] - 3 G[17, 18, 1, 12] - 
      4 G[17, 18, 11, 1] + 4 G[17, 18, 11, 11] + 
      4 G[17, 18, 11, 12] - 4 G[17, 18, 12, 1] + 
      4 G[17, 18, 12, 11] + 4 G[17, 18, 12, 12] + 
      3 G[17, 18, 16, 1] - 3 G[17, 18, 16, 11] - 
      3 G[17, 18, 16, 12] + 2 G[17, 18, 17, 1] + 
      2 G[17, 18, 18, 11] + 2 G[17, 18, 18, 12] - 2 G[17, 18, 19, 1] +
       G[17, 18, 19, 11] + G[17, 18, 19, 12] - 5 G[17, 19, 1, 1] + 
      5 G[17, 19, 1, 11] + 5 G[17, 19, 1, 12] + 4 G[17, 19, 11, 1] - 
      4 G[17, 19, 11, 11] - 4 G[17, 19, 11, 12] + 
      4 G[17, 19, 12, 1] - 4 G[17, 19, 12, 11] - 
      4 G[17, 19, 12, 12] - 3 G[17, 19, 16, 1] + 
      3 G[17, 19, 16, 11] + 3 G[17, 19, 16, 12] + 2 G[17, 19, 17, 1] -
       G[17, 19, 18, 11] - G[17, 19, 18, 12] + 4 G[17, 19, 19, 1] - 
      2 G[17, 19, 19, 11] - 2 G[17, 19, 19, 12] + 6 G[18, 1, 1, 11] + 
      6 G[18, 1, 1, 12] + 12 G[18, 1, 11, 1] - 12 G[18, 1, 11, 11] - 
      12 G[18, 1, 11, 12] + 12 G[18, 1, 12, 1] - 
      12 G[18, 1, 12, 11] - 12 G[18, 1, 12, 12] - 9 G[18, 1, 16, 1] + 
      9 G[18, 1, 16, 11] + 9 G[18, 1, 16, 12] - 6 G[18, 1, 17, 1] - 
      3 G[18, 1, 18, 11] - 3 G[18, 1, 18, 12] + 10 G[18, 11, 1, 1] - 
      10 G[18, 11, 1, 11] - 10 G[18, 11, 1, 12] - 
      16 G[18, 11, 11, 1] + 16 G[18, 11, 11, 11] + 
      16 G[18, 11, 11, 12] - 16 G[18, 11, 12, 1] + 
      16 G[18, 11, 12, 11] + 16 G[18, 11, 12, 12] + 
      12 G[18, 11, 16, 1] - 12 G[18, 11, 16, 11] - 
      12 G[18, 11, 16, 12] + 10 G[18, 12, 1, 1] - 
      10 G[18, 12, 1, 11] - 10 G[18, 12, 1, 12] - 
      16 G[18, 12, 11, 1] + 16 G[18, 12, 11, 11] + 
      16 G[18, 12, 11, 12] - 16 G[18, 12, 12, 1] + 
      16 G[18, 12, 12, 11] + 16 G[18, 12, 12, 12] + 
      12 G[18, 12, 16, 1] - 12 G[18, 12, 16, 11] - 
      12 G[18, 12, 16, 12] - 9 G[18, 16, 1, 1] + 
      12 G[18, 16, 1, 11] + 12 G[18, 16, 1, 12] + 
      12 G[18, 16, 11, 1] - 12 G[18, 16, 11, 11] - 
      12 G[18, 16, 11, 12] + 12 G[18, 16, 12, 1] - 
      12 G[18, 16, 12, 11] - 12 G[18, 16, 12, 12] - 
      6 G[18, 16, 16, 1] + 6 G[18, 16, 16, 11] + 
      6 G[18, 16, 16, 12] - 3 G[18, 16, 18, 11] - 
      3 G[18, 16, 18, 12] + 6 G[18, 16, 19, 1] - 
      3 G[18, 16, 19, 11] - 3 G[18, 16, 19, 12] - 5 G[18, 17, 1, 1] + 
      2 G[18, 17, 1, 11] + 2 G[18, 17, 1, 12] + 4 G[18, 17, 17, 1] + 
      G[18, 17, 18, 11] + G[18, 17, 18, 12] + 2 G[18, 17, 19, 1] - 
      G[18, 17, 19, 11] - G[18, 17, 19, 12] - 6 G[18, 18, 1, 11] - 
      6 G[18, 18, 1, 12] - 8 G[18, 18, 11, 1] + 8 G[18, 18, 11, 11] + 
      8 G[18, 18, 11, 12] - 8 G[18, 18, 12, 1] + 
      8 G[18, 18, 12, 11] + 8 G[18, 18, 12, 12] + 
      6 G[18, 18, 16, 1] - 6 G[18, 18, 16, 11] - 
      6 G[18, 18, 16, 12] + 4 G[18, 18, 17, 1] + 
      4 G[18, 18, 18, 11] + 4 G[18, 18, 18, 12] - 
      4 G[18, 18, 19, 1] + 2 G[18, 18, 19, 11] + 
      2 G[18, 18, 19, 12] + 5 G[18, 19, 1, 1] - 5 G[18, 19, 1, 11] - 
      5 G[18, 19, 1, 12] - 4 G[18, 19, 11, 1] + 4 G[18, 19, 11, 11] + 
      4 G[18, 19, 11, 12] - 4 G[18, 19, 12, 1] + 
      4 G[18, 19, 12, 11] + 4 G[18, 19, 12, 12] + 
      3 G[18, 19, 16, 1] - 3 G[18, 19, 16, 11] - 
      3 G[18, 19, 16, 12] - 2 G[18, 19, 17, 1] + G[18, 19, 18, 11] + 
      G[18, 19, 18, 12] - 4 G[18, 19, 19, 1] + 2 G[18, 19, 19, 11] + 
      2 G[18, 19, 19, 12] + 2 G[1] Zeta[3]), 
 MI[22] -> 
  ep^3 (-(1/6) \[Pi]^2 G[1] - 1/6 \[Pi]^2 G[8] + 1/6 \[Pi]^2 G[14] + 
      1/6 \[Pi]^2 G[15] + 2 G[4] G[1, 1] - G[8] G[1, 11] - 
      G[8] G[1, 12] + G[1] G[4, 4] - G[11] G[4, 4] - G[12] G[4, 4] + 
      G[11] G[4, 5] + G[12] G[4, 5] - 2 G[1] G[4, 7] + G[11] G[4, 7] +
       G[12] G[4, 7] + G[1] G[4, 13] - G[11] G[4, 13] - 
      G[12] G[4, 13] + G[11] G[8, 5] + G[12] G[8, 5] - 
      2 G[1] G[8, 7] + G[11] G[8, 7] + G[12] G[8, 7] + G[1] G[8, 13] -
       G[11] G[8, 13] - G[12] G[8, 13] - 2 G[8] G[16, 1] - 
      G[1] G[16, 4] + G[11] G[16, 4] + G[12] G[16, 4] - 
      G[11] G[16, 5] - G[12] G[16, 5] + 2 G[1] G[16, 7] - 
      G[11] G[16, 7] - G[12] G[16, 7] + 2 G[8] G[16, 11] + 
      2 G[8] G[16, 12] - G[1] G[16, 13] + G[11] G[16, 13] + 
      G[12] G[16, 13] - 2 G[1, 1, 11] - 2 G[1, 1, 12] - 
      2 G[1, 16, 1] + 2 G[1, 16, 11] + 2 G[1, 16, 12] + G[1, 18, 11] +
       G[1, 18, 12] - 2 G[1, 19, 1] + G[1, 19, 11] + G[1, 19, 12] - 
      G[4, 4, 9] + G[4, 5, 9] - G[4, 5, 13] + G[4, 7, 9] - 
      G[4, 7, 13] - G[4, 13, 9] + G[4, 16, 13] + G[8, 5, 9] - 
      G[8, 5, 13] + G[8, 7, 9] - G[8, 7, 13] - G[8, 13, 9] + 
      G[8, 16, 13] + 2 G[14, 1, 11] + 2 G[14, 1, 12] + 
      2 G[14, 16, 1] - 2 G[14, 16, 11] - 2 G[14, 16, 12] - 
      G[14, 18, 11] - G[14, 18, 12] + 2 G[14, 19, 1] - G[14, 19, 11] -
       G[14, 19, 12] + 2 G[15, 1, 11] + 2 G[15, 1, 12] + 
      2 G[15, 16, 1] - 2 G[15, 16, 11] - 2 G[15, 16, 12] - 
      G[15, 18, 11] - G[15, 18, 12] + 2 G[15, 19, 1] - G[15, 19, 11] -
       G[15, 19, 12] + G[16, 4, 9] - G[16, 5, 9] + G[16, 5, 13] - 
      G[16, 7, 9] + G[16, 7, 13] + G[16, 13, 9] - G[16, 16, 13]) + 
   ep^5 HELP["Int", 1] + 
   ep^4 (1/6 \[Pi]^2 G[1] G[4] + 1/6 \[Pi]^2 G[1] G[8] - 
      1/3 \[Pi]^2 G[1] G[10] - 1/6 \[Pi]^2 G[4] G[14] - 
      1/6 \[Pi]^2 G[8] G[14] + 1/3 \[Pi]^2 G[10] G[14] - 
      1/6 \[Pi]^2 G[4] G[15] - 1/6 \[Pi]^2 G[8] G[15] + 
      1/3 \[Pi]^2 G[10] G[15] + 1/6 \[Pi]^2 G[1, 1] - 
      1/6 \[Pi]^2 G[1, 14] - 1/6 \[Pi]^2 G[1, 15] + 
      3 G[1, 1] G[4, 4] - 3 G[1, 11] G[4, 4] - 3 G[1, 12] G[4, 4] + 
      2 G[1, 11] G[4, 5] + 2 G[1, 12] G[4, 5] - 8 G[1, 1] G[4, 7] + 
      2 G[1, 11] G[4, 7] + 2 G[1, 12] G[4, 7] + G[1, 11] G[4, 10] + 
      G[1, 12] G[4, 10] + 1/6 \[Pi]^2 G[4, 13] + G[1, 1] G[4, 13] - 
      G[1, 11] G[4, 13] - G[1, 12] G[4, 13] + 2 G[1, 11] G[8, 5] + 
      2 G[1, 12] G[8, 5] - 8 G[1, 1] G[8, 7] + 2 G[1, 11] G[8, 7] + 
      2 G[1, 12] G[8, 7] + G[1, 11] G[8, 10] + G[1, 12] G[8, 10] + 
      1/6 \[Pi]^2 G[8, 13] + G[1, 1] G[8, 13] - G[1, 11] G[8, 13] - 
      G[1, 12] G[8, 13] + 4 G[1, 1] G[10, 4] - 1/3 \[Pi]^2 G[10, 8] - 
      2 G[1, 11] G[10, 8] - 2 G[1, 12] G[10, 8] - 
      4 G[4, 4] G[11, 1] + 4 G[4, 5] G[11, 1] + 4 G[4, 7] G[11, 1] - 
      4 G[4, 13] G[11, 1] + 4 G[8, 5] G[11, 1] + 4 G[8, 7] G[11, 1] - 
      4 G[8, 13] G[11, 1] + 4 G[4, 4] G[11, 11] - 
      4 G[4, 5] G[11, 11] - 4 G[4, 7] G[11, 11] + 
      4 G[4, 13] G[11, 11] - 4 G[8, 5] G[11, 11] - 
      4 G[8, 7] G[11, 11] + 4 G[8, 13] G[11, 11] + 
      4 G[4, 4] G[11, 12] - 4 G[4, 5] G[11, 12] - 
      4 G[4, 7] G[11, 12] + 4 G[4, 13] G[11, 12] - 
      4 G[8, 5] G[11, 12] - 4 G[8, 7] G[11, 12] + 
      4 G[8, 13] G[11, 12] - 4 G[4, 4] G[12, 1] + 
      4 G[4, 5] G[12, 1] + 4 G[4, 7] G[12, 1] - 4 G[4, 13] G[12, 1] + 
      4 G[8, 5] G[12, 1] + 4 G[8, 7] G[12, 1] - 4 G[8, 13] G[12, 1] + 
      4 G[4, 4] G[12, 11] - 4 G[4, 5] G[12, 11] - 
      4 G[4, 7] G[12, 11] + 4 G[4, 13] G[12, 11] - 
      4 G[8, 5] G[12, 11] - 4 G[8, 7] G[12, 11] + 
      4 G[8, 13] G[12, 11] + 4 G[4, 4] G[12, 12] - 
      4 G[4, 5] G[12, 12] - 4 G[4, 7] G[12, 12] + 
      4 G[4, 13] G[12, 12] - 4 G[8, 5] G[12, 12] - 
      4 G[8, 7] G[12, 12] + 4 G[8, 13] G[12, 12] - 
      1/3 \[Pi]^2 G[16, 1] + 2 G[4, 4] G[16, 1] - 
      4 G[4, 5] G[16, 1] + 4 G[4, 13] G[16, 1] - 4 G[8, 5] G[16, 1] + 
      4 G[8, 13] G[16, 1] - 4 G[10, 8] G[16, 1] - 
      5 G[1, 1] G[16, 4] + 3 G[1, 11] G[16, 4] + 
      3 G[1, 12] G[16, 4] + 4 G[11, 1] G[16, 4] - 
      4 G[11, 11] G[16, 4] - 4 G[11, 12] G[16, 4] + 
      4 G[12, 1] G[16, 4] - 4 G[12, 11] G[16, 4] - 
      4 G[12, 12] G[16, 4] - 2 G[16, 1] G[16, 4] - 
      2 G[1, 11] G[16, 5] - 2 G[1, 12] G[16, 5] - 
      4 G[11, 1] G[16, 5] + 4 G[11, 11] G[16, 5] + 
      4 G[11, 12] G[16, 5] - 4 G[12, 1] G[16, 5] + 
      4 G[12, 11] G[16, 5] + 4 G[12, 12] G[16, 5] + 
      4 G[16, 1] G[16, 5] + 8 G[1, 1] G[16, 7] - 
      2 G[1, 11] G[16, 7] - 2 G[1, 12] G[16, 7] - 
      4 G[11, 1] G[16, 7] + 4 G[11, 11] G[16, 7] + 
      4 G[11, 12] G[16, 7] - 4 G[12, 1] G[16, 7] + 
      4 G[12, 11] G[16, 7] + 4 G[12, 12] G[16, 7] + 
      1/6 \[Pi]^2 G[16, 8] + G[1, 11] G[16, 8] + G[1, 12] G[16, 8] + 
      2 G[16, 1] G[16, 8] - G[1, 11] G[16, 10] - G[1, 12] G[16, 10] - 
      2 G[4, 4] G[16, 11] + 2 G[4, 5] G[16, 11] + 
      2 G[4, 7] G[16, 11] - 4 G[4, 13] G[16, 11] + 
      2 G[8, 5] G[16, 11] + 2 G[8, 7] G[16, 11] - 
      4 G[8, 13] G[16, 11] + 4 G[10, 8] G[16, 11] + 
      2 G[16, 4] G[16, 11] - 2 G[16, 5] G[16, 11] - 
      2 G[16, 7] G[16, 11] - 2 G[16, 8] G[16, 11] - 
      2 G[4, 4] G[16, 12] + 2 G[4, 5] G[16, 12] + 
      2 G[4, 7] G[16, 12] - 4 G[4, 13] G[16, 12] + 
      2 G[8, 5] G[16, 12] + 2 G[8, 7] G[16, 12] - 
      4 G[8, 13] G[16, 12] + 4 G[10, 8] G[16, 12] + 
      2 G[16, 4] G[16, 12] - 2 G[16, 5] G[16, 12] - 
      2 G[16, 7] G[16, 12] - 2 G[16, 8] G[16, 12] - 
      1/6 \[Pi]^2 G[16, 13] - G[1, 1] G[16, 13] + G[1, 11] G[16, 13] +
       G[1, 12] G[16, 13] + 4 G[11, 1] G[16, 13] - 
      4 G[11, 11] G[16, 13] - 4 G[11, 12] G[16, 13] + 
      4 G[12, 1] G[16, 13] - 4 G[12, 11] G[16, 13] - 
      4 G[12, 12] G[16, 13] - 4 G[16, 1] G[16, 13] + 
      4 G[16, 11] G[16, 13] + 4 G[16, 12] G[16, 13] + 
      1/3 \[Pi]^2 G[16, 14] + 1/3 \[Pi]^2 G[16, 15] - 
      6 G[4, 5] G[17, 1] + 6 G[4, 7] G[17, 1] - 6 G[8, 5] G[17, 1] + 
      6 G[8, 7] G[17, 1] + 6 G[16, 5] G[17, 1] - 6 G[16, 7] G[17, 1] +
       G[4, 5] G[18, 11] + G[4, 7] G[18, 11] - G[4, 10] G[18, 11] - 
      G[4, 13] G[18, 11] + G[8, 5] G[18, 11] + G[8, 7] G[18, 11] - 
      G[8, 10] G[18, 11] - G[8, 13] G[18, 11] - G[16, 5] G[18, 11] - 
      G[16, 7] G[18, 11] + G[16, 10] G[18, 11] + G[16, 13] G[18, 11] +
       G[4, 5] G[18, 12] + G[4, 7] G[18, 12] - G[4, 10] G[18, 12] - 
      G[4, 13] G[18, 12] + G[8, 5] G[18, 12] + G[8, 7] G[18, 12] - 
      G[8, 10] G[18, 12] - G[8, 13] G[18, 12] - G[16, 5] G[18, 12] - 
      G[16, 7] G[18, 12] + G[16, 10] G[18, 12] + 
      G[16, 13] G[18, 12] - 2 G[4, 5] G[19, 1] - 2 G[4, 7] G[19, 1] + 
      2 G[4, 10] G[19, 1] + 2 G[4, 13] G[19, 1] - 
      2 G[8, 5] G[19, 1] - 2 G[8, 7] G[19, 1] + 2 G[8, 10] G[19, 1] + 
      2 G[8, 13] G[19, 1] + 2 G[16, 5] G[19, 1] + 
      2 G[16, 7] G[19, 1] - 2 G[16, 10] G[19, 1] - 
      2 G[16, 13] G[19, 1] + G[4, 5] G[19, 11] + G[4, 7] G[19, 11] - 
      G[4, 10] G[19, 11] - G[4, 13] G[19, 11] + G[8, 5] G[19, 11] + 
      G[8, 7] G[19, 11] - G[8, 10] G[19, 11] - G[8, 13] G[19, 11] - 
      G[16, 5] G[19, 11] - G[16, 7] G[19, 11] + G[16, 10] G[19, 11] + 
      G[16, 13] G[19, 11] + G[4, 5] G[19, 12] + G[4, 7] G[19, 12] - 
      G[4, 10] G[19, 12] - G[4, 13] G[19, 12] + G[8, 5] G[19, 12] + 
      G[8, 7] G[19, 12] - G[8, 10] G[19, 12] - G[8, 13] G[19, 12] - 
      G[16, 5] G[19, 12] - G[16, 7] G[19, 12] + G[16, 10] G[19, 12] + 
      G[16, 13] G[19, 12] + 6 G[4] G[1, 1, 1] + 2 G[4] G[1, 1, 11] - 
      G[8] G[1, 1, 11] - 4 G[10] G[1, 1, 11] + 2 G[4] G[1, 1, 12] - 
      G[8] G[1, 1, 12] - 4 G[10] G[1, 1, 12] - 4 G[8] G[1, 11, 1] + 
      4 G[8] G[1, 11, 11] + 4 G[8] G[1, 11, 12] - 
      4 G[8] G[1, 12, 1] + 4 G[8] G[1, 12, 11] + 
      4 G[8] G[1, 12, 12] - 2 G[4] G[1, 16, 1] + 6 G[8] G[1, 16, 1] - 
      4 G[10] G[1, 16, 1] - 2 G[4] G[1, 16, 11] - 
      4 G[8] G[1, 16, 11] + 4 G[10] G[1, 16, 11] - 
      2 G[4] G[1, 16, 12] - 4 G[8] G[1, 16, 12] + 
      4 G[10] G[1, 16, 12] - 12 G[4] G[1, 17, 1] + 
      6 G[8] G[1, 17, 1] - G[4] G[1, 18, 11] - G[8] G[1, 18, 11] + 
      2 G[10] G[1, 18, 11] - G[4] G[1, 18, 12] - G[8] G[1, 18, 12] + 
      2 G[10] G[1, 18, 12] + 2 G[4] G[1, 19, 1] + 
      2 G[8] G[1, 19, 1] - 4 G[10] G[1, 19, 1] - G[4] G[1, 19, 11] - 
      G[8] G[1, 19, 11] + 2 G[10] G[1, 19, 11] - G[4] G[1, 19, 12] - 
      G[8] G[1, 19, 12] + 2 G[10] G[1, 19, 12] + G[1] G[4, 4, 4] - 
      G[11] G[4, 4, 4] - G[12] G[4, 4, 4] - 4 G[1] G[4, 4, 9] + 
      4 G[11] G[4, 4, 9] + 4 G[12] G[4, 4, 9] - 4 G[1] G[4, 5, 4] + 
      4 G[11] G[4, 5, 4] + 4 G[12] G[4, 5, 4] - 3 G[11] G[4, 5, 5] - 
      3 G[12] G[4, 5, 5] + 6 G[1] G[4, 5, 7] - 3 G[11] G[4, 5, 7] - 
      3 G[12] G[4, 5, 7] + 4 G[1] G[4, 5, 9] - 4 G[11] G[4, 5, 9] - 
      4 G[12] G[4, 5, 9] - 2 G[1] G[4, 5, 13] + 2 G[11] G[4, 5, 13] + 
      2 G[12] G[4, 5, 13] - 4 G[1] G[4, 7, 4] + 4 G[11] G[4, 7, 4] + 
      4 G[12] G[4, 7, 4] - 3 G[11] G[4, 7, 5] - 3 G[12] G[4, 7, 5] + 
      6 G[1] G[4, 7, 7] - 3 G[11] G[4, 7, 7] - 3 G[12] G[4, 7, 7] + 
      4 G[1] G[4, 7, 9] - 4 G[11] G[4, 7, 9] - 4 G[12] G[4, 7, 9] - 
      2 G[1] G[4, 7, 13] + 2 G[11] G[4, 7, 13] + 2 G[12] G[4, 7, 13] +
       G[1] G[4, 10, 4] - G[11] G[4, 10, 4] - G[12] G[4, 10, 4] + 
      G[11] G[4, 10, 5] + G[12] G[4, 10, 5] - 2 G[1] G[4, 10, 7] + 
      G[11] G[4, 10, 7] + G[12] G[4, 10, 7] + G[1] G[4, 13, 4] - 
      G[11] G[4, 13, 4] - G[12] G[4, 13, 4] - G[11] G[4, 13, 5] - 
      G[12] G[4, 13, 5] + 2 G[1] G[4, 13, 7] - G[11] G[4, 13, 7] - 
      G[12] G[4, 13, 7] - 4 G[1] G[4, 13, 9] + 4 G[11] G[4, 13, 9] + 
      4 G[12] G[4, 13, 9] - 2 G[1] G[4, 13, 13] + 
      2 G[11] G[4, 13, 13] + 2 G[12] G[4, 13, 13] + 
      3 G[1] G[4, 16, 4] - 3 G[11] G[4, 16, 4] - 
      3 G[12] G[4, 16, 4] + 3 G[11] G[4, 16, 5] + 
      3 G[12] G[4, 16, 5] - 6 G[1] G[4, 16, 7] + 
      3 G[11] G[4, 16, 7] + 3 G[12] G[4, 16, 7] + 
      3 G[1] G[4, 16, 13] - 3 G[11] G[4, 16, 13] - 
      3 G[12] G[4, 16, 13] - 4 G[1] G[8, 5, 4] + 4 G[11] G[8, 5, 4] + 
      4 G[12] G[8, 5, 4] - 3 G[11] G[8, 5, 5] - 3 G[12] G[8, 5, 5] + 
      6 G[1] G[8, 5, 7] - 3 G[11] G[8, 5, 7] - 3 G[12] G[8, 5, 7] + 
      4 G[1] G[8, 5, 9] - 4 G[11] G[8, 5, 9] - 4 G[12] G[8, 5, 9] - 
      2 G[1] G[8, 5, 13] + 2 G[11] G[8, 5, 13] + 
      2 G[12] G[8, 5, 13] - 4 G[1] G[8, 7, 4] + 4 G[11] G[8, 7, 4] + 
      4 G[12] G[8, 7, 4] - 3 G[11] G[8, 7, 5] - 3 G[12] G[8, 7, 5] + 
      6 G[1] G[8, 7, 7] - 3 G[11] G[8, 7, 7] - 3 G[12] G[8, 7, 7] + 
      4 G[1] G[8, 7, 9] - 4 G[11] G[8, 7, 9] - 4 G[12] G[8, 7, 9] - 
      2 G[1] G[8, 7, 13] + 2 G[11] G[8, 7, 13] + 2 G[12] G[8, 7, 13] +
       G[1] G[8, 10, 4] - G[11] G[8, 10, 4] - G[12] G[8, 10, 4] + 
      G[11] G[8, 10, 5] + G[12] G[8, 10, 5] - 2 G[1] G[8, 10, 7] + 
      G[11] G[8, 10, 7] + G[12] G[8, 10, 7] + G[1] G[8, 13, 4] - 
      G[11] G[8, 13, 4] - G[12] G[8, 13, 4] - G[11] G[8, 13, 5] - 
      G[12] G[8, 13, 5] + 2 G[1] G[8, 13, 7] - G[11] G[8, 13, 7] - 
      G[12] G[8, 13, 7] - 4 G[1] G[8, 13, 9] + 4 G[11] G[8, 13, 9] + 
      4 G[12] G[8, 13, 9] - 2 G[1] G[8, 13, 13] + 
      2 G[11] G[8, 13, 13] + 2 G[12] G[8, 13, 13] + 
      3 G[1] G[8, 16, 4] - 3 G[11] G[8, 16, 4] - 
      3 G[12] G[8, 16, 4] + 3 G[11] G[8, 16, 5] + 
      3 G[12] G[8, 16, 5] - 6 G[1] G[8, 16, 7] + 
      3 G[11] G[8, 16, 7] + 3 G[12] G[8, 16, 7] + 
      3 G[1] G[8, 16, 13] - 3 G[11] G[8, 16, 13] - 
      3 G[12] G[8, 16, 13] + 2 G[1] G[10, 4, 4] - 
      2 G[11] G[10, 4, 4] - 2 G[12] G[10, 4, 4] + 
      2 G[11] G[10, 4, 5] + 2 G[12] G[10, 4, 5] - 
      4 G[1] G[10, 4, 7] + 2 G[11] G[10, 4, 7] + 
      2 G[12] G[10, 4, 7] + 2 G[1] G[10, 4, 13] - 
      2 G[11] G[10, 4, 13] - 2 G[12] G[10, 4, 13] + 
      2 G[11] G[10, 8, 5] + 2 G[12] G[10, 8, 5] - 
      4 G[1] G[10, 8, 7] + 2 G[11] G[10, 8, 7] + 
      2 G[12] G[10, 8, 7] + 2 G[1] G[10, 8, 13] - 
      2 G[11] G[10, 8, 13] - 2 G[12] G[10, 8, 13] - 
      2 G[1] G[10, 16, 4] + 2 G[11] G[10, 16, 4] + 
      2 G[12] G[10, 16, 4] - 2 G[11] G[10, 16, 5] - 
      2 G[12] G[10, 16, 5] + 4 G[1] G[10, 16, 7] - 
      2 G[11] G[10, 16, 7] - 2 G[12] G[10, 16, 7] - 
      2 G[1] G[10, 16, 13] + 2 G[11] G[10, 16, 13] + 
      2 G[12] G[10, 16, 13] - 2 G[4] G[14, 1, 11] - 
      2 G[8] G[14, 1, 11] + 4 G[10] G[14, 1, 11] - 
      2 G[4] G[14, 1, 12] - 2 G[8] G[14, 1, 12] + 
      4 G[10] G[14, 1, 12] - 2 G[4] G[14, 16, 1] - 
      2 G[8] G[14, 16, 1] + 4 G[10] G[14, 16, 1] + 
      2 G[4] G[14, 16, 11] + 2 G[8] G[14, 16, 11] - 
      4 G[10] G[14, 16, 11] + 2 G[4] G[14, 16, 12] + 
      2 G[8] G[14, 16, 12] - 4 G[10] G[14, 16, 12] + 
      G[4] G[14, 18, 11] + G[8] G[14, 18, 11] - 
      2 G[10] G[14, 18, 11] + G[4] G[14, 18, 12] + 
      G[8] G[14, 18, 12] - 2 G[10] G[14, 18, 12] - 
      2 G[4] G[14, 19, 1] - 2 G[8] G[14, 19, 1] + 
      4 G[10] G[14, 19, 1] + G[4] G[14, 19, 11] + 
      G[8] G[14, 19, 11] - 2 G[10] G[14, 19, 11] + 
      G[4] G[14, 19, 12] + G[8] G[14, 19, 12] - 
      2 G[10] G[14, 19, 12] - 2 G[4] G[15, 1, 11] - 
      2 G[8] G[15, 1, 11] + 4 G[10] G[15, 1, 11] - 
      2 G[4] G[15, 1, 12] - 2 G[8] G[15, 1, 12] + 
      4 G[10] G[15, 1, 12] - 2 G[4] G[15, 16, 1] - 
      2 G[8] G[15, 16, 1] + 4 G[10] G[15, 16, 1] + 
      2 G[4] G[15, 16, 11] + 2 G[8] G[15, 16, 11] - 
      4 G[10] G[15, 16, 11] + 2 G[4] G[15, 16, 12] + 
      2 G[8] G[15, 16, 12] - 4 G[10] G[15, 16, 12] + 
      G[4] G[15, 18, 11] + G[8] G[15, 18, 11] - 
      2 G[10] G[15, 18, 11] + G[4] G[15, 18, 12] + 
      G[8] G[15, 18, 12] - 2 G[10] G[15, 18, 12] - 
      2 G[4] G[15, 19, 1] - 2 G[8] G[15, 19, 1] + 
      4 G[10] G[15, 19, 1] + G[4] G[15, 19, 11] + 
      G[8] G[15, 19, 11] - 2 G[10] G[15, 19, 11] + 
      G[4] G[15, 19, 12] + G[8] G[15, 19, 12] - 
      2 G[10] G[15, 19, 12] + 4 G[4] G[16, 1, 1] - 
      8 G[8] G[16, 1, 1] + 6 G[8] G[16, 1, 11] + 
      6 G[8] G[16, 1, 12] - 2 G[1] G[16, 4, 4] + 
      2 G[11] G[16, 4, 4] + 2 G[12] G[16, 4, 4] - G[11] G[16, 4, 5] - 
      G[12] G[16, 4, 5] + 2 G[1] G[16, 4, 7] - G[11] G[16, 4, 7] - 
      G[12] G[16, 4, 7] + 4 G[1] G[16, 4, 9] - 4 G[11] G[16, 4, 9] - 
      4 G[12] G[16, 4, 9] - G[1] G[16, 4, 13] + G[11] G[16, 4, 13] + 
      G[12] G[16, 4, 13] + 4 G[1] G[16, 5, 4] - 4 G[11] G[16, 5, 4] - 
      4 G[12] G[16, 5, 4] + 3 G[11] G[16, 5, 5] + 
      3 G[12] G[16, 5, 5] - 6 G[1] G[16, 5, 7] + 
      3 G[11] G[16, 5, 7] + 3 G[12] G[16, 5, 7] - 
      4 G[1] G[16, 5, 9] + 4 G[11] G[16, 5, 9] + 
      4 G[12] G[16, 5, 9] + 2 G[1] G[16, 5, 13] - 
      2 G[11] G[16, 5, 13] - 2 G[12] G[16, 5, 13] + 
      4 G[1] G[16, 7, 4] - 4 G[11] G[16, 7, 4] - 
      4 G[12] G[16, 7, 4] + 3 G[11] G[16, 7, 5] + 
      3 G[12] G[16, 7, 5] - 6 G[1] G[16, 7, 7] + 
      3 G[11] G[16, 7, 7] + 3 G[12] G[16, 7, 7] - 
      4 G[1] G[16, 7, 9] + 4 G[11] G[16, 7, 9] + 
      4 G[12] G[16, 7, 9] + 2 G[1] G[16, 7, 13] - 
      2 G[11] G[16, 7, 13] - 2 G[12] G[16, 7, 13] - 
      G[11] G[16, 8, 5] - G[12] G[16, 8, 5] + 2 G[1] G[16, 8, 7] - 
      G[11] G[16, 8, 7] - G[12] G[16, 8, 7] - G[1] G[16, 8, 13] + 
      G[11] G[16, 8, 13] + G[12] G[16, 8, 13] - G[1] G[16, 10, 4] + 
      G[11] G[16, 10, 4] + G[12] G[16, 10, 4] - G[11] G[16, 10, 5] - 
      G[12] G[16, 10, 5] + 2 G[1] G[16, 10, 7] - G[11] G[16, 10, 7] - 
      G[12] G[16, 10, 7] + 8 G[8] G[16, 11, 1] - 
      8 G[8] G[16, 11, 11] - 8 G[8] G[16, 11, 12] + 
      8 G[8] G[16, 12, 1] - 8 G[8] G[16, 12, 11] - 
      8 G[8] G[16, 12, 12] - G[1] G[16, 13, 4] + G[11] G[16, 13, 4] + 
      G[12] G[16, 13, 4] + G[11] G[16, 13, 5] + G[12] G[16, 13, 5] - 
      2 G[1] G[16, 13, 7] + G[11] G[16, 13, 7] + G[12] G[16, 13, 7] + 
      4 G[1] G[16, 13, 9] - 4 G[11] G[16, 13, 9] - 
      4 G[12] G[16, 13, 9] + 2 G[1] G[16, 13, 13] - 
      2 G[11] G[16, 13, 13] - 2 G[12] G[16, 13, 13] - 
      4 G[8] G[16, 16, 1] - 2 G[1] G[16, 16, 4] + 
      2 G[11] G[16, 16, 4] + 2 G[12] G[16, 16, 4] - 
      2 G[11] G[16, 16, 5] - 2 G[12] G[16, 16, 5] + 
      4 G[1] G[16, 16, 7] - 2 G[11] G[16, 16, 7] - 
      2 G[12] G[16, 16, 7] + 4 G[8] G[16, 16, 11] + 
      4 G[8] G[16, 16, 12] - 2 G[1] G[16, 16, 13] + 
      2 G[11] G[16, 16, 13] + 2 G[12] G[16, 16, 13] - 
      6 G[1, 1, 1, 11] - 6 G[1, 1, 1, 12] - 8 G[1, 1, 11, 1] + 
      8 G[1, 1, 11, 11] + 8 G[1, 1, 11, 12] - 8 G[1, 1, 12, 1] + 
      8 G[1, 1, 12, 11] + 8 G[1, 1, 12, 12] + 10 G[1, 1, 16, 1] - 
      6 G[1, 1, 16, 11] - 6 G[1, 1, 16, 12] + 12 G[1, 1, 17, 1] + 
      G[1, 1, 18, 11] + G[1, 1, 18, 12] - 2 G[1, 1, 19, 1] + 
      G[1, 1, 19, 11] + G[1, 1, 19, 12] - 2 G[1, 14, 1, 11] - 
      2 G[1, 14, 1, 12] - 2 G[1, 14, 16, 1] + 2 G[1, 14, 16, 11] + 
      2 G[1, 14, 16, 12] + G[1, 14, 18, 11] + G[1, 14, 18, 12] - 
      2 G[1, 14, 19, 1] + G[1, 14, 19, 11] + G[1, 14, 19, 12] - 
      2 G[1, 15, 1, 11] - 2 G[1, 15, 1, 12] - 2 G[1, 15, 16, 1] + 
      2 G[1, 15, 16, 11] + 2 G[1, 15, 16, 12] + G[1, 15, 18, 11] + 
      G[1, 15, 18, 12] - 2 G[1, 15, 19, 1] + G[1, 15, 19, 11] + 
      G[1, 15, 19, 12] - 8 G[1, 16, 1, 1] + 4 G[1, 16, 1, 11] + 
      4 G[1, 16, 1, 12] + 8 G[1, 16, 11, 1] - 8 G[1, 16, 11, 11] - 
      8 G[1, 16, 11, 12] + 8 G[1, 16, 12, 1] - 8 G[1, 16, 12, 11] - 
      8 G[1, 16, 12, 12] - 4 G[1, 16, 16, 1] + 4 G[1, 16, 16, 11] + 
      4 G[1, 16, 16, 12] + 2 G[1, 16, 18, 11] + 2 G[1, 16, 18, 12] - 
      4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 2 G[1, 16, 19, 12] + 
      6 G[1, 18, 1, 11] + 6 G[1, 18, 1, 12] + 4 G[1, 18, 11, 1] - 
      4 G[1, 18, 11, 11] - 4 G[1, 18, 11, 12] + 4 G[1, 18, 12, 1] - 
      4 G[1, 18, 12, 11] - 4 G[1, 18, 12, 12] - 4 G[1, 18, 16, 1] + 
      2 G[1, 18, 16, 11] + 2 G[1, 18, 16, 12] - 6 G[1, 18, 17, 1] - 
      3 G[1, 18, 18, 11] - 3 G[1, 18, 18, 12] + 6 G[1, 18, 19, 1] - 
      3 G[1, 18, 19, 11] - 3 G[1, 18, 19, 12] - 8 G[1, 19, 1, 1] + 
      6 G[1, 19, 1, 11] + 6 G[1, 19, 1, 12] + 4 G[1, 19, 11, 1] - 
      4 G[1, 19, 11, 11] - 4 G[1, 19, 11, 12] + 4 G[1, 19, 12, 1] - 
      4 G[1, 19, 12, 11] - 4 G[1, 19, 12, 12] + 2 G[1, 19, 16, 11] + 
      2 G[1, 19, 16, 12] + 6 G[1, 19, 17, 1] - 3 G[1, 19, 18, 11] - 
      3 G[1, 19, 18, 12] + 6 G[1, 19, 19, 1] - 3 G[1, 19, 19, 11] - 
      3 G[1, 19, 19, 12] - G[4, 4, 4, 9] + 4 G[4, 4, 9, 9] + 
      4 G[4, 5, 4, 9] - 3 G[4, 5, 5, 9] + 3 G[4, 5, 5, 13] - 
      3 G[4, 5, 7, 9] + 3 G[4, 5, 7, 13] - 4 G[4, 5, 9, 9] + 
      2 G[4, 5, 13, 9] + 2 G[4, 5, 13, 13] - 4 G[4, 5, 16, 13] + 
      4 G[4, 7, 4, 9] - 3 G[4, 7, 5, 9] + 3 G[4, 7, 5, 13] - 
      3 G[4, 7, 7, 9] + 3 G[4, 7, 7, 13] - 4 G[4, 7, 9, 9] + 
      2 G[4, 7, 13, 9] + 2 G[4, 7, 13, 13] - 4 G[4, 7, 16, 13] - 
      G[4, 10, 4, 9] + G[4, 10, 5, 9] - G[4, 10, 5, 13] + 
      G[4, 10, 7, 9] - G[4, 10, 7, 13] + G[4, 10, 16, 13] - 
      G[4, 13, 4, 9] - G[4, 13, 5, 9] + G[4, 13, 5, 13] - 
      G[4, 13, 7, 9] + G[4, 13, 7, 13] + 4 G[4, 13, 9, 9] + 
      2 G[4, 13, 13, 9] - G[4, 13, 16, 13] - 3 G[4, 16, 4, 9] + 
      3 G[4, 16, 5, 9] - 3 G[4, 16, 5, 13] + 3 G[4, 16, 7, 9] - 
      3 G[4, 16, 7, 13] - 3 G[4, 16, 13, 9] - 2 G[4, 16, 13, 13] + 
      4 G[4, 16, 16, 13] + 4 G[8, 5, 4, 9] - 3 G[8, 5, 5, 9] + 
      3 G[8, 5, 5, 13] - 3 G[8, 5, 7, 9] + 3 G[8, 5, 7, 13] - 
      4 G[8, 5, 9, 9] + 2 G[8, 5, 13, 9] + 2 G[8, 5, 13, 13] - 
      4 G[8, 5, 16, 13] + 4 G[8, 7, 4, 9] - 3 G[8, 7, 5, 9] + 
      3 G[8, 7, 5, 13] - 3 G[8, 7, 7, 9] + 3 G[8, 7, 7, 13] - 
      4 G[8, 7, 9, 9] + 2 G[8, 7, 13, 9] + 2 G[8, 7, 13, 13] - 
      4 G[8, 7, 16, 13] - G[8, 10, 4, 9] + G[8, 10, 5, 9] - 
      G[8, 10, 5, 13] + G[8, 10, 7, 9] - G[8, 10, 7, 13] + 
      G[8, 10, 16, 13] - G[8, 13, 4, 9] - G[8, 13, 5, 9] + 
      G[8, 13, 5, 13] - G[8, 13, 7, 9] + G[8, 13, 7, 13] + 
      4 G[8, 13, 9, 9] + 2 G[8, 13, 13, 9] - G[8, 13, 16, 13] - 
      3 G[8, 16, 4, 9] + 3 G[8, 16, 5, 9] - 3 G[8, 16, 5, 13] + 
      3 G[8, 16, 7, 9] - 3 G[8, 16, 7, 13] - 3 G[8, 16, 13, 9] - 
      2 G[8, 16, 13, 13] + 4 G[8, 16, 16, 13] - 2 G[10, 4, 4, 9] + 
      2 G[10, 4, 5, 9] - 2 G[10, 4, 5, 13] + 2 G[10, 4, 7, 9] - 
      2 G[10, 4, 7, 13] - 2 G[10, 4, 13, 9] + 2 G[10, 4, 16, 13] + 
      2 G[10, 8, 5, 9] - 2 G[10, 8, 5, 13] + 2 G[10, 8, 7, 9] - 
      2 G[10, 8, 7, 13] - 2 G[10, 8, 13, 9] + 2 G[10, 8, 16, 13] + 
      2 G[10, 16, 4, 9] - 2 G[10, 16, 5, 9] + 2 G[10, 16, 5, 13] - 
      2 G[10, 16, 7, 9] + 2 G[10, 16, 7, 13] + 2 G[10, 16, 13, 9] - 
      2 G[10, 16, 16, 13] + 8 G[14, 1, 1, 11] + 8 G[14, 1, 1, 12] + 
      8 G[14, 1, 11, 1] - 8 G[14, 1, 11, 11] - 8 G[14, 1, 11, 12] + 
      8 G[14, 1, 12, 1] - 8 G[14, 1, 12, 11] - 8 G[14, 1, 12, 12] - 
      8 G[14, 1, 16, 1] + 4 G[14, 1, 16, 11] + 4 G[14, 1, 16, 12] - 
      12 G[14, 1, 17, 1] - 2 G[14, 1, 18, 11] - 2 G[14, 1, 18, 12] + 
      4 G[14, 1, 19, 1] - 2 G[14, 1, 19, 11] - 2 G[14, 1, 19, 12] + 
      8 G[14, 16, 1, 1] - 4 G[14, 16, 1, 11] - 4 G[14, 16, 1, 12] - 
      8 G[14, 16, 11, 1] + 8 G[14, 16, 11, 11] + 
      8 G[14, 16, 11, 12] - 8 G[14, 16, 12, 1] + 
      8 G[14, 16, 12, 11] + 8 G[14, 16, 12, 12] + 
      4 G[14, 16, 16, 1] - 4 G[14, 16, 16, 11] - 
      4 G[14, 16, 16, 12] - 2 G[14, 16, 18, 11] - 
      2 G[14, 16, 18, 12] + 4 G[14, 16, 19, 1] - 
      2 G[14, 16, 19, 11] - 2 G[14, 16, 19, 12] - 
      6 G[14, 18, 1, 11] - 6 G[14, 18, 1, 12] - 4 G[14, 18, 11, 1] + 
      4 G[14, 18, 11, 11] + 4 G[14, 18, 11, 12] - 
      4 G[14, 18, 12, 1] + 4 G[14, 18, 12, 11] + 
      4 G[14, 18, 12, 12] + 4 G[14, 18, 16, 1] - 
      2 G[14, 18, 16, 11] - 2 G[14, 18, 16, 12] + 
      6 G[14, 18, 17, 1] + 3 G[14, 18, 18, 11] + 
      3 G[14, 18, 18, 12] - 6 G[14, 18, 19, 1] + 
      3 G[14, 18, 19, 11] + 3 G[14, 18, 19, 12] + 8 G[14, 19, 1, 1] - 
      6 G[14, 19, 1, 11] - 6 G[14, 19, 1, 12] - 4 G[14, 19, 11, 1] + 
      4 G[14, 19, 11, 11] + 4 G[14, 19, 11, 12] - 
      4 G[14, 19, 12, 1] + 4 G[14, 19, 12, 11] + 
      4 G[14, 19, 12, 12] - 2 G[14, 19, 16, 11] - 
      2 G[14, 19, 16, 12] - 6 G[14, 19, 17, 1] + 
      3 G[14, 19, 18, 11] + 3 G[14, 19, 18, 12] - 
      6 G[14, 19, 19, 1] + 3 G[14, 19, 19, 11] + 
      3 G[14, 19, 19, 12] + 8 G[15, 1, 1, 11] + 8 G[15, 1, 1, 12] + 
      8 G[15, 1, 11, 1] - 8 G[15, 1, 11, 11] - 8 G[15, 1, 11, 12] + 
      8 G[15, 1, 12, 1] - 8 G[15, 1, 12, 11] - 8 G[15, 1, 12, 12] - 
      8 G[15, 1, 16, 1] + 4 G[15, 1, 16, 11] + 4 G[15, 1, 16, 12] - 
      12 G[15, 1, 17, 1] - 2 G[15, 1, 18, 11] - 2 G[15, 1, 18, 12] + 
      4 G[15, 1, 19, 1] - 2 G[15, 1, 19, 11] - 2 G[15, 1, 19, 12] + 
      8 G[15, 16, 1, 1] - 4 G[15, 16, 1, 11] - 4 G[15, 16, 1, 12] - 
      8 G[15, 16, 11, 1] + 8 G[15, 16, 11, 11] + 
      8 G[15, 16, 11, 12] - 8 G[15, 16, 12, 1] + 
      8 G[15, 16, 12, 11] + 8 G[15, 16, 12, 12] + 
      4 G[15, 16, 16, 1] - 4 G[15, 16, 16, 11] - 
      4 G[15, 16, 16, 12] - 2 G[15, 16, 18, 11] - 
      2 G[15, 16, 18, 12] + 4 G[15, 16, 19, 1] - 
      2 G[15, 16, 19, 11] - 2 G[15, 16, 19, 12] - 
      6 G[15, 18, 1, 11] - 6 G[15, 18, 1, 12] - 4 G[15, 18, 11, 1] + 
      4 G[15, 18, 11, 11] + 4 G[15, 18, 11, 12] - 
      4 G[15, 18, 12, 1] + 4 G[15, 18, 12, 11] + 
      4 G[15, 18, 12, 12] + 4 G[15, 18, 16, 1] - 
      2 G[15, 18, 16, 11] - 2 G[15, 18, 16, 12] + 
      6 G[15, 18, 17, 1] + 3 G[15, 18, 18, 11] + 
      3 G[15, 18, 18, 12] - 6 G[15, 18, 19, 1] + 
      3 G[15, 18, 19, 11] + 3 G[15, 18, 19, 12] + 8 G[15, 19, 1, 1] - 
      6 G[15, 19, 1, 11] - 6 G[15, 19, 1, 12] - 4 G[15, 19, 11, 1] + 
      4 G[15, 19, 11, 11] + 4 G[15, 19, 11, 12] - 
      4 G[15, 19, 12, 1] + 4 G[15, 19, 12, 11] + 
      4 G[15, 19, 12, 12] - 2 G[15, 19, 16, 11] - 
      2 G[15, 19, 16, 12] - 6 G[15, 19, 17, 1] + 
      3 G[15, 19, 18, 11] + 3 G[15, 19, 18, 12] - 
      6 G[15, 19, 19, 1] + 3 G[15, 19, 19, 11] + 
      3 G[15, 19, 19, 12] - 4 G[16, 1, 1, 11] - 4 G[16, 1, 1, 12] - 
      4 G[16, 1, 16, 1] + 4 G[16, 1, 16, 11] + 4 G[16, 1, 16, 12] + 
      2 G[16, 1, 18, 11] + 2 G[16, 1, 18, 12] - 4 G[16, 1, 19, 1] + 
      2 G[16, 1, 19, 11] + 2 G[16, 1, 19, 12] + 2 G[16, 4, 4, 9] - 
      G[16, 4, 5, 9] + G[16, 4, 5, 13] - G[16, 4, 7, 9] + 
      G[16, 4, 7, 13] - 4 G[16, 4, 9, 9] + G[16, 4, 13, 9] - 
      G[16, 4, 16, 13] - 4 G[16, 5, 4, 9] + 3 G[16, 5, 5, 9] - 
      3 G[16, 5, 5, 13] + 3 G[16, 5, 7, 9] - 3 G[16, 5, 7, 13] + 
      4 G[16, 5, 9, 9] - 2 G[16, 5, 13, 9] - 2 G[16, 5, 13, 13] + 
      4 G[16, 5, 16, 13] - 4 G[16, 7, 4, 9] + 3 G[16, 7, 5, 9] - 
      3 G[16, 7, 5, 13] + 3 G[16, 7, 7, 9] - 3 G[16, 7, 7, 13] + 
      4 G[16, 7, 9, 9] - 2 G[16, 7, 13, 9] - 2 G[16, 7, 13, 13] + 
      4 G[16, 7, 16, 13] - G[16, 8, 5, 9] + G[16, 8, 5, 13] - 
      G[16, 8, 7, 9] + G[16, 8, 7, 13] + G[16, 8, 13, 9] - 
      G[16, 8, 16, 13] + G[16, 10, 4, 9] - G[16, 10, 5, 9] + 
      G[16, 10, 5, 13] - G[16, 10, 7, 9] + G[16, 10, 7, 13] - 
      G[16, 10, 16, 13] + G[16, 13, 4, 9] + G[16, 13, 5, 9] - 
      G[16, 13, 5, 13] + G[16, 13, 7, 9] - G[16, 13, 7, 13] - 
      4 G[16, 13, 9, 9] - 2 G[16, 13, 13, 9] + G[16, 13, 16, 13] + 
      4 G[16, 14, 1, 11] + 4 G[16, 14, 1, 12] + 4 G[16, 14, 16, 1] - 
      4 G[16, 14, 16, 11] - 4 G[16, 14, 16, 12] - 
      2 G[16, 14, 18, 11] - 2 G[16, 14, 18, 12] + 
      4 G[16, 14, 19, 1] - 2 G[16, 14, 19, 11] - 
      2 G[16, 14, 19, 12] + 4 G[16, 15, 1, 11] + 4 G[16, 15, 1, 12] + 
      4 G[16, 15, 16, 1] - 4 G[16, 15, 16, 11] - 
      4 G[16, 15, 16, 12] - 2 G[16, 15, 18, 11] - 
      2 G[16, 15, 18, 12] + 4 G[16, 15, 19, 1] - 
      2 G[16, 15, 19, 11] - 2 G[16, 15, 19, 12] + 2 G[16, 16, 4, 9] - 
      2 G[16, 16, 5, 9] + 2 G[16, 16, 5, 13] - 2 G[16, 16, 7, 9] + 
      2 G[16, 16, 7, 13] + 2 G[16, 16, 13, 9] + 2 G[16, 16, 13, 13] - 
      3 G[16, 16, 16, 13] + G[1] Zeta[3] + G[8] Zeta[3] - 
      G[14] Zeta[3] - G[15] Zeta[3]), 
 MI[23] -> 
  ep^2 (-G[1] G[4] + 2 G[1] G[7] + G[4] G[11] - G[5] G[11] - 
      G[7] G[11] + G[4] G[12] - G[5] G[12] - G[7] G[12] - G[1, 11] - 
      G[1, 12] + G[4, 9] - G[5, 9] + G[5, 13] - G[7, 9] + G[7, 13] - 
      G[16, 13] + G[18, 11] + G[18, 12] - 2 G[19, 1] + G[19, 11] + 
      G[19, 12]) + 
   ep^3 (1/6 \[Pi]^2 G[1] + 1/6 \[Pi]^2 G[8] - 1/6 \[Pi]^2 G[14] - 
      1/6 \[Pi]^2 G[15] - 5 G[4] G[1, 1] + 8 G[7] G[1, 1] + 
      3 G[4] G[1, 11] - 2 G[5] G[1, 11] - 2 G[7] G[1, 11] + 
      G[8] G[1, 11] - 2 G[10] G[1, 11] + 3 G[4] G[1, 12] - 
      2 G[5] G[1, 12] - 2 G[7] G[1, 12] + G[8] G[1, 12] - 
      2 G[10] G[1, 12] - 2 G[1] G[4, 4] + 2 G[11] G[4, 4] + 
      2 G[12] G[4, 4] - G[11] G[4, 5] - G[12] G[4, 5] + 
      2 G[1] G[4, 7] - G[11] G[4, 7] - G[12] G[4, 7] + 
      4 G[1] G[4, 9] - 4 G[11] G[4, 9] - 4 G[12] G[4, 9] - 
      G[1] G[4, 13] + G[11] G[4, 13] + G[12] G[4, 13] + 
      4 G[1] G[5, 4] - 4 G[11] G[5, 4] - 4 G[12] G[5, 4] + 
      3 G[11] G[5, 5] + 3 G[12] G[5, 5] - 6 G[1] G[5, 7] + 
      3 G[11] G[5, 7] + 3 G[12] G[5, 7] - 4 G[1] G[5, 9] + 
      4 G[11] G[5, 9] + 4 G[12] G[5, 9] + 2 G[1] G[5, 13] - 
      2 G[11] G[5, 13] - 2 G[12] G[5, 13] + 4 G[1] G[7, 4] - 
      4 G[11] G[7, 4] - 4 G[12] G[7, 4] + 3 G[11] G[7, 5] + 
      3 G[12] G[7, 5] - 6 G[1] G[7, 7] + 3 G[11] G[7, 7] + 
      3 G[12] G[7, 7] - 4 G[1] G[7, 9] + 4 G[11] G[7, 9] + 
      4 G[12] G[7, 9] + 2 G[1] G[7, 13] - 2 G[11] G[7, 13] - 
      2 G[12] G[7, 13] - G[11] G[8, 5] - G[12] G[8, 5] + 
      2 G[1] G[8, 7] - G[11] G[8, 7] - G[12] G[8, 7] - G[1] G[8, 13] +
       G[11] G[8, 13] + G[12] G[8, 13] - 2 G[1] G[10, 4] + 
      2 G[11] G[10, 4] + 2 G[12] G[10, 4] - 2 G[11] G[10, 5] - 
      2 G[12] G[10, 5] + 4 G[1] G[10, 7] - 2 G[11] G[10, 7] - 
      2 G[12] G[10, 7] + 4 G[4] G[11, 1] - 4 G[5] G[11, 1] - 
      4 G[7] G[11, 1] - 4 G[4] G[11, 11] + 4 G[5] G[11, 11] + 
      4 G[7] G[11, 11] - 4 G[4] G[11, 12] + 4 G[5] G[11, 12] + 
      4 G[7] G[11, 12] + 4 G[4] G[12, 1] - 4 G[5] G[12, 1] - 
      4 G[7] G[12, 1] - 4 G[4] G[12, 11] + 4 G[5] G[12, 11] + 
      4 G[7] G[12, 11] - 4 G[4] G[12, 12] + 4 G[5] G[12, 12] + 
      4 G[7] G[12, 12] - 2 G[4] G[16, 1] + 4 G[5] G[16, 1] + 
      2 G[8] G[16, 1] - G[1] G[16, 4] + G[11] G[16, 4] + 
      G[12] G[16, 4] - G[11] G[16, 5] - G[12] G[16, 5] + 
      2 G[1] G[16, 7] - G[11] G[16, 7] - G[12] G[16, 7] + 
      2 G[4] G[16, 11] - 2 G[5] G[16, 11] - 2 G[7] G[16, 11] - 
      2 G[8] G[16, 11] + 2 G[4] G[16, 12] - 2 G[5] G[16, 12] - 
      2 G[7] G[16, 12] - 2 G[8] G[16, 12] - G[1] G[16, 13] + 
      G[11] G[16, 13] + G[12] G[16, 13] + 6 G[5] G[17, 1] - 
      6 G[7] G[17, 1] - G[5] G[18, 11] - G[7] G[18, 11] + 
      2 G[10] G[18, 11] - G[5] G[18, 12] - G[7] G[18, 12] + 
      2 G[10] G[18, 12] + 2 G[5] G[19, 1] + 2 G[7] G[19, 1] - 
      4 G[10] G[19, 1] - G[5] G[19, 11] - G[7] G[19, 11] + 
      2 G[10] G[19, 11] - G[5] G[19, 12] - G[7] G[19, 12] + 
      2 G[10] G[19, 12] - 3 G[1, 1, 11] - 3 G[1, 1, 12] - 
      4 G[1, 11, 1] + 4 G[1, 11, 11] + 4 G[1, 11, 12] - 
      4 G[1, 12, 1] + 4 G[1, 12, 11] + 4 G[1, 12, 12] + 
      6 G[1, 16, 1] - 4 G[1, 16, 11] - 4 G[1, 16, 12] + 
      6 G[1, 17, 1] + G[1, 18, 11] + G[1, 18, 12] - 2 G[1, 19, 1] + 
      G[1, 19, 11] + G[1, 19, 12] + 2 G[4, 4, 9] - G[4, 5, 9] + 
      G[4, 5, 13] - G[4, 7, 9] + G[4, 7, 13] - 4 G[4, 9, 9] + 
      G[4, 13, 9] - G[4, 16, 13] - 4 G[5, 4, 9] + 3 G[5, 5, 9] - 
      3 G[5, 5, 13] + 3 G[5, 7, 9] - 3 G[5, 7, 13] + 4 G[5, 9, 9] - 
      2 G[5, 13, 9] - 2 G[5, 13, 13] + 4 G[5, 16, 13] - 
      4 G[7, 4, 9] + 3 G[7, 5, 9] - 3 G[7, 5, 13] + 3 G[7, 7, 9] - 
      3 G[7, 7, 13] + 4 G[7, 9, 9] - 2 G[7, 13, 9] - 2 G[7, 13, 13] + 
      4 G[7, 16, 13] - G[8, 5, 9] + G[8, 5, 13] - G[8, 7, 9] + 
      G[8, 7, 13] + G[8, 13, 9] - G[8, 16, 13] + 2 G[10, 4, 9] - 
      2 G[10, 5, 9] + 2 G[10, 5, 13] - 2 G[10, 7, 9] + 
      2 G[10, 7, 13] - 2 G[10, 16, 13] - 2 G[14, 1, 11] - 
      2 G[14, 1, 12] - 2 G[14, 16, 1] + 2 G[14, 16, 11] + 
      2 G[14, 16, 12] + G[14, 18, 11] + G[14, 18, 12] - 
      2 G[14, 19, 1] + G[14, 19, 11] + G[14, 19, 12] - 
      2 G[15, 1, 11] - 2 G[15, 1, 12] - 2 G[15, 16, 1] + 
      2 G[15, 16, 11] + 2 G[15, 16, 12] + G[15, 18, 11] + 
      G[15, 18, 12] - 2 G[15, 19, 1] + G[15, 19, 11] + 
      G[15, 19, 12] - 2 G[16, 1, 11] - 2 G[16, 1, 12] + G[16, 4, 9] - 
      G[16, 5, 9] + G[16, 5, 13] - G[16, 7, 9] + G[16, 7, 13] + 
      G[16, 13, 9] + 2 G[16, 13, 13] - 2 G[16, 16, 13] + 
      2 G[16, 18, 11] + 2 G[16, 18, 12] - 4 G[16, 19, 1] + 
      2 G[16, 19, 11] + 2 G[16, 19, 12] + 6 G[18, 1, 11] + 
      6 G[18, 1, 12] + 4 G[18, 11, 1] - 4 G[18, 11, 11] - 
      4 G[18, 11, 12] + 4 G[18, 12, 1] - 4 G[18, 12, 11] - 
      4 G[18, 12, 12] - 4 G[18, 16, 1] + 2 G[18, 16, 11] + 
      2 G[18, 16, 12] - 6 G[18, 17, 1] - 3 G[18, 18, 11] - 
      3 G[18, 18, 12] + 6 G[18, 19, 1] - 3 G[18, 19, 11] - 
      3 G[18, 19, 12] - 8 G[19, 1, 1] + 6 G[19, 1, 11] + 
      6 G[19, 1, 12] + 4 G[19, 11, 1] - 4 G[19, 11, 11] - 
      4 G[19, 11, 12] + 4 G[19, 12, 1] - 4 G[19, 12, 11] - 
      4 G[19, 12, 12] + 2 G[19, 16, 11] + 2 G[19, 16, 12] + 
      6 G[19, 17, 1] - 3 G[19, 18, 11] - 3 G[19, 18, 12] + 
      6 G[19, 19, 1] - 3 G[19, 19, 11] - 3 G[19, 19, 12]) + 
   ep^5 HELP["Int", 1] + 
   ep^4 (-(1/2) \[Pi]^2 G[1] G[4] + 1/3 \[Pi]^2 G[1] G[5] + 
      1/3 \[Pi]^2 G[1] G[7] - 1/6 \[Pi]^2 G[1] G[8] + 
      1/3 \[Pi]^2 G[1] G[10] + 1/3 \[Pi]^2 G[4] G[11] - 
      1/3 \[Pi]^2 G[5] G[11] - 1/3 \[Pi]^2 G[7] G[11] + 
      1/3 \[Pi]^2 G[4] G[12] - 1/3 \[Pi]^2 G[5] G[12] - 
      1/3 \[Pi]^2 G[7] G[12] + 1/6 \[Pi]^2 G[4] G[14] + 
      1/6 \[Pi]^2 G[8] G[14] - 1/3 \[Pi]^2 G[10] G[14] + 
      1/6 \[Pi]^2 G[4] G[15] + 1/6 \[Pi]^2 G[8] G[15] - 
      1/3 \[Pi]^2 G[10] G[15] + 1/2 \[Pi]^2 G[1, 1] - 
      1/3 \[Pi]^2 G[1, 11] - 1/3 \[Pi]^2 G[1, 12] - 
      1/6 \[Pi]^2 G[1, 14] - 1/6 \[Pi]^2 G[1, 15] - 
      6 G[1, 1] G[4, 4] + 6 G[1, 11] G[4, 4] + 6 G[1, 12] G[4, 4] - 
      2 G[1, 11] G[4, 5] - 2 G[1, 12] G[4, 5] + 8 G[1, 1] G[4, 7] - 
      2 G[1, 11] G[4, 7] - 2 G[1, 12] G[4, 7] + 1/3 \[Pi]^2 G[4, 9] + 
      10 G[1, 1] G[4, 9] - 10 G[1, 11] G[4, 9] - 10 G[1, 12] G[4, 9] -
       G[1, 11] G[4, 10] - G[1, 12] G[4, 10] - 1/6 \[Pi]^2 G[4, 13] - 
      G[1, 1] G[4, 13] + G[1, 11] G[4, 13] + G[1, 12] G[4, 13] + 
      16 G[1, 1] G[5, 4] - 12 G[1, 11] G[5, 4] - 
      12 G[1, 12] G[5, 4] + 6 G[1, 11] G[5, 5] + 6 G[1, 12] G[5, 5] - 
      24 G[1, 1] G[5, 7] + 6 G[1, 11] G[5, 7] + 6 G[1, 12] G[5, 7] - 
      1/3 \[Pi]^2 G[5, 8] - 2 G[1, 11] G[5, 8] - 2 G[1, 12] G[5, 8] - 
      1/3 \[Pi]^2 G[5, 9] - 10 G[1, 1] G[5, 9] + 
      10 G[1, 11] G[5, 9] + 10 G[1, 12] G[5, 9] + 
      4 G[1, 11] G[5, 10] + 4 G[1, 12] G[5, 10] + 
      1/3 \[Pi]^2 G[5, 13] + 2 G[1, 1] G[5, 13] - 
      2 G[1, 11] G[5, 13] - 2 G[1, 12] G[5, 13] + 
      16 G[1, 1] G[7, 4] - 12 G[1, 11] G[7, 4] - 
      12 G[1, 12] G[7, 4] + 6 G[1, 11] G[7, 5] + 6 G[1, 12] G[7, 5] - 
      24 G[1, 1] G[7, 7] + 6 G[1, 11] G[7, 7] + 6 G[1, 12] G[7, 7] - 
      1/3 \[Pi]^2 G[7, 8] - 2 G[1, 11] G[7, 8] - 2 G[1, 12] G[7, 8] - 
      1/3 \[Pi]^2 G[7, 9] - 10 G[1, 1] G[7, 9] + 
      10 G[1, 11] G[7, 9] + 10 G[1, 12] G[7, 9] + 
      4 G[1, 11] G[7, 10] + 4 G[1, 12] G[7, 10] + 
      1/3 \[Pi]^2 G[7, 13] + 2 G[1, 1] G[7, 13] - 
      2 G[1, 11] G[7, 13] - 2 G[1, 12] G[7, 13] - 
      2 G[1, 11] G[8, 5] - 2 G[1, 12] G[8, 5] + 8 G[1, 1] G[8, 7] - 
      2 G[1, 11] G[8, 7] - 2 G[1, 12] G[8, 7] - G[1, 11] G[8, 10] - 
      G[1, 12] G[8, 10] - 1/6 \[Pi]^2 G[8, 13] - G[1, 1] G[8, 13] + 
      G[1, 11] G[8, 13] + G[1, 12] G[8, 13] - 10 G[1, 1] G[10, 4] + 
      6 G[1, 11] G[10, 4] + 6 G[1, 12] G[10, 4] - 
      4 G[1, 11] G[10, 5] - 4 G[1, 12] G[10, 5] + 
      16 G[1, 1] G[10, 7] - 4 G[1, 11] G[10, 7] - 
      4 G[1, 12] G[10, 7] + 1/3 \[Pi]^2 G[10, 8] + 
      2 G[1, 11] G[10, 8] + 2 G[1, 12] G[10, 8] - 
      4 G[1, 11] G[10, 10] - 4 G[1, 12] G[10, 10] + 
      8 G[4, 4] G[11, 1] - 4 G[4, 5] G[11, 1] - 4 G[4, 7] G[11, 1] - 
      16 G[4, 9] G[11, 1] + 4 G[4, 13] G[11, 1] - 
      16 G[5, 4] G[11, 1] + 12 G[5, 5] G[11, 1] + 
      12 G[5, 7] G[11, 1] + 16 G[5, 9] G[11, 1] - 
      8 G[5, 13] G[11, 1] - 16 G[7, 4] G[11, 1] + 
      12 G[7, 5] G[11, 1] + 12 G[7, 7] G[11, 1] + 
      16 G[7, 9] G[11, 1] - 8 G[7, 13] G[11, 1] - 
      4 G[8, 5] G[11, 1] - 4 G[8, 7] G[11, 1] + 4 G[8, 13] G[11, 1] + 
      8 G[10, 4] G[11, 1] - 8 G[10, 5] G[11, 1] - 
      8 G[10, 7] G[11, 1] - 8 G[4, 4] G[11, 11] + 
      4 G[4, 5] G[11, 11] + 4 G[4, 7] G[11, 11] + 
      16 G[4, 9] G[11, 11] - 4 G[4, 13] G[11, 11] + 
      16 G[5, 4] G[11, 11] - 12 G[5, 5] G[11, 11] - 
      12 G[5, 7] G[11, 11] - 16 G[5, 9] G[11, 11] + 
      8 G[5, 13] G[11, 11] + 16 G[7, 4] G[11, 11] - 
      12 G[7, 5] G[11, 11] - 12 G[7, 7] G[11, 11] - 
      16 G[7, 9] G[11, 11] + 8 G[7, 13] G[11, 11] + 
      4 G[8, 5] G[11, 11] + 4 G[8, 7] G[11, 11] - 
      4 G[8, 13] G[11, 11] - 8 G[10, 4] G[11, 11] + 
      8 G[10, 5] G[11, 11] + 8 G[10, 7] G[11, 11] - 
      8 G[4, 4] G[11, 12] + 4 G[4, 5] G[11, 12] + 
      4 G[4, 7] G[11, 12] + 16 G[4, 9] G[11, 12] - 
      4 G[4, 13] G[11, 12] + 16 G[5, 4] G[11, 12] - 
      12 G[5, 5] G[11, 12] - 12 G[5, 7] G[11, 12] - 
      16 G[5, 9] G[11, 12] + 8 G[5, 13] G[11, 12] + 
      16 G[7, 4] G[11, 12] - 12 G[7, 5] G[11, 12] - 
      12 G[7, 7] G[11, 12] - 16 G[7, 9] G[11, 12] + 
      8 G[7, 13] G[11, 12] + 4 G[8, 5] G[11, 12] + 
      4 G[8, 7] G[11, 12] - 4 G[8, 13] G[11, 12] - 
      8 G[10, 4] G[11, 12] + 8 G[10, 5] G[11, 12] + 
      8 G[10, 7] G[11, 12] + 8 G[4, 4] G[12, 1] - 
      4 G[4, 5] G[12, 1] - 4 G[4, 7] G[12, 1] - 16 G[4, 9] G[12, 1] + 
      4 G[4, 13] G[12, 1] - 16 G[5, 4] G[12, 1] + 
      12 G[5, 5] G[12, 1] + 12 G[5, 7] G[12, 1] + 
      16 G[5, 9] G[12, 1] - 8 G[5, 13] G[12, 1] - 
      16 G[7, 4] G[12, 1] + 12 G[7, 5] G[12, 1] + 
      12 G[7, 7] G[12, 1] + 16 G[7, 9] G[12, 1] - 
      8 G[7, 13] G[12, 1] - 4 G[8, 5] G[12, 1] - 4 G[8, 7] G[12, 1] + 
      4 G[8, 13] G[12, 1] + 8 G[10, 4] G[12, 1] - 
      8 G[10, 5] G[12, 1] - 8 G[10, 7] G[12, 1] - 
      8 G[4, 4] G[12, 11] + 4 G[4, 5] G[12, 11] + 
      4 G[4, 7] G[12, 11] + 16 G[4, 9] G[12, 11] - 
      4 G[4, 13] G[12, 11] + 16 G[5, 4] G[12, 11] - 
      12 G[5, 5] G[12, 11] - 12 G[5, 7] G[12, 11] - 
      16 G[5, 9] G[12, 11] + 8 G[5, 13] G[12, 11] + 
      16 G[7, 4] G[12, 11] - 12 G[7, 5] G[12, 11] - 
      12 G[7, 7] G[12, 11] - 16 G[7, 9] G[12, 11] + 
      8 G[7, 13] G[12, 11] + 4 G[8, 5] G[12, 11] + 
      4 G[8, 7] G[12, 11] - 4 G[8, 13] G[12, 11] - 
      8 G[10, 4] G[12, 11] + 8 G[10, 5] G[12, 11] + 
      8 G[10, 7] G[12, 11] - 8 G[4, 4] G[12, 12] + 
      4 G[4, 5] G[12, 12] + 4 G[4, 7] G[12, 12] + 
      16 G[4, 9] G[12, 12] - 4 G[4, 13] G[12, 12] + 
      16 G[5, 4] G[12, 12] - 12 G[5, 5] G[12, 12] - 
      12 G[5, 7] G[12, 12] - 16 G[5, 9] G[12, 12] + 
      8 G[5, 13] G[12, 12] + 16 G[7, 4] G[12, 12] - 
      12 G[7, 5] G[12, 12] - 12 G[7, 7] G[12, 12] - 
      16 G[7, 9] G[12, 12] + 8 G[7, 13] G[12, 12] + 
      4 G[8, 5] G[12, 12] + 4 G[8, 7] G[12, 12] - 
      4 G[8, 13] G[12, 12] - 8 G[10, 4] G[12, 12] + 
      8 G[10, 5] G[12, 12] + 8 G[10, 7] G[12, 12] + 
      1/3 \[Pi]^2 G[16, 1] - 4 G[4, 4] G[16, 1] + 
      4 G[4, 5] G[16, 1] + 12 G[4, 9] G[16, 1] - 
      4 G[4, 13] G[16, 1] + 8 G[5, 4] G[16, 1] - 
      12 G[5, 5] G[16, 1] - 4 G[5, 8] G[16, 1] - 
      12 G[5, 9] G[16, 1] + 8 G[5, 13] G[16, 1] + 
      8 G[7, 4] G[16, 1] - 12 G[7, 5] G[16, 1] - 4 G[7, 8] G[16, 1] - 
      12 G[7, 9] G[16, 1] + 8 G[7, 13] G[16, 1] + 
      4 G[8, 5] G[16, 1] - 4 G[8, 13] G[16, 1] - 
      4 G[10, 4] G[16, 1] + 8 G[10, 5] G[16, 1] + 
      4 G[10, 8] G[16, 1] - 5 G[1, 1] G[16, 4] + 
      3 G[1, 11] G[16, 4] + 3 G[1, 12] G[16, 4] + 
      4 G[11, 1] G[16, 4] - 4 G[11, 11] G[16, 4] - 
      4 G[11, 12] G[16, 4] + 4 G[12, 1] G[16, 4] - 
      4 G[12, 11] G[16, 4] - 4 G[12, 12] G[16, 4] - 
      2 G[16, 1] G[16, 4] - 2 G[1, 11] G[16, 5] - 
      2 G[1, 12] G[16, 5] - 4 G[11, 1] G[16, 5] + 
      4 G[11, 11] G[16, 5] + 4 G[11, 12] G[16, 5] - 
      4 G[12, 1] G[16, 5] + 4 G[12, 11] G[16, 5] + 
      4 G[12, 12] G[16, 5] + 4 G[16, 1] G[16, 5] + 
      8 G[1, 1] G[16, 7] - 2 G[1, 11] G[16, 7] - 
      2 G[1, 12] G[16, 7] - 4 G[11, 1] G[16, 7] + 
      4 G[11, 11] G[16, 7] + 4 G[11, 12] G[16, 7] - 
      4 G[12, 1] G[16, 7] + 4 G[12, 11] G[16, 7] + 
      4 G[12, 12] G[16, 7] + 1/6 \[Pi]^2 G[16, 8] + 
      G[1, 11] G[16, 8] + G[1, 12] G[16, 8] + 2 G[16, 1] G[16, 8] - 
      G[1, 11] G[16, 10] - G[1, 12] G[16, 10] + 4 G[4, 4] G[16, 11] - 
      2 G[4, 5] G[16, 11] - 2 G[4, 7] G[16, 11] - 
      12 G[4, 9] G[16, 11] + 4 G[4, 13] G[16, 11] - 
      8 G[5, 4] G[16, 11] + 6 G[5, 5] G[16, 11] + 
      6 G[5, 7] G[16, 11] + 4 G[5, 8] G[16, 11] + 
      12 G[5, 9] G[16, 11] - 8 G[5, 13] G[16, 11] - 
      8 G[7, 4] G[16, 11] + 6 G[7, 5] G[16, 11] + 
      6 G[7, 7] G[16, 11] + 4 G[7, 8] G[16, 11] + 
      12 G[7, 9] G[16, 11] - 8 G[7, 13] G[16, 11] - 
      2 G[8, 5] G[16, 11] - 2 G[8, 7] G[16, 11] + 
      4 G[8, 13] G[16, 11] + 4 G[10, 4] G[16, 11] - 
      4 G[10, 5] G[16, 11] - 4 G[10, 7] G[16, 11] - 
      4 G[10, 8] G[16, 11] + 2 G[16, 4] G[16, 11] - 
      2 G[16, 5] G[16, 11] - 2 G[16, 7] G[16, 11] - 
      2 G[16, 8] G[16, 11] + 4 G[4, 4] G[16, 12] - 
      2 G[4, 5] G[16, 12] - 2 G[4, 7] G[16, 12] - 
      12 G[4, 9] G[16, 12] + 4 G[4, 13] G[16, 12] - 
      8 G[5, 4] G[16, 12] + 6 G[5, 5] G[16, 12] + 
      6 G[5, 7] G[16, 12] + 4 G[5, 8] G[16, 12] + 
      12 G[5, 9] G[16, 12] - 8 G[5, 13] G[16, 12] - 
      8 G[7, 4] G[16, 12] + 6 G[7, 5] G[16, 12] + 
      6 G[7, 7] G[16, 12] + 4 G[7, 8] G[16, 12] + 
      12 G[7, 9] G[16, 12] - 8 G[7, 13] G[16, 12] - 
      2 G[8, 5] G[16, 12] - 2 G[8, 7] G[16, 12] + 
      4 G[8, 13] G[16, 12] + 4 G[10, 4] G[16, 12] - 
      4 G[10, 5] G[16, 12] - 4 G[10, 7] G[16, 12] - 
      4 G[10, 8] G[16, 12] + 2 G[16, 4] G[16, 12] - 
      2 G[16, 5] G[16, 12] - 2 G[16, 7] G[16, 12] - 
      2 G[16, 8] G[16, 12] - 1/6 \[Pi]^2 G[16, 13] - 
      G[1, 1] G[16, 13] + G[1, 11] G[16, 13] + G[1, 12] G[16, 13] + 
      4 G[11, 1] G[16, 13] - 4 G[11, 11] G[16, 13] - 
      4 G[11, 12] G[16, 13] + 4 G[12, 1] G[16, 13] - 
      4 G[12, 11] G[16, 13] - 4 G[12, 12] G[16, 13] - 
      4 G[16, 1] G[16, 13] + 4 G[16, 11] G[16, 13] + 
      4 G[16, 12] G[16, 13] - 1/3 \[Pi]^2 G[16, 14] - 
      1/3 \[Pi]^2 G[16, 15] + 6 G[4, 5] G[17, 1] - 
      6 G[4, 7] G[17, 1] - 18 G[5, 5] G[17, 1] + 
      18 G[5, 7] G[17, 1] - 18 G[7, 5] G[17, 1] + 
      18 G[7, 7] G[17, 1] + 6 G[8, 5] G[17, 1] - 6 G[8, 7] G[17, 1] + 
      12 G[10, 5] G[17, 1] - 12 G[10, 7] G[17, 1] + 
      6 G[16, 5] G[17, 1] - 6 G[16, 7] G[17, 1] - 
      2/3 \[Pi]^2 G[18, 1] + 1/3 \[Pi]^2 G[18, 11] - 
      G[4, 5] G[18, 11] - G[4, 7] G[18, 11] + G[4, 10] G[18, 11] + 
      G[4, 13] G[18, 11] + 3 G[5, 5] G[18, 11] + 
      3 G[5, 7] G[18, 11] - 4 G[5, 10] G[18, 11] - 
      2 G[5, 13] G[18, 11] + 3 G[7, 5] G[18, 11] + 
      3 G[7, 7] G[18, 11] - 4 G[7, 10] G[18, 11] - 
      2 G[7, 13] G[18, 11] - G[8, 5] G[18, 11] - G[8, 7] G[18, 11] + 
      G[8, 10] G[18, 11] + G[8, 13] G[18, 11] - 
      2 G[10, 5] G[18, 11] - 2 G[10, 7] G[18, 11] + 
      4 G[10, 10] G[18, 11] - G[16, 5] G[18, 11] - 
      G[16, 7] G[18, 11] + G[16, 10] G[18, 11] + 
      G[16, 13] G[18, 11] + 1/3 \[Pi]^2 G[18, 12] - 
      G[4, 5] G[18, 12] - G[4, 7] G[18, 12] + G[4, 10] G[18, 12] + 
      G[4, 13] G[18, 12] + 3 G[5, 5] G[18, 12] + 
      3 G[5, 7] G[18, 12] - 4 G[5, 10] G[18, 12] - 
      2 G[5, 13] G[18, 12] + 3 G[7, 5] G[18, 12] + 
      3 G[7, 7] G[18, 12] - 4 G[7, 10] G[18, 12] - 
      2 G[7, 13] G[18, 12] - G[8, 5] G[18, 12] - G[8, 7] G[18, 12] + 
      G[8, 10] G[18, 12] + G[8, 13] G[18, 12] - 
      2 G[10, 5] G[18, 12] - 2 G[10, 7] G[18, 12] + 
      4 G[10, 10] G[18, 12] - G[16, 5] G[18, 12] - 
      G[16, 7] G[18, 12] + G[16, 10] G[18, 12] + 
      G[16, 13] G[18, 12] + 1/3 \[Pi]^2 G[18, 14] + 
      1/3 \[Pi]^2 G[18, 15] - 2/3 \[Pi]^2 G[19, 1] + 
      2 G[4, 5] G[19, 1] + 2 G[4, 7] G[19, 1] - 2 G[4, 10] G[19, 1] - 
      2 G[4, 13] G[19, 1] - 6 G[5, 5] G[19, 1] - 6 G[5, 7] G[19, 1] + 
      8 G[5, 10] G[19, 1] + 4 G[5, 13] G[19, 1] - 
      6 G[7, 5] G[19, 1] - 6 G[7, 7] G[19, 1] + 8 G[7, 10] G[19, 1] + 
      4 G[7, 13] G[19, 1] + 2 G[8, 5] G[19, 1] + 2 G[8, 7] G[19, 1] - 
      2 G[8, 10] G[19, 1] - 2 G[8, 13] G[19, 1] + 
      4 G[10, 5] G[19, 1] + 4 G[10, 7] G[19, 1] - 
      8 G[10, 10] G[19, 1] + 2 G[16, 5] G[19, 1] + 
      2 G[16, 7] G[19, 1] - 2 G[16, 10] G[19, 1] - 
      2 G[16, 13] G[19, 1] + 1/3 \[Pi]^2 G[19, 11] - 
      G[4, 5] G[19, 11] - G[4, 7] G[19, 11] + G[4, 10] G[19, 11] + 
      G[4, 13] G[19, 11] + 3 G[5, 5] G[19, 11] + 
      3 G[5, 7] G[19, 11] - 4 G[5, 10] G[19, 11] - 
      2 G[5, 13] G[19, 11] + 3 G[7, 5] G[19, 11] + 
      3 G[7, 7] G[19, 11] - 4 G[7, 10] G[19, 11] - 
      2 G[7, 13] G[19, 11] - G[8, 5] G[19, 11] - G[8, 7] G[19, 11] + 
      G[8, 10] G[19, 11] + G[8, 13] G[19, 11] - 
      2 G[10, 5] G[19, 11] - 2 G[10, 7] G[19, 11] + 
      4 G[10, 10] G[19, 11] - G[16, 5] G[19, 11] - 
      G[16, 7] G[19, 11] + G[16, 10] G[19, 11] + 
      G[16, 13] G[19, 11] + 1/3 \[Pi]^2 G[19, 12] - 
      G[4, 5] G[19, 12] - G[4, 7] G[19, 12] + G[4, 10] G[19, 12] + 
      G[4, 13] G[19, 12] + 3 G[5, 5] G[19, 12] + 
      3 G[5, 7] G[19, 12] - 4 G[5, 10] G[19, 12] - 
      2 G[5, 13] G[19, 12] + 3 G[7, 5] G[19, 12] + 
      3 G[7, 7] G[19, 12] - 4 G[7, 10] G[19, 12] - 
      2 G[7, 13] G[19, 12] - G[8, 5] G[19, 12] - G[8, 7] G[19, 12] + 
      G[8, 10] G[19, 12] + G[8, 13] G[19, 12] - 
      2 G[10, 5] G[19, 12] - 2 G[10, 7] G[19, 12] + 
      4 G[10, 10] G[19, 12] - G[16, 5] G[19, 12] - 
      G[16, 7] G[19, 12] + G[16, 10] G[19, 12] + 
      G[16, 13] G[19, 12] + 1/3 \[Pi]^2 G[19, 14] + 
      1/3 \[Pi]^2 G[19, 15] - 13 G[4] G[1, 1, 1] + 
      20 G[7] G[1, 1, 1] + 5 G[4] G[1, 1, 11] - 2 G[5] G[1, 1, 11] - 
      2 G[7] G[1, 1, 11] + G[8] G[1, 1, 11] - 6 G[10] G[1, 1, 11] + 
      5 G[4] G[1, 1, 12] - 2 G[5] G[1, 1, 12] - 2 G[7] G[1, 1, 12] + 
      G[8] G[1, 1, 12] - 6 G[10] G[1, 1, 12] + 12 G[4] G[1, 11, 1] - 
      8 G[5] G[1, 11, 1] - 8 G[7] G[1, 11, 1] + 4 G[8] G[1, 11, 1] - 
      8 G[10] G[1, 11, 1] - 12 G[4] G[1, 11, 11] + 
      8 G[5] G[1, 11, 11] + 8 G[7] G[1, 11, 11] - 
      4 G[8] G[1, 11, 11] + 8 G[10] G[1, 11, 11] - 
      12 G[4] G[1, 11, 12] + 8 G[5] G[1, 11, 12] + 
      8 G[7] G[1, 11, 12] - 4 G[8] G[1, 11, 12] + 
      8 G[10] G[1, 11, 12] + 12 G[4] G[1, 12, 1] - 
      8 G[5] G[1, 12, 1] - 8 G[7] G[1, 12, 1] + 4 G[8] G[1, 12, 1] - 
      8 G[10] G[1, 12, 1] - 12 G[4] G[1, 12, 11] + 
      8 G[5] G[1, 12, 11] + 8 G[7] G[1, 12, 11] - 
      4 G[8] G[1, 12, 11] + 8 G[10] G[1, 12, 11] - 
      12 G[4] G[1, 12, 12] + 8 G[5] G[1, 12, 12] + 
      8 G[7] G[1, 12, 12] - 4 G[8] G[1, 12, 12] + 
      8 G[10] G[1, 12, 12] - 8 G[4] G[1, 16, 1] + 
      12 G[5] G[1, 16, 1] - 4 G[7] G[1, 16, 1] - 6 G[8] G[1, 16, 1] + 
      12 G[10] G[1, 16, 1] + 12 G[4] G[1, 16, 11] - 
      8 G[5] G[1, 16, 11] - 8 G[7] G[1, 16, 11] + 
      4 G[8] G[1, 16, 11] - 8 G[10] G[1, 16, 11] + 
      12 G[4] G[1, 16, 12] - 8 G[5] G[1, 16, 12] - 
      8 G[7] G[1, 16, 12] + 4 G[8] G[1, 16, 12] - 
      8 G[10] G[1, 16, 12] + 12 G[4] G[1, 17, 1] + 
      12 G[5] G[1, 17, 1] - 36 G[7] G[1, 17, 1] - 
      6 G[8] G[1, 17, 1] + 12 G[10] G[1, 17, 1] + G[4] G[1, 18, 11] - 
      2 G[5] G[1, 18, 11] - 2 G[7] G[1, 18, 11] + G[8] G[1, 18, 11] + 
      2 G[10] G[1, 18, 11] + G[4] G[1, 18, 12] - 
      2 G[5] G[1, 18, 12] - 2 G[7] G[1, 18, 12] + G[8] G[1, 18, 12] + 
      2 G[10] G[1, 18, 12] - 2 G[4] G[1, 19, 1] + 
      4 G[5] G[1, 19, 1] + 4 G[7] G[1, 19, 1] - 2 G[8] G[1, 19, 1] - 
      4 G[10] G[1, 19, 1] + G[4] G[1, 19, 11] - 2 G[5] G[1, 19, 11] - 
      2 G[7] G[1, 19, 11] + G[8] G[1, 19, 11] + 2 G[10] G[1, 19, 11] +
       G[4] G[1, 19, 12] - 2 G[5] G[1, 19, 12] - 2 G[7] G[1, 19, 12] +
       G[8] G[1, 19, 12] + 2 G[10] G[1, 19, 12] - 2 G[1] G[4, 4, 4] + 
      2 G[11] G[4, 4, 4] + 2 G[12] G[4, 4, 4] + 8 G[1] G[4, 4, 9] - 
      8 G[11] G[4, 4, 9] - 8 G[12] G[4, 4, 9] + 4 G[1] G[4, 5, 4] - 
      4 G[11] G[4, 5, 4] - 4 G[12] G[4, 5, 4] + 3 G[11] G[4, 5, 5] + 
      3 G[12] G[4, 5, 5] - 6 G[1] G[4, 5, 7] + 3 G[11] G[4, 5, 7] + 
      3 G[12] G[4, 5, 7] - 4 G[1] G[4, 5, 9] + 4 G[11] G[4, 5, 9] + 
      4 G[12] G[4, 5, 9] + 2 G[1] G[4, 5, 13] - 2 G[11] G[4, 5, 13] - 
      2 G[12] G[4, 5, 13] + 4 G[1] G[4, 7, 4] - 4 G[11] G[4, 7, 4] - 
      4 G[12] G[4, 7, 4] + 3 G[11] G[4, 7, 5] + 3 G[12] G[4, 7, 5] - 
      6 G[1] G[4, 7, 7] + 3 G[11] G[4, 7, 7] + 3 G[12] G[4, 7, 7] - 
      4 G[1] G[4, 7, 9] + 4 G[11] G[4, 7, 9] + 4 G[12] G[4, 7, 9] + 
      2 G[1] G[4, 7, 13] - 2 G[11] G[4, 7, 13] - 
      2 G[12] G[4, 7, 13] + 6 G[1] G[4, 9, 4] - 6 G[11] G[4, 9, 4] - 
      6 G[12] G[4, 9, 4] - 16 G[1] G[4, 9, 9] + 16 G[11] G[4, 9, 9] + 
      16 G[12] G[4, 9, 9] - G[1] G[4, 10, 4] + G[11] G[4, 10, 4] + 
      G[12] G[4, 10, 4] - G[11] G[4, 10, 5] - G[12] G[4, 10, 5] + 
      2 G[1] G[4, 10, 7] - G[11] G[4, 10, 7] - G[12] G[4, 10, 7] - 
      G[1] G[4, 13, 4] + G[11] G[4, 13, 4] + G[12] G[4, 13, 4] + 
      G[11] G[4, 13, 5] + G[12] G[4, 13, 5] - 2 G[1] G[4, 13, 7] + 
      G[11] G[4, 13, 7] + G[12] G[4, 13, 7] + 4 G[1] G[4, 13, 9] - 
      4 G[11] G[4, 13, 9] - 4 G[12] G[4, 13, 9] + 
      2 G[1] G[4, 13, 13] - 2 G[11] G[4, 13, 13] - 
      2 G[12] G[4, 13, 13] - 3 G[1] G[4, 16, 4] + 
      3 G[11] G[4, 16, 4] + 3 G[12] G[4, 16, 4] - 
      3 G[11] G[4, 16, 5] - 3 G[12] G[4, 16, 5] + 
      6 G[1] G[4, 16, 7] - 3 G[11] G[4, 16, 7] - 
      3 G[12] G[4, 16, 7] - 3 G[1] G[4, 16, 13] + 
      3 G[11] G[4, 16, 13] + 3 G[12] G[4, 16, 13] + 
      6 G[1] G[5, 4, 4] - 6 G[11] G[5, 4, 4] - 6 G[12] G[5, 4, 4] + 
      2 G[11] G[5, 4, 5] + 2 G[12] G[5, 4, 5] - 4 G[1] G[5, 4, 7] + 
      2 G[11] G[5, 4, 7] + 2 G[12] G[5, 4, 7] - 16 G[1] G[5, 4, 9] + 
      16 G[11] G[5, 4, 9] + 16 G[12] G[5, 4, 9] + 
      2 G[1] G[5, 4, 13] - 2 G[11] G[5, 4, 13] - 
      2 G[12] G[5, 4, 13] - 12 G[1] G[5, 5, 4] + 
      12 G[11] G[5, 5, 4] + 12 G[12] G[5, 5, 4] - 
      9 G[11] G[5, 5, 5] - 9 G[12] G[5, 5, 5] + 18 G[1] G[5, 5, 7] - 
      9 G[11] G[5, 5, 7] - 9 G[12] G[5, 5, 7] + 12 G[1] G[5, 5, 9] - 
      12 G[11] G[5, 5, 9] - 12 G[12] G[5, 5, 9] - 
      6 G[1] G[5, 5, 13] + 6 G[11] G[5, 5, 13] + 
      6 G[12] G[5, 5, 13] - 12 G[1] G[5, 7, 4] + 
      12 G[11] G[5, 7, 4] + 12 G[12] G[5, 7, 4] - 
      9 G[11] G[5, 7, 5] - 9 G[12] G[5, 7, 5] + 18 G[1] G[5, 7, 7] - 
      9 G[11] G[5, 7, 7] - 9 G[12] G[5, 7, 7] + 12 G[1] G[5, 7, 9] - 
      12 G[11] G[5, 7, 9] - 12 G[12] G[5, 7, 9] - 
      6 G[1] G[5, 7, 13] + 6 G[11] G[5, 7, 13] + 
      6 G[12] G[5, 7, 13] + 2 G[11] G[5, 8, 5] + 2 G[12] G[5, 8, 5] - 
      4 G[1] G[5, 8, 7] + 2 G[11] G[5, 8, 7] + 2 G[12] G[5, 8, 7] + 
      2 G[1] G[5, 8, 13] - 2 G[11] G[5, 8, 13] - 
      2 G[12] G[5, 8, 13] - 6 G[1] G[5, 9, 4] + 6 G[11] G[5, 9, 4] + 
      6 G[12] G[5, 9, 4] + 16 G[1] G[5, 9, 9] - 16 G[11] G[5, 9, 9] - 
      16 G[12] G[5, 9, 9] + 4 G[1] G[5, 10, 4] - 
      4 G[11] G[5, 10, 4] - 4 G[12] G[5, 10, 4] + 
      4 G[11] G[5, 10, 5] + 4 G[12] G[5, 10, 5] - 
      8 G[1] G[5, 10, 7] + 4 G[11] G[5, 10, 7] + 
      4 G[12] G[5, 10, 7] + 2 G[1] G[5, 13, 4] - 
      2 G[11] G[5, 13, 4] - 2 G[12] G[5, 13, 4] - 
      2 G[11] G[5, 13, 5] - 2 G[12] G[5, 13, 5] + 
      4 G[1] G[5, 13, 7] - 2 G[11] G[5, 13, 7] - 
      2 G[12] G[5, 13, 7] - 8 G[1] G[5, 13, 9] + 
      8 G[11] G[5, 13, 9] + 8 G[12] G[5, 13, 9] - 
      4 G[1] G[5, 13, 13] + 4 G[11] G[5, 13, 13] + 
      4 G[12] G[5, 13, 13] + 6 G[1] G[5, 16, 4] - 
      6 G[11] G[5, 16, 4] - 6 G[12] G[5, 16, 4] + 
      6 G[11] G[5, 16, 5] + 6 G[12] G[5, 16, 5] - 
      12 G[1] G[5, 16, 7] + 6 G[11] G[5, 16, 7] + 
      6 G[12] G[5, 16, 7] + 6 G[1] G[5, 16, 13] - 
      6 G[11] G[5, 16, 13] - 6 G[12] G[5, 16, 13] + 
      6 G[1] G[7, 4, 4] - 6 G[11] G[7, 4, 4] - 6 G[12] G[7, 4, 4] + 
      2 G[11] G[7, 4, 5] + 2 G[12] G[7, 4, 5] - 4 G[1] G[7, 4, 7] + 
      2 G[11] G[7, 4, 7] + 2 G[12] G[7, 4, 7] - 16 G[1] G[7, 4, 9] + 
      16 G[11] G[7, 4, 9] + 16 G[12] G[7, 4, 9] + 
      2 G[1] G[7, 4, 13] - 2 G[11] G[7, 4, 13] - 
      2 G[12] G[7, 4, 13] - 12 G[1] G[7, 5, 4] + 
      12 G[11] G[7, 5, 4] + 12 G[12] G[7, 5, 4] - 
      9 G[11] G[7, 5, 5] - 9 G[12] G[7, 5, 5] + 18 G[1] G[7, 5, 7] - 
      9 G[11] G[7, 5, 7] - 9 G[12] G[7, 5, 7] + 12 G[1] G[7, 5, 9] - 
      12 G[11] G[7, 5, 9] - 12 G[12] G[7, 5, 9] - 
      6 G[1] G[7, 5, 13] + 6 G[11] G[7, 5, 13] + 
      6 G[12] G[7, 5, 13] - 12 G[1] G[7, 7, 4] + 
      12 G[11] G[7, 7, 4] + 12 G[12] G[7, 7, 4] - 
      9 G[11] G[7, 7, 5] - 9 G[12] G[7, 7, 5] + 18 G[1] G[7, 7, 7] - 
      9 G[11] G[7, 7, 7] - 9 G[12] G[7, 7, 7] + 12 G[1] G[7, 7, 9] - 
      12 G[11] G[7, 7, 9] - 12 G[12] G[7, 7, 9] - 
      6 G[1] G[7, 7, 13] + 6 G[11] G[7, 7, 13] + 
      6 G[12] G[7, 7, 13] + 2 G[11] G[7, 8, 5] + 2 G[12] G[7, 8, 5] - 
      4 G[1] G[7, 8, 7] + 2 G[11] G[7, 8, 7] + 2 G[12] G[7, 8, 7] + 
      2 G[1] G[7, 8, 13] - 2 G[11] G[7, 8, 13] - 
      2 G[12] G[7, 8, 13] - 6 G[1] G[7, 9, 4] + 6 G[11] G[7, 9, 4] + 
      6 G[12] G[7, 9, 4] + 16 G[1] G[7, 9, 9] - 16 G[11] G[7, 9, 9] - 
      16 G[12] G[7, 9, 9] + 4 G[1] G[7, 10, 4] - 
      4 G[11] G[7, 10, 4] - 4 G[12] G[7, 10, 4] + 
      4 G[11] G[7, 10, 5] + 4 G[12] G[7, 10, 5] - 
      8 G[1] G[7, 10, 7] + 4 G[11] G[7, 10, 7] + 
      4 G[12] G[7, 10, 7] + 2 G[1] G[7, 13, 4] - 
      2 G[11] G[7, 13, 4] - 2 G[12] G[7, 13, 4] - 
      2 G[11] G[7, 13, 5] - 2 G[12] G[7, 13, 5] + 
      4 G[1] G[7, 13, 7] - 2 G[11] G[7, 13, 7] - 
      2 G[12] G[7, 13, 7] - 8 G[1] G[7, 13, 9] + 
      8 G[11] G[7, 13, 9] + 8 G[12] G[7, 13, 9] - 
      4 G[1] G[7, 13, 13] + 4 G[11] G[7, 13, 13] + 
      4 G[12] G[7, 13, 13] + 6 G[1] G[7, 16, 4] - 
      6 G[11] G[7, 16, 4] - 6 G[12] G[7, 16, 4] + 
      6 G[11] G[7, 16, 5] + 6 G[12] G[7, 16, 5] - 
      12 G[1] G[7, 16, 7] + 6 G[11] G[7, 16, 7] + 
      6 G[12] G[7, 16, 7] + 6 G[1] G[7, 16, 13] - 
      6 G[11] G[7, 16, 13] - 6 G[12] G[7, 16, 13] + 
      4 G[1] G[8, 5, 4] - 4 G[11] G[8, 5, 4] - 4 G[12] G[8, 5, 4] + 
      3 G[11] G[8, 5, 5] + 3 G[12] G[8, 5, 5] - 6 G[1] G[8, 5, 7] + 
      3 G[11] G[8, 5, 7] + 3 G[12] G[8, 5, 7] - 4 G[1] G[8, 5, 9] + 
      4 G[11] G[8, 5, 9] + 4 G[12] G[8, 5, 9] + 2 G[1] G[8, 5, 13] - 
      2 G[11] G[8, 5, 13] - 2 G[12] G[8, 5, 13] + 4 G[1] G[8, 7, 4] - 
      4 G[11] G[8, 7, 4] - 4 G[12] G[8, 7, 4] + 3 G[11] G[8, 7, 5] + 
      3 G[12] G[8, 7, 5] - 6 G[1] G[8, 7, 7] + 3 G[11] G[8, 7, 7] + 
      3 G[12] G[8, 7, 7] - 4 G[1] G[8, 7, 9] + 4 G[11] G[8, 7, 9] + 
      4 G[12] G[8, 7, 9] + 2 G[1] G[8, 7, 13] - 2 G[11] G[8, 7, 13] - 
      2 G[12] G[8, 7, 13] - G[1] G[8, 10, 4] + G[11] G[8, 10, 4] + 
      G[12] G[8, 10, 4] - G[11] G[8, 10, 5] - G[12] G[8, 10, 5] + 
      2 G[1] G[8, 10, 7] - G[11] G[8, 10, 7] - G[12] G[8, 10, 7] - 
      G[1] G[8, 13, 4] + G[11] G[8, 13, 4] + G[12] G[8, 13, 4] + 
      G[11] G[8, 13, 5] + G[12] G[8, 13, 5] - 2 G[1] G[8, 13, 7] + 
      G[11] G[8, 13, 7] + G[12] G[8, 13, 7] + 4 G[1] G[8, 13, 9] - 
      4 G[11] G[8, 13, 9] - 4 G[12] G[8, 13, 9] + 
      2 G[1] G[8, 13, 13] - 2 G[11] G[8, 13, 13] - 
      2 G[12] G[8, 13, 13] - 3 G[1] G[8, 16, 4] + 3 G[11] G[8, 16, 4] 
      + 3 G[12] G[8, 16, 4] - 3 G[11] G[8, 16, 5] - 
      3 G[12] G[8, 16, 5] + 6 G[1] G[8, 16, 7] - 
      3 G[11] G[8, 16, 7] - 3 G[12] G[8, 16, 7] - 
      3 G[1] G[8, 16, 13] + 3 G[11] G[8, 16, 13] + 
      3 G[12] G[8, 16, 13] - 4 G[1] G[10, 4, 4] + 
      4 G[11] G[10, 4, 4] + 4 G[12] G[10, 4, 4] - 
      2 G[11] G[10, 4, 5] - 2 G[12] G[10, 4, 5] + 
      4 G[1] G[10, 4, 7] - 2 G[11] G[10, 4, 7] - 
      2 G[12] G[10, 4, 7] + 8 G[1] G[10, 4, 9] - 
      8 G[11] G[10, 4, 9] - 8 G[12] G[10, 4, 9] - 
      2 G[1] G[10, 4, 13] + 2 G[11] G[10, 4, 13] + 
      2 G[12] G[10, 4, 13] + 8 G[1] G[10, 5, 4] - 
      8 G[11] G[10, 5, 4] - 8 G[12] G[10, 5, 4] + 
      6 G[11] G[10, 5, 5] + 6 G[12] G[10, 5, 5] - 
      12 G[1] G[10, 5, 7] + 6 G[11] G[10, 5, 7] + 
      6 G[12] G[10, 5, 7] - 8 G[1] G[10, 5, 9] + 
      8 G[11] G[10, 5, 9] + 8 G[12] G[10, 5, 9] + 
      4 G[1] G[10, 5, 13] - 4 G[11] G[10, 5, 13] - 
      4 G[12] G[10, 5, 13] + 8 G[1] G[10, 7, 4] - 
      8 G[11] G[10, 7, 4] - 8 G[12] G[10, 7, 4] + 
      6 G[11] G[10, 7, 5] + 6 G[12] G[10, 7, 5] - 
      12 G[1] G[10, 7, 7] + 6 G[11] G[10, 7, 7] + 
      6 G[12] G[10, 7, 7] - 8 G[1] G[10, 7, 9] + 
      8 G[11] G[10, 7, 9] + 8 G[12] G[10, 7, 9] + 
      4 G[1] G[10, 7, 13] - 4 G[11] G[10, 7, 13] - 
      4 G[12] G[10, 7, 13] - 2 G[11] G[10, 8, 5] - 
      2 G[12] G[10, 8, 5] + 4 G[1] G[10, 8, 7] - 
      2 G[11] G[10, 8, 7] - 2 G[12] G[10, 8, 7] - 
      2 G[1] G[10, 8, 13] + 2 G[11] G[10, 8, 13] + 
      2 G[12] G[10, 8, 13] - 4 G[1] G[10, 10, 4] + 
      4 G[11] G[10, 10, 4] + 4 G[12] G[10, 10, 4] - 
      4 G[11] G[10, 10, 5] - 4 G[12] G[10, 10, 5] + 
      8 G[1] G[10, 10, 7] - 4 G[11] G[10, 10, 7] - 
      4 G[12] G[10, 10, 7] - 2 G[1] G[10, 16, 4] + 
      2 G[11] G[10, 16, 4] + 2 G[12] G[10, 16, 4] - 
      2 G[11] G[10, 16, 5] - 2 G[12] G[10, 16, 5] + 
      4 G[1] G[10, 16, 7] - 2 G[11] G[10, 16, 7] - 
      2 G[12] G[10, 16, 7] - 2 G[1] G[10, 16, 13] + 
      2 G[11] G[10, 16, 13] + 2 G[12] G[10, 16, 13] + 
      10 G[4] G[11, 1, 1] - 10 G[5] G[11, 1, 1] - 
      10 G[7] G[11, 1, 1] - 10 G[4] G[11, 1, 11] + 
      10 G[5] G[11, 1, 11] + 10 G[7] G[11, 1, 11] - 
      10 G[4] G[11, 1, 12] + 10 G[5] G[11, 1, 12] + 
      10 G[7] G[11, 1, 12] - 16 G[4] G[11, 11, 1] + 
      16 G[5] G[11, 11, 1] + 16 G[7] G[11, 11, 1] + 
      16 G[4] G[11, 11, 11] - 16 G[5] G[11, 11, 11] - 
      16 G[7] G[11, 11, 11] + 16 G[4] G[11, 11, 12] - 
      16 G[5] G[11, 11, 12] - 16 G[7] G[11, 11, 12] - 
      16 G[4] G[11, 12, 1] + 16 G[5] G[11, 12, 1] + 
      16 G[7] G[11, 12, 1] + 16 G[4] G[11, 12, 11] - 
      16 G[5] G[11, 12, 11] - 16 G[7] G[11, 12, 11] + 
      16 G[4] G[11, 12, 12] - 16 G[5] G[11, 12, 12] - 
      16 G[7] G[11, 12, 12] + 12 G[4] G[11, 16, 1] - 
      12 G[5] G[11, 16, 1] - 12 G[7] G[11, 16, 1] - 
      12 G[4] G[11, 16, 11] + 12 G[5] G[11, 16, 11] + 
      12 G[7] G[11, 16, 11] - 12 G[4] G[11, 16, 12] + 
      12 G[5] G[11, 16, 12] + 12 G[7] G[11, 16, 12] + 
      10 G[4] G[12, 1, 1] - 10 G[5] G[12, 1, 1] - 
      10 G[7] G[12, 1, 1] - 10 G[4] G[12, 1, 11] + 
      10 G[5] G[12, 1, 11] + 10 G[7] G[12, 1, 11] - 
      10 G[4] G[12, 1, 12] + 10 G[5] G[12, 1, 12] + 
      10 G[7] G[12, 1, 12] - 16 G[4] G[12, 11, 1] + 
      16 G[5] G[12, 11, 1] + 16 G[7] G[12, 11, 1] + 
      16 G[4] G[12, 11, 11] - 16 G[5] G[12, 11, 11] - 
      16 G[7] G[12, 11, 11] + 16 G[4] G[12, 11, 12] - 
      16 G[5] G[12, 11, 12] - 16 G[7] G[12, 11, 12] - 
      16 G[4] G[12, 12, 1] + 16 G[5] G[12, 12, 1] + 
      16 G[7] G[12, 12, 1] + 16 G[4] G[12, 12, 11] - 
      16 G[5] G[12, 12, 11] - 16 G[7] G[12, 12, 11] + 
      16 G[4] G[12, 12, 12] - 16 G[5] G[12, 12, 12] - 
      16 G[7] G[12, 12, 12] + 12 G[4] G[12, 16, 1] - 
      12 G[5] G[12, 16, 1] - 12 G[7] G[12, 16, 1] - 
      12 G[4] G[12, 16, 11] + 12 G[5] G[12, 16, 11] + 
      12 G[7] G[12, 16, 11] - 12 G[4] G[12, 16, 12] + 
      12 G[5] G[12, 16, 12] + 12 G[7] G[12, 16, 12] + 
      2 G[4] G[14, 1, 11] + 2 G[8] G[14, 1, 11] - 
      4 G[10] G[14, 1, 11] + 2 G[4] G[14, 1, 12] + 
      2 G[8] G[14, 1, 12] - 4 G[10] G[14, 1, 12] + 
      2 G[4] G[14, 16, 1] + 2 G[8] G[14, 16, 1] - 
      4 G[10] G[14, 16, 1] - 2 G[4] G[14, 16, 11] - 
      2 G[8] G[14, 16, 11] + 4 G[10] G[14, 16, 11] - 
      2 G[4] G[14, 16, 12] - 2 G[8] G[14, 16, 12] + 
      4 G[10] G[14, 16, 12] - G[4] G[14, 18, 11] - 
      G[8] G[14, 18, 11] + 2 G[10] G[14, 18, 11] - 
      G[4] G[14, 18, 12] - G[8] G[14, 18, 12] + 
      2 G[10] G[14, 18, 12] + 2 G[4] G[14, 19, 1] + 
      2 G[8] G[14, 19, 1] - 4 G[10] G[14, 19, 1] - 
      G[4] G[14, 19, 11] - G[8] G[14, 19, 11] + 
      2 G[10] G[14, 19, 11] - G[4] G[14, 19, 12] - 
      G[8] G[14, 19, 12] + 2 G[10] G[14, 19, 12] + 
      2 G[4] G[15, 1, 11] + 2 G[8] G[15, 1, 11] - 
      4 G[10] G[15, 1, 11] + 2 G[4] G[15, 1, 12] + 
      2 G[8] G[15, 1, 12] - 4 G[10] G[15, 1, 12] + 
      2 G[4] G[15, 16, 1] + 2 G[8] G[15, 16, 1] - 
      4 G[10] G[15, 16, 1] - 2 G[4] G[15, 16, 11] - 
      2 G[8] G[15, 16, 11] + 4 G[10] G[15, 16, 11] - 
      2 G[4] G[15, 16, 12] - 2 G[8] G[15, 16, 12] + 
      4 G[10] G[15, 16, 12] - G[4] G[15, 18, 11] - 
      G[8] G[15, 18, 11] + 2 G[10] G[15, 18, 11] - 
      G[4] G[15, 18, 12] - G[8] G[15, 18, 12] + 
      2 G[10] G[15, 18, 12] + 2 G[4] G[15, 19, 1] + 
      2 G[8] G[15, 19, 1] - 4 G[10] G[15, 19, 1] - 
      G[4] G[15, 19, 11] - G[8] G[15, 19, 11] + 
      2 G[10] G[15, 19, 11] - G[4] G[15, 19, 12] - 
      G[8] G[15, 19, 12] + 2 G[10] G[15, 19, 12] - 
      10 G[4] G[16, 1, 1] + 16 G[5] G[16, 1, 1] + 
      8 G[8] G[16, 1, 1] + 6 G[4] G[16, 1, 11] - 
      4 G[5] G[16, 1, 11] - 4 G[7] G[16, 1, 11] - 
      6 G[8] G[16, 1, 11] - 4 G[10] G[16, 1, 11] + 
      6 G[4] G[16, 1, 12] - 4 G[5] G[16, 1, 12] - 
      4 G[7] G[16, 1, 12] - 6 G[8] G[16, 1, 12] - 
      4 G[10] G[16, 1, 12] - 2 G[1] G[16, 4, 4] + 
      2 G[11] G[16, 4, 4] + 2 G[12] G[16, 4, 4] - G[11] G[16, 4, 5] - 
      G[12] G[16, 4, 5] + 2 G[1] G[16, 4, 7] - G[11] G[16, 4, 7] - 
      G[12] G[16, 4, 7] + 4 G[1] G[16, 4, 9] - 4 G[11] G[16, 4, 9] - 
      4 G[12] G[16, 4, 9] - G[1] G[16, 4, 13] + G[11] G[16, 4, 13] + 
      G[12] G[16, 4, 13] + 4 G[1] G[16, 5, 4] - 4 G[11] G[16, 5, 4] - 
      4 G[12] G[16, 5, 4] + 3 G[11] G[16, 5, 5] + 
      3 G[12] G[16, 5, 5] - 6 G[1] G[16, 5, 7] + 
      3 G[11] G[16, 5, 7] + 3 G[12] G[16, 5, 7] - 
      4 G[1] G[16, 5, 9] + 4 G[11] G[16, 5, 9] + 
      4 G[12] G[16, 5, 9] + 2 G[1] G[16, 5, 13] - 
      2 G[11] G[16, 5, 13] - 2 G[12] G[16, 5, 13] + 
      4 G[1] G[16, 7, 4] - 4 G[11] G[16, 7, 4] - 
      4 G[12] G[16, 7, 4] + 3 G[11] G[16, 7, 5] + 
      3 G[12] G[16, 7, 5] - 6 G[1] G[16, 7, 7] + 
      3 G[11] G[16, 7, 7] + 3 G[12] G[16, 7, 7] - 
      4 G[1] G[16, 7, 9] + 4 G[11] G[16, 7, 9] + 
      4 G[12] G[16, 7, 9] + 2 G[1] G[16, 7, 13] - 
      2 G[11] G[16, 7, 13] - 2 G[12] G[16, 7, 13] - 
      G[11] G[16, 8, 5] - G[12] G[16, 8, 5] + 2 G[1] G[16, 8, 7] - 
      G[11] G[16, 8, 7] - G[12] G[16, 8, 7] - G[1] G[16, 8, 13] + 
      G[11] G[16, 8, 13] + G[12] G[16, 8, 13] - G[1] G[16, 10, 4] + 
      G[11] G[16, 10, 4] + G[12] G[16, 10, 4] - G[11] G[16, 10, 5] - 
      G[12] G[16, 10, 5] + 2 G[1] G[16, 10, 7] - G[11] G[16, 10, 7] - 
      G[12] G[16, 10, 7] + 8 G[4] G[16, 11, 1] - 
      8 G[5] G[16, 11, 1] - 8 G[7] G[16, 11, 1] - 
      8 G[8] G[16, 11, 1] - 8 G[4] G[16, 11, 11] + 
      8 G[5] G[16, 11, 11] + 8 G[7] G[16, 11, 11] + 
      8 G[8] G[16, 11, 11] - 8 G[4] G[16, 11, 12] + 
      8 G[5] G[16, 11, 12] + 8 G[7] G[16, 11, 12] + 
      8 G[8] G[16, 11, 12] + 8 G[4] G[16, 12, 1] - 
      8 G[5] G[16, 12, 1] - 8 G[7] G[16, 12, 1] - 
      8 G[8] G[16, 12, 1] - 8 G[4] G[16, 12, 11] + 
      8 G[5] G[16, 12, 11] + 8 G[7] G[16, 12, 11] + 
      8 G[8] G[16, 12, 11] - 8 G[4] G[16, 12, 12] + 
      8 G[5] G[16, 12, 12] + 8 G[7] G[16, 12, 12] + 
      8 G[8] G[16, 12, 12] - G[1] G[16, 13, 4] + G[11] G[16, 13, 4] + 
      G[12] G[16, 13, 4] + G[11] G[16, 13, 5] + G[12] G[16, 13, 5] - 
      2 G[1] G[16, 13, 7] + G[11] G[16, 13, 7] + G[12] G[16, 13, 7] + 
      4 G[1] G[16, 13, 9] - 4 G[11] G[16, 13, 9] - 
      4 G[12] G[16, 13, 9] + 2 G[1] G[16, 13, 13] - 
      2 G[11] G[16, 13, 13] - 2 G[12] G[16, 13, 13] - 
      4 G[4] G[16, 16, 1] + 8 G[7] G[16, 16, 1] + 
      4 G[8] G[16, 16, 1] - 2 G[1] G[16, 16, 4] + 
      2 G[11] G[16, 16, 4] + 2 G[12] G[16, 16, 4] - 
      2 G[11] G[16, 16, 5] - 2 G[12] G[16, 16, 5] + 
      4 G[1] G[16, 16, 7] - 2 G[11] G[16, 16, 7] - 
      2 G[12] G[16, 16, 7] + 4 G[4] G[16, 16, 11] - 
      4 G[5] G[16, 16, 11] - 4 G[7] G[16, 16, 11] - 
      4 G[8] G[16, 16, 11] + 4 G[4] G[16, 16, 12] - 
      4 G[5] G[16, 16, 12] - 4 G[7] G[16, 16, 12] - 
      4 G[8] G[16, 16, 12] - 2 G[1] G[16, 16, 13] + 
      2 G[11] G[16, 16, 13] + 2 G[12] G[16, 16, 13] - 
      12 G[5] G[16, 17, 1] + 12 G[7] G[16, 17, 1] - 
      2 G[5] G[16, 18, 11] - 2 G[7] G[16, 18, 11] + 
      4 G[10] G[16, 18, 11] - 2 G[5] G[16, 18, 12] - 
      2 G[7] G[16, 18, 12] + 4 G[10] G[16, 18, 12] + 
      4 G[5] G[16, 19, 1] + 4 G[7] G[16, 19, 1] - 
      8 G[10] G[16, 19, 1] - 2 G[5] G[16, 19, 11] - 
      2 G[7] G[16, 19, 11] + 4 G[10] G[16, 19, 11] - 
      2 G[5] G[16, 19, 12] - 2 G[7] G[16, 19, 12] + 
      4 G[10] G[16, 19, 12] + 24 G[5] G[17, 1, 1] - 
      24 G[7] G[17, 1, 1] - 12 G[5] G[17, 16, 1] + 
      12 G[7] G[17, 16, 1] - 36 G[5] G[17, 17, 1] + 
      36 G[7] G[17, 17, 1] - 6 G[5] G[18, 1, 11] - 
      6 G[7] G[18, 1, 11] + 12 G[10] G[18, 1, 11] - 
      6 G[5] G[18, 1, 12] - 6 G[7] G[18, 1, 12] + 
      12 G[10] G[18, 1, 12] - 4 G[5] G[18, 11, 1] - 
      4 G[7] G[18, 11, 1] + 8 G[10] G[18, 11, 1] + 
      4 G[5] G[18, 11, 11] + 4 G[7] G[18, 11, 11] - 
      8 G[10] G[18, 11, 11] + 4 G[5] G[18, 11, 12] + 
      4 G[7] G[18, 11, 12] - 8 G[10] G[18, 11, 12] - 
      4 G[5] G[18, 12, 1] - 4 G[7] G[18, 12, 1] + 
      8 G[10] G[18, 12, 1] + 4 G[5] G[18, 12, 11] + 
      4 G[7] G[18, 12, 11] - 8 G[10] G[18, 12, 11] + 
      4 G[5] G[18, 12, 12] + 4 G[7] G[18, 12, 12] - 
      8 G[10] G[18, 12, 12] + 4 G[5] G[18, 16, 1] + 
      4 G[7] G[18, 16, 1] - 8 G[10] G[18, 16, 1] - 
      2 G[5] G[18, 16, 11] - 2 G[7] G[18, 16, 11] + 
      4 G[10] G[18, 16, 11] - 2 G[5] G[18, 16, 12] - 
      2 G[7] G[18, 16, 12] + 4 G[10] G[18, 16, 12] + 
      6 G[5] G[18, 17, 1] + 6 G[7] G[18, 17, 1] - 
      12 G[10] G[18, 17, 1] + 3 G[5] G[18, 18, 11] + 
      3 G[7] G[18, 18, 11] - 6 G[10] G[18, 18, 11] + 
      3 G[5] G[18, 18, 12] + 3 G[7] G[18, 18, 12] - 
      6 G[10] G[18, 18, 12] - 6 G[5] G[18, 19, 1] - 
      6 G[7] G[18, 19, 1] + 12 G[10] G[18, 19, 1] + 
      3 G[5] G[18, 19, 11] + 3 G[7] G[18, 19, 11] - 
      6 G[10] G[18, 19, 11] + 3 G[5] G[18, 19, 12] + 
      3 G[7] G[18, 19, 12] - 6 G[10] G[18, 19, 12] + 
      8 G[5] G[19, 1, 1] + 8 G[7] G[19, 1, 1] - 
      16 G[10] G[19, 1, 1] - 6 G[5] G[19, 1, 11] - 
      6 G[7] G[19, 1, 11] + 12 G[10] G[19, 1, 11] - 
      6 G[5] G[19, 1, 12] - 6 G[7] G[19, 1, 12] + 
      12 G[10] G[19, 1, 12] - 4 G[5] G[19, 11, 1] - 
      4 G[7] G[19, 11, 1] + 8 G[10] G[19, 11, 1] + 
      4 G[5] G[19, 11, 11] + 4 G[7] G[19, 11, 11] - 
      8 G[10] G[19, 11, 11] + 4 G[5] G[19, 11, 12] + 
      4 G[7] G[19, 11, 12] - 8 G[10] G[19, 11, 12] - 
      4 G[5] G[19, 12, 1] - 4 G[7] G[19, 12, 1] + 
      8 G[10] G[19, 12, 1] + 4 G[5] G[19, 12, 11] + 
      4 G[7] G[19, 12, 11] - 8 G[10] G[19, 12, 11] + 
      4 G[5] G[19, 12, 12] + 4 G[7] G[19, 12, 12] - 
      8 G[10] G[19, 12, 12] - 2 G[5] G[19, 16, 11] - 
      2 G[7] G[19, 16, 11] + 4 G[10] G[19, 16, 11] - 
      2 G[5] G[19, 16, 12] - 2 G[7] G[19, 16, 12] + 
      4 G[10] G[19, 16, 12] - 6 G[5] G[19, 17, 1] - 
      6 G[7] G[19, 17, 1] + 12 G[10] G[19, 17, 1] + 
      3 G[5] G[19, 18, 11] + 3 G[7] G[19, 18, 11] - 
      6 G[10] G[19, 18, 11] + 3 G[5] G[19, 18, 12] + 
      3 G[7] G[19, 18, 12] - 6 G[10] G[19, 18, 12] - 
      6 G[5] G[19, 19, 1] - 6 G[7] G[19, 19, 1] + 
      12 G[10] G[19, 19, 1] + 3 G[5] G[19, 19, 11] + 
      3 G[7] G[19, 19, 11] - 6 G[10] G[19, 19, 11] + 
      3 G[5] G[19, 19, 12] + 3 G[7] G[19, 19, 12] - 
      6 G[10] G[19, 19, 12] - 7 G[1, 1, 1, 11] - 7 G[1, 1, 1, 12] - 
      12 G[1, 1, 11, 1] + 12 G[1, 1, 11, 11] + 12 G[1, 1, 11, 12] - 
      12 G[1, 1, 12, 1] + 12 G[1, 1, 12, 11] + 12 G[1, 1, 12, 12] + 
      18 G[1, 1, 16, 1] - 12 G[1, 1, 16, 11] - 12 G[1, 1, 16, 12] + 
      18 G[1, 1, 17, 1] + G[1, 1, 18, 11] + G[1, 1, 18, 12] - 
      2 G[1, 1, 19, 1] + G[1, 1, 19, 11] + G[1, 1, 19, 12] - 
      10 G[1, 11, 1, 1] + 10 G[1, 11, 1, 11] + 10 G[1, 11, 1, 12] + 
      16 G[1, 11, 11, 1] - 16 G[1, 11, 11, 11] - 
      16 G[1, 11, 11, 12] + 16 G[1, 11, 12, 1] - 
      16 G[1, 11, 12, 11] - 16 G[1, 11, 12, 12] - 
      12 G[1, 11, 16, 1] + 12 G[1, 11, 16, 11] + 
      12 G[1, 11, 16, 12] - 10 G[1, 12, 1, 1] + 10 G[1, 12, 1, 11] + 
      10 G[1, 12, 1, 12] + 16 G[1, 12, 11, 1] - 16 G[1, 12, 11, 11] - 
      16 G[1, 12, 11, 12] + 16 G[1, 12, 12, 1] - 
      16 G[1, 12, 12, 11] - 16 G[1, 12, 12, 12] - 
      12 G[1, 12, 16, 1] + 12 G[1, 12, 16, 11] + 
      12 G[1, 12, 16, 12] - 2 G[1, 14, 1, 11] - 2 G[1, 14, 1, 12] - 
      2 G[1, 14, 16, 1] + 2 G[1, 14, 16, 11] + 2 G[1, 14, 16, 12] + 
      G[1, 14, 18, 11] + G[1, 14, 18, 12] - 2 G[1, 14, 19, 1] + 
      G[1, 14, 19, 11] + G[1, 14, 19, 12] - 2 G[1, 15, 1, 11] - 
      2 G[1, 15, 1, 12] - 2 G[1, 15, 16, 1] + 2 G[1, 15, 16, 11] + 
      2 G[1, 15, 16, 12] + G[1, 15, 18, 11] + G[1, 15, 18, 12] - 
      2 G[1, 15, 19, 1] + G[1, 15, 19, 11] + G[1, 15, 19, 12] + 
      24 G[1, 16, 1, 1] - 14 G[1, 16, 1, 11] - 14 G[1, 16, 1, 12] - 
      16 G[1, 16, 11, 1] + 16 G[1, 16, 11, 11] + 
      16 G[1, 16, 11, 12] - 16 G[1, 16, 12, 1] + 
      16 G[1, 16, 12, 11] + 16 G[1, 16, 12, 12] + 4 G[1, 16, 16, 1] - 
      8 G[1, 16, 16, 11] - 8 G[1, 16, 16, 12] - 12 G[1, 16, 17, 1] + 
      2 G[1, 16, 18, 11] + 2 G[1, 16, 18, 12] - 4 G[1, 16, 19, 1] + 
      2 G[1, 16, 19, 11] + 2 G[1, 16, 19, 12] + 24 G[1, 17, 1, 1] - 
      12 G[1, 17, 16, 1] - 36 G[1, 17, 17, 1] + 6 G[1, 18, 1, 11] + 
      6 G[1, 18, 1, 12] + 4 G[1, 18, 11, 1] - 4 G[1, 18, 11, 11] - 
      4 G[1, 18, 11, 12] + 4 G[1, 18, 12, 1] - 4 G[1, 18, 12, 11] - 
      4 G[1, 18, 12, 12] - 4 G[1, 18, 16, 1] + 2 G[1, 18, 16, 11] + 
      2 G[1, 18, 16, 12] - 6 G[1, 18, 17, 1] - 3 G[1, 18, 18, 11] - 
      3 G[1, 18, 18, 12] + 6 G[1, 18, 19, 1] - 3 G[1, 18, 19, 11] - 
      3 G[1, 18, 19, 12] - 8 G[1, 19, 1, 1] + 6 G[1, 19, 1, 11] + 
      6 G[1, 19, 1, 12] + 4 G[1, 19, 11, 1] - 4 G[1, 19, 11, 11] - 
      4 G[1, 19, 11, 12] + 4 G[1, 19, 12, 1] - 4 G[1, 19, 12, 11] - 
      4 G[1, 19, 12, 12] + 2 G[1, 19, 16, 11] + 2 G[1, 19, 16, 12] + 
      6 G[1, 19, 17, 1] - 3 G[1, 19, 18, 11] - 3 G[1, 19, 18, 12] + 
      6 G[1, 19, 19, 1] - 3 G[1, 19, 19, 11] - 3 G[1, 19, 19, 12] + 
      2 G[4, 4, 4, 9] - 8 G[4, 4, 9, 9] - 4 G[4, 5, 4, 9] + 
      3 G[4, 5, 5, 9] - 3 G[4, 5, 5, 13] + 3 G[4, 5, 7, 9] - 
      3 G[4, 5, 7, 13] + 4 G[4, 5, 9, 9] - 2 G[4, 5, 13, 9] - 
      2 G[4, 5, 13, 13] + 4 G[4, 5, 16, 13] - 4 G[4, 7, 4, 9] + 
      3 G[4, 7, 5, 9] - 3 G[4, 7, 5, 13] + 3 G[4, 7, 7, 9] - 
      3 G[4, 7, 7, 13] + 4 G[4, 7, 9, 9] - 2 G[4, 7, 13, 9] - 
      2 G[4, 7, 13, 13] + 4 G[4, 7, 16, 13] - 6 G[4, 9, 4, 9] + 
      16 G[4, 9, 9, 9] + G[4, 10, 4, 9] - G[4, 10, 5, 9] + 
      G[4, 10, 5, 13] - G[4, 10, 7, 9] + G[4, 10, 7, 13] - 
      G[4, 10, 16, 13] + G[4, 13, 4, 9] + G[4, 13, 5, 9] - 
      G[4, 13, 5, 13] + G[4, 13, 7, 9] - G[4, 13, 7, 13] - 
      4 G[4, 13, 9, 9] - 2 G[4, 13, 13, 9] + G[4, 13, 16, 13] + 
      3 G[4, 16, 4, 9] - 3 G[4, 16, 5, 9] + 3 G[4, 16, 5, 13] - 
      3 G[4, 16, 7, 9] + 3 G[4, 16, 7, 13] + 3 G[4, 16, 13, 9] + 
      2 G[4, 16, 13, 13] - 4 G[4, 16, 16, 13] - 6 G[5, 4, 4, 9] + 
      2 G[5, 4, 5, 9] - 2 G[5, 4, 5, 13] + 2 G[5, 4, 7, 9] - 
      2 G[5, 4, 7, 13] + 16 G[5, 4, 9, 9] - 2 G[5, 4, 13, 9] + 
      2 G[5, 4, 16, 13] + 12 G[5, 5, 4, 9] - 9 G[5, 5, 5, 9] + 
      9 G[5, 5, 5, 13] - 9 G[5, 5, 7, 9] + 9 G[5, 5, 7, 13] - 
      12 G[5, 5, 9, 9] + 6 G[5, 5, 13, 9] + 6 G[5, 5, 13, 13] - 
      12 G[5, 5, 16, 13] + 12 G[5, 7, 4, 9] - 9 G[5, 7, 5, 9] + 
      9 G[5, 7, 5, 13] - 9 G[5, 7, 7, 9] + 9 G[5, 7, 7, 13] - 
      12 G[5, 7, 9, 9] + 6 G[5, 7, 13, 9] + 6 G[5, 7, 13, 13] - 
      12 G[5, 7, 16, 13] + 2 G[5, 8, 5, 9] - 2 G[5, 8, 5, 13] + 
      2 G[5, 8, 7, 9] - 2 G[5, 8, 7, 13] - 2 G[5, 8, 13, 9] + 
      2 G[5, 8, 16, 13] + 6 G[5, 9, 4, 9] - 16 G[5, 9, 9, 9] - 
      4 G[5, 10, 4, 9] + 4 G[5, 10, 5, 9] - 4 G[5, 10, 5, 13] + 
      4 G[5, 10, 7, 9] - 4 G[5, 10, 7, 13] + 4 G[5, 10, 16, 13] - 
      2 G[5, 13, 4, 9] - 2 G[5, 13, 5, 9] + 2 G[5, 13, 5, 13] - 
      2 G[5, 13, 7, 9] + 2 G[5, 13, 7, 13] + 8 G[5, 13, 9, 9] + 
      4 G[5, 13, 13, 9] + 4 G[5, 13, 13, 13] - 4 G[5, 13, 16, 13] - 
      6 G[5, 16, 4, 9] + 6 G[5, 16, 5, 9] - 6 G[5, 16, 5, 13] + 
      6 G[5, 16, 7, 9] - 6 G[5, 16, 7, 13] - 6 G[5, 16, 13, 9] - 
      8 G[5, 16, 13, 13] + 10 G[5, 16, 16, 13] - 6 G[7, 4, 4, 9] + 
      2 G[7, 4, 5, 9] - 2 G[7, 4, 5, 13] + 2 G[7, 4, 7, 9] - 
      2 G[7, 4, 7, 13] + 16 G[7, 4, 9, 9] - 2 G[7, 4, 13, 9] + 
      2 G[7, 4, 16, 13] + 12 G[7, 5, 4, 9] - 9 G[7, 5, 5, 9] + 
      9 G[7, 5, 5, 13] - 9 G[7, 5, 7, 9] + 9 G[7, 5, 7, 13] - 
      12 G[7, 5, 9, 9] + 6 G[7, 5, 13, 9] + 6 G[7, 5, 13, 13] - 
      12 G[7, 5, 16, 13] + 12 G[7, 7, 4, 9] - 9 G[7, 7, 5, 9] + 
      9 G[7, 7, 5, 13] - 9 G[7, 7, 7, 9] + 9 G[7, 7, 7, 13] - 
      12 G[7, 7, 9, 9] + 6 G[7, 7, 13, 9] + 6 G[7, 7, 13, 13] - 
      12 G[7, 7, 16, 13] + 2 G[7, 8, 5, 9] - 2 G[7, 8, 5, 13] + 
      2 G[7, 8, 7, 9] - 2 G[7, 8, 7, 13] - 2 G[7, 8, 13, 9] + 
      2 G[7, 8, 16, 13] + 6 G[7, 9, 4, 9] - 16 G[7, 9, 9, 9] - 
      4 G[7, 10, 4, 9] + 4 G[7, 10, 5, 9] - 4 G[7, 10, 5, 13] + 
      4 G[7, 10, 7, 9] - 4 G[7, 10, 7, 13] + 4 G[7, 10, 16, 13] - 
      2 G[7, 13, 4, 9] - 2 G[7, 13, 5, 9] + 2 G[7, 13, 5, 13] - 
      2 G[7, 13, 7, 9] + 2 G[7, 13, 7, 13] + 8 G[7, 13, 9, 9] + 
      4 G[7, 13, 13, 9] + 4 G[7, 13, 13, 13] - 4 G[7, 13, 16, 13] - 
      6 G[7, 16, 4, 9] + 6 G[7, 16, 5, 9] - 6 G[7, 16, 5, 13] + 
      6 G[7, 16, 7, 9] - 6 G[7, 16, 7, 13] - 6 G[7, 16, 13, 9] - 
      8 G[7, 16, 13, 13] + 10 G[7, 16, 16, 13] - 4 G[8, 5, 4, 9] + 
      3 G[8, 5, 5, 9] - 3 G[8, 5, 5, 13] + 3 G[8, 5, 7, 9] - 
      3 G[8, 5, 7, 13] + 4 G[8, 5, 9, 9] - 2 G[8, 5, 13, 9] - 
      2 G[8, 5, 13, 13] + 4 G[8, 5, 16, 13] - 4 G[8, 7, 4, 9] + 
      3 G[8, 7, 5, 9] - 3 G[8, 7, 5, 13] + 3 G[8, 7, 7, 9] - 
      3 G[8, 7, 7, 13] + 4 G[8, 7, 9, 9] - 2 G[8, 7, 13, 9] - 
      2 G[8, 7, 13, 13] + 4 G[8, 7, 16, 13] + G[8, 10, 4, 9] - 
      G[8, 10, 5, 9] + G[8, 10, 5, 13] - G[8, 10, 7, 9] + 
      G[8, 10, 7, 13] - G[8, 10, 16, 13] + G[8, 13, 4, 9] + 
      G[8, 13, 5, 9] - G[8, 13, 5, 13] + G[8, 13, 7, 9] - 
      G[8, 13, 7, 13] - 4 G[8, 13, 9, 9] - 2 G[8, 13, 13, 9] + 
      G[8, 13, 16, 13] + 3 G[8, 16, 4, 9] - 3 G[8, 16, 5, 9] + 
      3 G[8, 16, 5, 13] - 3 G[8, 16, 7, 9] + 3 G[8, 16, 7, 13] + 
      3 G[8, 16, 13, 9] + 2 G[8, 16, 13, 13] - 4 G[8, 16, 16, 13] + 
      4 G[10, 4, 4, 9] - 2 G[10, 4, 5, 9] + 2 G[10, 4, 5, 13] - 
      2 G[10, 4, 7, 9] + 2 G[10, 4, 7, 13] - 8 G[10, 4, 9, 9] + 
      2 G[10, 4, 13, 9] - 2 G[10, 4, 16, 13] - 8 G[10, 5, 4, 9] + 
      6 G[10, 5, 5, 9] - 6 G[10, 5, 5, 13] + 6 G[10, 5, 7, 9] - 
      6 G[10, 5, 7, 13] + 8 G[10, 5, 9, 9] - 4 G[10, 5, 13, 9] - 
      4 G[10, 5, 13, 13] + 8 G[10, 5, 16, 13] - 8 G[10, 7, 4, 9] + 
      6 G[10, 7, 5, 9] - 6 G[10, 7, 5, 13] + 6 G[10, 7, 7, 9] - 
      6 G[10, 7, 7, 13] + 8 G[10, 7, 9, 9] - 4 G[10, 7, 13, 9] - 
      4 G[10, 7, 13, 13] + 8 G[10, 7, 16, 13] - 2 G[10, 8, 5, 9] + 
      2 G[10, 8, 5, 13] - 2 G[10, 8, 7, 9] + 2 G[10, 8, 7, 13] + 
      2 G[10, 8, 13, 9] - 2 G[10, 8, 16, 13] + 4 G[10, 10, 4, 9] - 
      4 G[10, 10, 5, 9] + 4 G[10, 10, 5, 13] - 4 G[10, 10, 7, 9] + 
      4 G[10, 10, 7, 13] - 4 G[10, 10, 16, 13] + 2 G[10, 16, 4, 9] - 
      2 G[10, 16, 5, 9] + 2 G[10, 16, 5, 13] - 2 G[10, 16, 7, 9] + 
      2 G[10, 16, 7, 13] + 2 G[10, 16, 13, 9] + 4 G[10, 16, 13, 13] - 
      4 G[10, 16, 16, 13] - 8 G[14, 1, 1, 11] - 8 G[14, 1, 1, 12] - 
      8 G[14, 1, 11, 1] + 8 G[14, 1, 11, 11] + 8 G[14, 1, 11, 12] - 
      8 G[14, 1, 12, 1] + 8 G[14, 1, 12, 11] + 8 G[14, 1, 12, 12] + 
      8 G[14, 1, 16, 1] - 4 G[14, 1, 16, 11] - 4 G[14, 1, 16, 12] + 
      12 G[14, 1, 17, 1] + 2 G[14, 1, 18, 11] + 2 G[14, 1, 18, 12] - 
      4 G[14, 1, 19, 1] + 2 G[14, 1, 19, 11] + 2 G[14, 1, 19, 12] - 
      8 G[14, 16, 1, 1] + 4 G[14, 16, 1, 11] + 4 G[14, 16, 1, 12] + 
      8 G[14, 16, 11, 1] - 8 G[14, 16, 11, 11] - 
      8 G[14, 16, 11, 12] + 8 G[14, 16, 12, 1] - 
      8 G[14, 16, 12, 11] - 8 G[14, 16, 12, 12] - 
      4 G[14, 16, 16, 1] + 4 G[14, 16, 16, 11] + 
      4 G[14, 16, 16, 12] + 2 G[14, 16, 18, 11] + 
      2 G[14, 16, 18, 12] - 4 G[14, 16, 19, 1] + 
      2 G[14, 16, 19, 11] + 2 G[14, 16, 19, 12] + 
      6 G[14, 18, 1, 11] + 6 G[14, 18, 1, 12] + 4 G[14, 18, 11, 1] - 
      4 G[14, 18, 11, 11] - 4 G[14, 18, 11, 12] + 
      4 G[14, 18, 12, 1] - 4 G[14, 18, 12, 11] - 
      4 G[14, 18, 12, 12] - 4 G[14, 18, 16, 1] + 
      2 G[14, 18, 16, 11] + 2 G[14, 18, 16, 12] - 
      6 G[14, 18, 17, 1] - 3 G[14, 18, 18, 11] - 
      3 G[14, 18, 18, 12] + 6 G[14, 18, 19, 1] - 
      3 G[14, 18, 19, 11] - 3 G[14, 18, 19, 12] - 8 G[14, 19, 1, 1] + 
      6 G[14, 19, 1, 11] + 6 G[14, 19, 1, 12] + 4 G[14, 19, 11, 1] - 
      4 G[14, 19, 11, 11] - 4 G[14, 19, 11, 12] + 
      4 G[14, 19, 12, 1] - 4 G[14, 19, 12, 11] - 
      4 G[14, 19, 12, 12] + 2 G[14, 19, 16, 11] + 
      2 G[14, 19, 16, 12] + 6 G[14, 19, 17, 1] - 
      3 G[14, 19, 18, 11] - 3 G[14, 19, 18, 12] + 
      6 G[14, 19, 19, 1] - 3 G[14, 19, 19, 11] - 
      3 G[14, 19, 19, 12] - 8 G[15, 1, 1, 11] - 8 G[15, 1, 1, 12] - 
      8 G[15, 1, 11, 1] + 8 G[15, 1, 11, 11] + 8 G[15, 1, 11, 12] - 
      8 G[15, 1, 12, 1] + 8 G[15, 1, 12, 11] + 8 G[15, 1, 12, 12] + 
      8 G[15, 1, 16, 1] - 4 G[15, 1, 16, 11] - 4 G[15, 1, 16, 12] + 
      12 G[15, 1, 17, 1] + 2 G[15, 1, 18, 11] + 2 G[15, 1, 18, 12] - 
      4 G[15, 1, 19, 1] + 2 G[15, 1, 19, 11] + 2 G[15, 1, 19, 12] - 
      8 G[15, 16, 1, 1] + 4 G[15, 16, 1, 11] + 4 G[15, 16, 1, 12] + 
      8 G[15, 16, 11, 1] - 8 G[15, 16, 11, 11] - 
      8 G[15, 16, 11, 12] + 8 G[15, 16, 12, 1] - 
      8 G[15, 16, 12, 11] - 8 G[15, 16, 12, 12] - 
      4 G[15, 16, 16, 1] + 4 G[15, 16, 16, 11] + 
      4 G[15, 16, 16, 12] + 2 G[15, 16, 18, 11] + 
      2 G[15, 16, 18, 12] - 4 G[15, 16, 19, 1] + 
      2 G[15, 16, 19, 11] + 2 G[15, 16, 19, 12] + 
      6 G[15, 18, 1, 11] + 6 G[15, 18, 1, 12] + 4 G[15, 18, 11, 1] - 
      4 G[15, 18, 11, 11] - 4 G[15, 18, 11, 12] + 
      4 G[15, 18, 12, 1] - 4 G[15, 18, 12, 11] - 
      4 G[15, 18, 12, 12] - 4 G[15, 18, 16, 1] + 
      2 G[15, 18, 16, 11] + 2 G[15, 18, 16, 12] - 
      6 G[15, 18, 17, 1] - 3 G[15, 18, 18, 11] - 
      3 G[15, 18, 18, 12] + 6 G[15, 18, 19, 1] - 
      3 G[15, 18, 19, 11] - 3 G[15, 18, 19, 12] - 8 G[15, 19, 1, 1] + 
      6 G[15, 19, 1, 11] + 6 G[15, 19, 1, 12] + 4 G[15, 19, 11, 1] - 
      4 G[15, 19, 11, 11] - 4 G[15, 19, 11, 12] + 
      4 G[15, 19, 12, 1] - 4 G[15, 19, 12, 11] - 
      4 G[15, 19, 12, 12] + 2 G[15, 19, 16, 11] + 
      2 G[15, 19, 16, 12] + 6 G[15, 19, 17, 1] - 
      3 G[15, 19, 18, 11] - 3 G[15, 19, 18, 12] + 
      6 G[15, 19, 19, 1] - 3 G[15, 19, 19, 11] - 
      3 G[15, 19, 19, 12] - 6 G[16, 1, 1, 11] - 6 G[16, 1, 1, 12] - 
      8 G[16, 1, 11, 1] + 8 G[16, 1, 11, 11] + 8 G[16, 1, 11, 12] - 
      8 G[16, 1, 12, 1] + 8 G[16, 1, 12, 11] + 8 G[16, 1, 12, 12] + 
      12 G[16, 1, 16, 1] - 8 G[16, 1, 16, 11] - 8 G[16, 1, 16, 12] + 
      12 G[16, 1, 17, 1] + 2 G[16, 1, 18, 11] + 2 G[16, 1, 18, 12] - 
      4 G[16, 1, 19, 1] + 2 G[16, 1, 19, 11] + 2 G[16, 1, 19, 12] + 
      2 G[16, 4, 4, 9] - G[16, 4, 5, 9] + G[16, 4, 5, 13] - 
      G[16, 4, 7, 9] + G[16, 4, 7, 13] - 4 G[16, 4, 9, 9] + 
      G[16, 4, 13, 9] - G[16, 4, 16, 13] - 4 G[16, 5, 4, 9] + 
      3 G[16, 5, 5, 9] - 3 G[16, 5, 5, 13] + 3 G[16, 5, 7, 9] - 
      3 G[16, 5, 7, 13] + 4 G[16, 5, 9, 9] - 2 G[16, 5, 13, 9] - 
      2 G[16, 5, 13, 13] + 4 G[16, 5, 16, 13] - 4 G[16, 7, 4, 9] + 
      3 G[16, 7, 5, 9] - 3 G[16, 7, 5, 13] + 3 G[16, 7, 7, 9] - 
      3 G[16, 7, 7, 13] + 4 G[16, 7, 9, 9] - 2 G[16, 7, 13, 9] - 
      2 G[16, 7, 13, 13] + 4 G[16, 7, 16, 13] - G[16, 8, 5, 9] + 
      G[16, 8, 5, 13] - G[16, 8, 7, 9] + G[16, 8, 7, 13] + 
      G[16, 8, 13, 9] - G[16, 8, 16, 13] + G[16, 10, 4, 9] - 
      G[16, 10, 5, 9] + G[16, 10, 5, 13] - G[16, 10, 7, 9] + 
      G[16, 10, 7, 13] - G[16, 10, 16, 13] + G[16, 13, 4, 9] + 
      G[16, 13, 5, 9] - G[16, 13, 5, 13] + G[16, 13, 7, 9] - 
      G[16, 13, 7, 13] - 4 G[16, 13, 9, 9] - 2 G[16, 13, 13, 9] - 
      4 G[16, 13, 13, 13] + 3 G[16, 13, 16, 13] - 
      4 G[16, 14, 1, 11] - 4 G[16, 14, 1, 12] - 4 G[16, 14, 16, 1] + 
      4 G[16, 14, 16, 11] + 4 G[16, 14, 16, 12] + 
      2 G[16, 14, 18, 11] + 2 G[16, 14, 18, 12] - 
      4 G[16, 14, 19, 1] + 2 G[16, 14, 19, 11] + 
      2 G[16, 14, 19, 12] - 4 G[16, 15, 1, 11] - 4 G[16, 15, 1, 12] - 
      4 G[16, 15, 16, 1] + 4 G[16, 15, 16, 11] + 
      4 G[16, 15, 16, 12] + 2 G[16, 15, 18, 11] + 
      2 G[16, 15, 18, 12] - 4 G[16, 15, 19, 1] + 
      2 G[16, 15, 19, 11] + 2 G[16, 15, 19, 12] - 
      4 G[16, 16, 1, 11] - 4 G[16, 16, 1, 12] + 2 G[16, 16, 4, 9] - 
      2 G[16, 16, 5, 9] + 2 G[16, 16, 5, 13] - 2 G[16, 16, 7, 9] + 
      2 G[16, 16, 7, 13] + 2 G[16, 16, 13, 9] + 4 G[16, 16, 13, 13] - 
      4 G[16, 16, 16, 13] + 4 G[16, 16, 18, 11] + 
      4 G[16, 16, 18, 12] - 8 G[16, 16, 19, 1] + 
      4 G[16, 16, 19, 11] + 4 G[16, 16, 19, 12] + 
      12 G[16, 18, 1, 11] + 12 G[16, 18, 1, 12] + 
      8 G[16, 18, 11, 1] - 8 G[16, 18, 11, 11] - 
      8 G[16, 18, 11, 12] + 8 G[16, 18, 12, 1] - 
      8 G[16, 18, 12, 11] - 8 G[16, 18, 12, 12] - 
      8 G[16, 18, 16, 1] + 4 G[16, 18, 16, 11] + 
      4 G[16, 18, 16, 12] - 12 G[16, 18, 17, 1] - 
      6 G[16, 18, 18, 11] - 6 G[16, 18, 18, 12] + 
      12 G[16, 18, 19, 1] - 6 G[16, 18, 19, 11] - 
      6 G[16, 18, 19, 12] - 16 G[16, 19, 1, 1] + 
      12 G[16, 19, 1, 11] + 12 G[16, 19, 1, 12] + 
      8 G[16, 19, 11, 1] - 8 G[16, 19, 11, 11] - 
      8 G[16, 19, 11, 12] + 8 G[16, 19, 12, 1] - 
      8 G[16, 19, 12, 11] - 8 G[16, 19, 12, 12] + 
      4 G[16, 19, 16, 11] + 4 G[16, 19, 16, 12] + 
      12 G[16, 19, 17, 1] - 6 G[16, 19, 18, 11] - 
      6 G[16, 19, 18, 12] + 12 G[16, 19, 19, 1] - 
      6 G[16, 19, 19, 11] - 6 G[16, 19, 19, 12] + 
      18 G[18, 1, 1, 11] + 18 G[18, 1, 1, 12] + 24 G[18, 1, 11, 1] - 
      24 G[18, 1, 11, 11] - 24 G[18, 1, 11, 12] + 
      24 G[18, 1, 12, 1] - 24 G[18, 1, 12, 11] - 
      24 G[18, 1, 12, 12] - 32 G[18, 1, 16, 1] + 
      20 G[18, 1, 16, 11] + 20 G[18, 1, 16, 12] - 
      36 G[18, 1, 17, 1] - 4 G[18, 1, 18, 11] - 4 G[18, 1, 18, 12] + 
      8 G[18, 1, 19, 1] - 4 G[18, 1, 19, 11] - 4 G[18, 1, 19, 12] + 
      10 G[18, 11, 1, 1] - 10 G[18, 11, 1, 11] - 
      10 G[18, 11, 1, 12] - 16 G[18, 11, 11, 1] + 
      16 G[18, 11, 11, 11] + 16 G[18, 11, 11, 12] - 
      16 G[18, 11, 12, 1] + 16 G[18, 11, 12, 11] + 
      16 G[18, 11, 12, 12] + 12 G[18, 11, 16, 1] - 
      12 G[18, 11, 16, 11] - 12 G[18, 11, 16, 12] + 
      10 G[18, 12, 1, 1] - 10 G[18, 12, 1, 11] - 
      10 G[18, 12, 1, 12] - 16 G[18, 12, 11, 1] + 
      16 G[18, 12, 11, 11] + 16 G[18, 12, 11, 12] - 
      16 G[18, 12, 12, 1] + 16 G[18, 12, 12, 11] + 
      16 G[18, 12, 12, 12] + 12 G[18, 12, 16, 1] - 
      12 G[18, 12, 16, 11] - 12 G[18, 12, 16, 12] + 
      4 G[18, 14, 1, 11] + 4 G[18, 14, 1, 12] + 4 G[18, 14, 16, 1] - 
      4 G[18, 14, 16, 11] - 4 G[18, 14, 16, 12] - 
      2 G[18, 14, 18, 11] - 2 G[18, 14, 18, 12] + 
      4 G[18, 14, 19, 1] - 2 G[18, 14, 19, 11] - 
      2 G[18, 14, 19, 12] + 4 G[18, 15, 1, 11] + 4 G[18, 15, 1, 12] + 
      4 G[18, 15, 16, 1] - 4 G[18, 15, 16, 11] - 
      4 G[18, 15, 16, 12] - 2 G[18, 15, 18, 11] - 
      2 G[18, 15, 18, 12] + 4 G[18, 15, 19, 1] - 
      2 G[18, 15, 19, 11] - 2 G[18, 15, 19, 12] - 
      16 G[18, 16, 1, 1] + 12 G[18, 16, 1, 11] + 
      12 G[18, 16, 1, 12] + 8 G[18, 16, 11, 1] - 
      8 G[18, 16, 11, 11] - 8 G[18, 16, 11, 12] + 
      8 G[18, 16, 12, 1] - 8 G[18, 16, 12, 11] - 
      8 G[18, 16, 12, 12] + 4 G[18, 16, 16, 11] + 
      4 G[18, 16, 16, 12] + 12 G[18, 16, 17, 1] - 
      6 G[18, 16, 18, 11] - 6 G[18, 16, 18, 12] + 
      12 G[18, 16, 19, 1] - 6 G[18, 16, 19, 11] - 
      6 G[18, 16, 19, 12] - 24 G[18, 17, 1, 1] + 
      12 G[18, 17, 16, 1] + 36 G[18, 17, 17, 1] - 
      18 G[18, 18, 1, 11] - 18 G[18, 18, 1, 12] - 
      12 G[18, 18, 11, 1] + 12 G[18, 18, 11, 11] + 
      12 G[18, 18, 11, 12] - 12 G[18, 18, 12, 1] + 
      12 G[18, 18, 12, 11] + 12 G[18, 18, 12, 12] + 
      12 G[18, 18, 16, 1] - 6 G[18, 18, 16, 11] - 
      6 G[18, 18, 16, 12] + 18 G[18, 18, 17, 1] + 
      9 G[18, 18, 18, 11] + 9 G[18, 18, 18, 12] - 
      18 G[18, 18, 19, 1] + 9 G[18, 18, 19, 11] + 
      9 G[18, 18, 19, 12] + 24 G[18, 19, 1, 1] - 
      18 G[18, 19, 1, 11] - 18 G[18, 19, 1, 12] - 
      12 G[18, 19, 11, 1] + 12 G[18, 19, 11, 11] + 
      12 G[18, 19, 11, 12] - 12 G[18, 19, 12, 1] + 
      12 G[18, 19, 12, 11] + 12 G[18, 19, 12, 12] - 
      6 G[18, 19, 16, 11] - 6 G[18, 19, 16, 12] - 
      18 G[18, 19, 17, 1] + 9 G[18, 19, 18, 11] + 
      9 G[18, 19, 18, 12] - 18 G[18, 19, 19, 1] + 
      9 G[18, 19, 19, 11] + 9 G[18, 19, 19, 12] - 20 G[19, 1, 1, 1] + 
      18 G[19, 1, 1, 11] + 18 G[19, 1, 1, 12] + 24 G[19, 1, 11, 1] - 
      24 G[19, 1, 11, 11] - 24 G[19, 1, 11, 12] + 
      24 G[19, 1, 12, 1] - 24 G[19, 1, 12, 11] - 
      24 G[19, 1, 12, 12] - 16 G[19, 1, 16, 1] + 
      20 G[19, 1, 16, 11] + 20 G[19, 1, 16, 12] + 
      12 G[19, 1, 17, 1] - 4 G[19, 1, 18, 11] - 4 G[19, 1, 18, 12] + 
      8 G[19, 1, 19, 1] - 4 G[19, 1, 19, 11] - 4 G[19, 1, 19, 12] + 
      10 G[19, 11, 1, 1] - 10 G[19, 11, 1, 11] - 
      10 G[19, 11, 1, 12] - 16 G[19, 11, 11, 1] + 
      16 G[19, 11, 11, 11] + 16 G[19, 11, 11, 12] - 
      16 G[19, 11, 12, 1] + 16 G[19, 11, 12, 11] + 
      16 G[19, 11, 12, 12] + 12 G[19, 11, 16, 1] - 
      12 G[19, 11, 16, 11] - 12 G[19, 11, 16, 12] + 
      10 G[19, 12, 1, 1] - 10 G[19, 12, 1, 11] - 
      10 G[19, 12, 1, 12] - 16 G[19, 12, 11, 1] + 
      16 G[19, 12, 11, 11] + 16 G[19, 12, 11, 12] - 
      16 G[19, 12, 12, 1] + 16 G[19, 12, 12, 11] + 
      16 G[19, 12, 12, 12] + 12 G[19, 12, 16, 1] - 
      12 G[19, 12, 16, 11] - 12 G[19, 12, 16, 12] + 
      4 G[19, 14, 1, 11] + 4 G[19, 14, 1, 12] + 4 G[19, 14, 16, 1] - 
      4 G[19, 14, 16, 11] - 4 G[19, 14, 16, 12] - 
      2 G[19, 14, 18, 11] - 2 G[19, 14, 18, 12] + 
      4 G[19, 14, 19, 1] - 2 G[19, 14, 19, 11] - 
      2 G[19, 14, 19, 12] + 4 G[19, 15, 1, 11] + 4 G[19, 15, 1, 12] + 
      4 G[19, 15, 16, 1] - 4 G[19, 15, 16, 11] - 
      4 G[19, 15, 16, 12] - 2 G[19, 15, 18, 11] - 
      2 G[19, 15, 18, 12] + 4 G[19, 15, 19, 1] - 
      2 G[19, 15, 19, 11] - 2 G[19, 15, 19, 12] + 
      12 G[19, 16, 1, 11] + 12 G[19, 16, 1, 12] + 
      8 G[19, 16, 11, 1] - 8 G[19, 16, 11, 11] - 
      8 G[19, 16, 11, 12] + 8 G[19, 16, 12, 1] - 
      8 G[19, 16, 12, 11] - 8 G[19, 16, 12, 12] - 
      8 G[19, 16, 16, 1] + 4 G[19, 16, 16, 11] + 
      4 G[19, 16, 16, 12] - 12 G[19, 16, 17, 1] - 
      6 G[19, 16, 18, 11] - 6 G[19, 16, 18, 12] + 
      12 G[19, 16, 19, 1] - 6 G[19, 16, 19, 11] - 
      6 G[19, 16, 19, 12] + 24 G[19, 17, 1, 1] - 
      12 G[19, 17, 16, 1] - 36 G[19, 17, 17, 1] - 
      18 G[19, 18, 1, 11] - 18 G[19, 18, 1, 12] - 
      12 G[19, 18, 11, 1] + 12 G[19, 18, 11, 11] + 
      12 G[19, 18, 11, 12] - 12 G[19, 18, 12, 1] + 
      12 G[19, 18, 12, 11] + 12 G[19, 18, 12, 12] + 
      12 G[19, 18, 16, 1] - 6 G[19, 18, 16, 11] - 
      6 G[19, 18, 16, 12] + 18 G[19, 18, 17, 1] + 
      9 G[19, 18, 18, 11] + 9 G[19, 18, 18, 12] - 
      18 G[19, 18, 19, 1] + 9 G[19, 18, 19, 11] + 
      9 G[19, 18, 19, 12] + 24 G[19, 19, 1, 1] - 
      18 G[19, 19, 1, 11] - 18 G[19, 19, 1, 12] - 
      12 G[19, 19, 11, 1] + 12 G[19, 19, 11, 11] + 
      12 G[19, 19, 11, 12] - 12 G[19, 19, 12, 1] + 
      12 G[19, 19, 12, 11] + 12 G[19, 19, 12, 12] - 
      6 G[19, 19, 16, 11] - 6 G[19, 19, 16, 12] - 
      18 G[19, 19, 17, 1] + 9 G[19, 19, 18, 11] + 
      9 G[19, 19, 18, 12] - 18 G[19, 19, 19, 1] + 
      9 G[19, 19, 19, 11] + 9 G[19, 19, 19, 12] - G[1] Zeta[3] - 
      G[8] Zeta[3] + G[14] Zeta[3] + G[15] Zeta[3]), 
 MI[24] -> 
  ep^2 (\[Pi]^2/6 + G[1] G[4] - G[4] G[11] - G[4] G[12] - G[1] G[13] +
       G[11] G[13] + G[12] G[13] + 2 G[1, 11] + 2 G[1, 12] - G[4, 9] +
       G[13, 9] + 2 G[16, 1] - 2 G[16, 11] - 2 G[16, 12] - G[18, 11] -
       G[18, 12] + 2 G[19, 1] - G[19, 11] - G[19, 12]) + 
   ep^5 HELP["Int", 1] + 
   ep^3 (1/6 \[Pi]^2 G[8] - 1/6 \[Pi]^2 G[13] + G[4] G[1, 1] - 
      G[13] G[1, 1] - 3 G[4] G[1, 11] + G[8] G[1, 11] + 
      G[10] G[1, 11] + G[13] G[1, 11] - 3 G[4] G[1, 12] + 
      G[8] G[1, 12] + G[10] G[1, 12] + G[13] G[1, 12] - 
      G[11] G[4, 5] - G[12] G[4, 5] + 2 G[1] G[4, 7] - G[11] G[4, 7] -
       G[12] G[4, 7] - 4 G[1] G[4, 9] + 4 G[11] G[4, 9] + 
      4 G[12] G[4, 9] - G[1] G[4, 13] + G[11] G[4, 13] + 
      G[12] G[4, 13] - G[11] G[8, 5] - G[12] G[8, 5] + 
      2 G[1] G[8, 7] - G[11] G[8, 7] - G[12] G[8, 7] - G[1] G[8, 13] +
       G[11] G[8, 13] + G[12] G[8, 13] + G[1] G[10, 4] - 
      G[11] G[10, 4] - G[12] G[10, 4] + G[11] G[10, 5] + 
      G[12] G[10, 5] - 2 G[1] G[10, 7] + G[11] G[10, 7] + 
      G[12] G[10, 7] - 4 G[4] G[11, 1] + 4 G[13] G[11, 1] + 
      4 G[4] G[11, 11] - 4 G[13] G[11, 11] + 4 G[4] G[11, 12] - 
      4 G[13] G[11, 12] - 4 G[4] G[12, 1] + 4 G[13] G[12, 1] + 
      4 G[4] G[12, 11] - 4 G[13] G[12, 11] + 4 G[4] G[12, 12] - 
      4 G[13] G[12, 12] - G[1] G[13, 4] + G[11] G[13, 4] + 
      G[12] G[13, 4] + G[11] G[13, 5] + G[12] G[13, 5] - 
      2 G[1] G[13, 7] + G[11] G[13, 7] + G[12] G[13, 7] + 
      4 G[1] G[13, 9] - 4 G[11] G[13, 9] - 4 G[12] G[13, 9] + 
      2 G[1] G[13, 13] - 2 G[11] G[13, 13] - 2 G[12] G[13, 13] + 
      2 G[4] G[16, 1] + 2 G[8] G[16, 1] - 4 G[13] G[16, 1] - 
      2 G[4] G[16, 11] - 2 G[8] G[16, 11] + 4 G[13] G[16, 11] - 
      2 G[4] G[16, 12] - 2 G[8] G[16, 12] + 4 G[13] G[16, 12] - 
      G[10] G[18, 11] + G[13] G[18, 11] - G[10] G[18, 12] + 
      G[13] G[18, 12] + 2 G[10] G[19, 1] - 2 G[13] G[19, 1] - 
      G[10] G[19, 11] + G[13] G[19, 11] - G[10] G[19, 12] + 
      G[13] G[19, 12] + 8 G[1, 1, 11] + 8 G[1, 1, 12] + 
      8 G[1, 11, 1] - 8 G[1, 11, 11] - 8 G[1, 11, 12] + 
      8 G[1, 12, 1] - 8 G[1, 12, 11] - 8 G[1, 12, 12] - 
      8 G[1, 16, 1] + 4 G[1, 16, 11] + 4 G[1, 16, 12] - 
      12 G[1, 17, 1] - 2 G[1, 18, 11] - 2 G[1, 18, 12] + 
      4 G[1, 19, 1] - 2 G[1, 19, 11] - 2 G[1, 19, 12] - G[4, 5, 9] + 
      G[4, 5, 13] - G[4, 7, 9] + G[4, 7, 13] + 4 G[4, 9, 9] + 
      G[4, 13, 9] - G[4, 16, 13] - G[8, 5, 9] + G[8, 5, 13] - 
      G[8, 7, 9] + G[8, 7, 13] + G[8, 13, 9] - G[8, 16, 13] - 
      G[10, 4, 9] + G[10, 5, 9] - G[10, 5, 13] + G[10, 7, 9] - 
      G[10, 7, 13] + G[10, 16, 13] + G[13, 4, 9] + G[13, 5, 9] - 
      G[13, 5, 13] + G[13, 7, 9] - G[13, 7, 13] - 4 G[13, 9, 9] - 
      2 G[13, 13, 9] + G[13, 16, 13] + 8 G[16, 1, 1] - 
      4 G[16, 1, 11] - 4 G[16, 1, 12] - 8 G[16, 11, 1] + 
      8 G[16, 11, 11] + 8 G[16, 11, 12] - 8 G[16, 12, 1] + 
      8 G[16, 12, 11] + 8 G[16, 12, 12] + 4 G[16, 16, 1] - 
      4 G[16, 16, 11] - 4 G[16, 16, 12] - 2 G[16, 18, 11] - 
      2 G[16, 18, 12] + 4 G[16, 19, 1] - 2 G[16, 19, 11] - 
      2 G[16, 19, 12] - 6 G[18, 1, 11] - 6 G[18, 1, 12] - 
      4 G[18, 11, 1] + 4 G[18, 11, 11] + 4 G[18, 11, 12] - 
      4 G[18, 12, 1] + 4 G[18, 12, 11] + 4 G[18, 12, 12] + 
      4 G[18, 16, 1] - 2 G[18, 16, 11] - 2 G[18, 16, 12] + 
      6 G[18, 17, 1] + 3 G[18, 18, 11] + 3 G[18, 18, 12] - 
      6 G[18, 19, 1] + 3 G[18, 19, 11] + 3 G[18, 19, 12] + 
      8 G[19, 1, 1] - 6 G[19, 1, 11] - 6 G[19, 1, 12] - 
      4 G[19, 11, 1] + 4 G[19, 11, 11] + 4 G[19, 11, 12] - 
      4 G[19, 12, 1] + 4 G[19, 12, 11] + 4 G[19, 12, 12] - 
      2 G[19, 16, 11] - 2 G[19, 16, 12] - 6 G[19, 17, 1] + 
      3 G[19, 18, 11] + 3 G[19, 18, 12] - 6 G[19, 19, 1] + 
      3 G[19, 19, 11] + 3 G[19, 19, 12] - Zeta[3]) + 
   ep^4 (\[Pi]^4/20 + 1/6 \[Pi]^2 G[1] G[4] - 1/6 \[Pi]^2 G[1] G[8] + 
      1/6 \[Pi]^2 G[1] G[10] - 1/3 \[Pi]^2 G[4] G[11] - 
      1/3 \[Pi]^2 G[4] G[12] - 1/6 \[Pi]^2 G[1] G[13] + 
      1/3 \[Pi]^2 G[11] G[13] + 1/3 \[Pi]^2 G[12] G[13] + 
      1/6 \[Pi]^2 G[4] G[14] + 1/6 \[Pi]^2 G[8] G[14] - 
      1/6 \[Pi]^2 G[10] G[14] - 1/6 \[Pi]^2 G[13] G[14] + 
      1/6 \[Pi]^2 G[4] G[15] + 1/6 \[Pi]^2 G[8] G[15] - 
      1/6 \[Pi]^2 G[10] G[15] - 
      1/6 \[Pi]^2 G[13] G[15] - \[Pi]^2 G[1, 1] + 
      2/3 \[Pi]^2 G[1, 11] + 2/3 \[Pi]^2 G[1, 12] + 
      1/3 \[Pi]^2 G[1, 14] + 1/3 \[Pi]^2 G[1, 15] - 
      2 G[1, 11] G[4, 5] - 2 G[1, 12] G[4, 5] + 8 G[1, 1] G[4, 7] - 
      2 G[1, 11] G[4, 7] - 2 G[1, 12] G[4, 7] - 1/3 \[Pi]^2 G[4, 9] - 
      10 G[1, 1] G[4, 9] + 10 G[1, 11] G[4, 9] + 10 G[1, 12] G[4, 9] -
       G[1, 11] G[4, 10] - G[1, 12] G[4, 10] - 1/6 \[Pi]^2 G[4, 13] - 
      G[1, 1] G[4, 13] + G[1, 11] G[4, 13] + G[1, 12] G[4, 13] - 
      2 G[1, 11] G[8, 5] - 2 G[1, 12] G[8, 5] + 8 G[1, 1] G[8, 7] - 
      2 G[1, 11] G[8, 7] - 2 G[1, 12] G[8, 7] - G[1, 11] G[8, 10] - 
      G[1, 12] G[8, 10] - 1/6 \[Pi]^2 G[8, 13] - G[1, 1] G[8, 13] + 
      G[1, 11] G[8, 13] + G[1, 12] G[8, 13] + G[1, 1] G[10, 4] - 
      3 G[1, 11] G[10, 4] - 3 G[1, 12] G[10, 4] + 
      2 G[1, 11] G[10, 5] + 2 G[1, 12] G[10, 5] - 
      8 G[1, 1] G[10, 7] + 2 G[1, 11] G[10, 7] + 
      2 G[1, 12] G[10, 7] + 1/6 \[Pi]^2 G[10, 8] + G[1, 11] G[10, 8] +
       G[1, 12] G[10, 8] + 2 G[1, 11] G[10, 10] + 
      2 G[1, 12] G[10, 10] - 4 G[4, 5] G[11, 1] - 
      4 G[4, 7] G[11, 1] + 16 G[4, 9] G[11, 1] + 
      4 G[4, 13] G[11, 1] - 4 G[8, 5] G[11, 1] - 4 G[8, 7] G[11, 1] + 
      4 G[8, 13] G[11, 1] - 4 G[10, 4] G[11, 1] + 
      4 G[10, 5] G[11, 1] + 4 G[10, 7] G[11, 1] + 
      4 G[4, 5] G[11, 11] + 4 G[4, 7] G[11, 11] - 
      16 G[4, 9] G[11, 11] - 4 G[4, 13] G[11, 11] + 
      4 G[8, 5] G[11, 11] + 4 G[8, 7] G[11, 11] - 
      4 G[8, 13] G[11, 11] + 4 G[10, 4] G[11, 11] - 
      4 G[10, 5] G[11, 11] - 4 G[10, 7] G[11, 11] + 
      4 G[4, 5] G[11, 12] + 4 G[4, 7] G[11, 12] - 
      16 G[4, 9] G[11, 12] - 4 G[4, 13] G[11, 12] + 
      4 G[8, 5] G[11, 12] + 4 G[8, 7] G[11, 12] - 
      4 G[8, 13] G[11, 12] + 4 G[10, 4] G[11, 12] - 
      4 G[10, 5] G[11, 12] - 4 G[10, 7] G[11, 12] - 
      4 G[4, 5] G[12, 1] - 4 G[4, 7] G[12, 1] + 16 G[4, 9] G[12, 1] + 
      4 G[4, 13] G[12, 1] - 4 G[8, 5] G[12, 1] - 4 G[8, 7] G[12, 1] + 
      4 G[8, 13] G[12, 1] - 4 G[10, 4] G[12, 1] + 
      4 G[10, 5] G[12, 1] + 4 G[10, 7] G[12, 1] + 
      4 G[4, 5] G[12, 11] + 4 G[4, 7] G[12, 11] - 
      16 G[4, 9] G[12, 11] - 4 G[4, 13] G[12, 11] + 
      4 G[8, 5] G[12, 11] + 4 G[8, 7] G[12, 11] - 
      4 G[8, 13] G[12, 11] + 4 G[10, 4] G[12, 11] - 
      4 G[10, 5] G[12, 11] - 4 G[10, 7] G[12, 11] + 
      4 G[4, 5] G[12, 12] + 4 G[4, 7] G[12, 12] - 
      16 G[4, 9] G[12, 12] - 4 G[4, 13] G[12, 12] + 
      4 G[8, 5] G[12, 12] + 4 G[8, 7] G[12, 12] - 
      4 G[8, 13] G[12, 12] + 4 G[10, 4] G[12, 12] - 
      4 G[10, 5] G[12, 12] - 4 G[10, 7] G[12, 12] - 
      G[1, 1] G[13, 4] + 3 G[1, 11] G[13, 4] + 3 G[1, 12] G[13, 4] + 
      4 G[11, 1] G[13, 4] - 4 G[11, 11] G[13, 4] - 
      4 G[11, 12] G[13, 4] + 4 G[12, 1] G[13, 4] - 
      4 G[12, 11] G[13, 4] - 4 G[12, 12] G[13, 4] + 
      2 G[1, 11] G[13, 5] + 2 G[1, 12] G[13, 5] + 
      4 G[11, 1] G[13, 5] - 4 G[11, 11] G[13, 5] - 
      4 G[11, 12] G[13, 5] + 4 G[12, 1] G[13, 5] - 
      4 G[12, 11] G[13, 5] - 4 G[12, 12] G[13, 5] - 
      8 G[1, 1] G[13, 7] + 2 G[1, 11] G[13, 7] + 
      2 G[1, 12] G[13, 7] + 4 G[11, 1] G[13, 7] - 
      4 G[11, 11] G[13, 7] - 4 G[11, 12] G[13, 7] + 
      4 G[12, 1] G[13, 7] - 4 G[12, 11] G[13, 7] - 
      4 G[12, 12] G[13, 7] - 1/6 \[Pi]^2 G[13, 8] - 
      G[1, 11] G[13, 8] - G[1, 12] G[13, 8] + 1/3 \[Pi]^2 G[13, 9] + 
      10 G[1, 1] G[13, 9] - 10 G[1, 11] G[13, 9] - 
      10 G[1, 12] G[13, 9] - 16 G[11, 1] G[13, 9] + 
      16 G[11, 11] G[13, 9] + 16 G[11, 12] G[13, 9] - 
      16 G[12, 1] G[13, 9] + 16 G[12, 11] G[13, 9] + 
      16 G[12, 12] G[13, 9] + 1/3 \[Pi]^2 G[13, 13] + 
      2 G[1, 1] G[13, 13] - 2 G[1, 11] G[13, 13] - 
      2 G[1, 12] G[13, 13] - 8 G[11, 1] G[13, 13] + 
      8 G[11, 11] G[13, 13] + 8 G[11, 12] G[13, 13] - 
      8 G[12, 1] G[13, 13] + 8 G[12, 11] G[13, 13] + 
      8 G[12, 12] G[13, 13] + 2/3 \[Pi]^2 G[16, 1] + 
      4 G[4, 5] G[16, 1] - 12 G[4, 9] G[16, 1] - 
      4 G[4, 13] G[16, 1] + 4 G[8, 5] G[16, 1] - 
      4 G[8, 13] G[16, 1] + 2 G[10, 4] G[16, 1] - 
      4 G[10, 5] G[16, 1] + 2 G[10, 8] G[16, 1] - 
      2 G[13, 4] G[16, 1] - 4 G[13, 5] G[16, 1] - 
      2 G[13, 8] G[16, 1] + 12 G[13, 9] G[16, 1] + 
      8 G[13, 13] G[16, 1] - 2/3 \[Pi]^2 G[16, 11] - 
      2 G[4, 5] G[16, 11] - 2 G[4, 7] G[16, 11] + 
      12 G[4, 9] G[16, 11] + 4 G[4, 13] G[16, 11] - 
      2 G[8, 5] G[16, 11] - 2 G[8, 7] G[16, 11] + 
      4 G[8, 13] G[16, 11] - 2 G[10, 4] G[16, 11] + 
      2 G[10, 5] G[16, 11] + 2 G[10, 7] G[16, 11] - 
      2 G[10, 8] G[16, 11] + 2 G[13, 4] G[16, 11] + 
      2 G[13, 5] G[16, 11] + 2 G[13, 7] G[16, 11] + 
      2 G[13, 8] G[16, 11] - 12 G[13, 9] G[16, 11] - 
      8 G[13, 13] G[16, 11] - 2/3 \[Pi]^2 G[16, 12] - 
      2 G[4, 5] G[16, 12] - 2 G[4, 7] G[16, 12] + 
      12 G[4, 9] G[16, 12] + 4 G[4, 13] G[16, 12] - 
      2 G[8, 5] G[16, 12] - 2 G[8, 7] G[16, 12] + 
      4 G[8, 13] G[16, 12] - 2 G[10, 4] G[16, 12] + 
      2 G[10, 5] G[16, 12] + 2 G[10, 7] G[16, 12] - 
      2 G[10, 8] G[16, 12] + 2 G[13, 4] G[16, 12] + 
      2 G[13, 5] G[16, 12] + 2 G[13, 7] G[16, 12] + 
      2 G[13, 8] G[16, 12] - 12 G[13, 9] G[16, 12] - 
      8 G[13, 13] G[16, 12] + 6 G[4, 5] G[17, 1] - 
      6 G[4, 7] G[17, 1] + 6 G[8, 5] G[17, 1] - 6 G[8, 7] G[17, 1] - 
      6 G[10, 5] G[17, 1] + 6 G[10, 7] G[17, 1] - 
      6 G[13, 5] G[17, 1] + 6 G[13, 7] G[17, 1] + 
      2/3 \[Pi]^2 G[18, 1] - 1/3 \[Pi]^2 G[18, 11] - 
      G[4, 5] G[18, 11] - G[4, 7] G[18, 11] + G[4, 10] G[18, 11] + 
      G[4, 13] G[18, 11] - G[8, 5] G[18, 11] - G[8, 7] G[18, 11] + 
      G[8, 10] G[18, 11] + G[8, 13] G[18, 11] + G[10, 5] G[18, 11] + 
      G[10, 7] G[18, 11] - 2 G[10, 10] G[18, 11] + 
      G[13, 5] G[18, 11] + G[13, 7] G[18, 11] - 
      2 G[13, 13] G[18, 11] - 1/3 \[Pi]^2 G[18, 12] - 
      G[4, 5] G[18, 12] - G[4, 7] G[18, 12] + G[4, 10] G[18, 12] + 
      G[4, 13] G[18, 12] - G[8, 5] G[18, 12] - G[8, 7] G[18, 12] + 
      G[8, 10] G[18, 12] + G[8, 13] G[18, 12] + G[10, 5] G[18, 12] + 
      G[10, 7] G[18, 12] - 2 G[10, 10] G[18, 12] + 
      G[13, 5] G[18, 12] + G[13, 7] G[18, 12] - 
      2 G[13, 13] G[18, 12] - 1/3 \[Pi]^2 G[18, 14] - 
      1/3 \[Pi]^2 G[18, 15] + 2/3 \[Pi]^2 G[19, 1] + 
      2 G[4, 5] G[19, 1] + 2 G[4, 7] G[19, 1] - 2 G[4, 10] G[19, 1] - 
      2 G[4, 13] G[19, 1] + 2 G[8, 5] G[19, 1] + 2 G[8, 7] G[19, 1] - 
      2 G[8, 10] G[19, 1] - 2 G[8, 13] G[19, 1] - 
      2 G[10, 5] G[19, 1] - 2 G[10, 7] G[19, 1] + 
      4 G[10, 10] G[19, 1] - 2 G[13, 5] G[19, 1] - 
      2 G[13, 7] G[19, 1] + 4 G[13, 13] G[19, 1] - 
      1/3 \[Pi]^2 G[19, 11] - G[4, 5] G[19, 11] - G[4, 7] G[19, 11] + 
      G[4, 10] G[19, 11] + G[4, 13] G[19, 11] - G[8, 5] G[19, 11] - 
      G[8, 7] G[19, 11] + G[8, 10] G[19, 11] + G[8, 13] G[19, 11] + 
      G[10, 5] G[19, 11] + G[10, 7] G[19, 11] - 
      2 G[10, 10] G[19, 11] + G[13, 5] G[19, 11] + 
      G[13, 7] G[19, 11] - 2 G[13, 13] G[19, 11] - 
      1/3 \[Pi]^2 G[19, 12] - G[4, 5] G[19, 12] - G[4, 7] G[19, 12] + 
      G[4, 10] G[19, 12] + G[4, 13] G[19, 12] - G[8, 5] G[19, 12] - 
      G[8, 7] G[19, 12] + G[8, 10] G[19, 12] + G[8, 13] G[19, 12] + 
      G[10, 5] G[19, 12] + G[10, 7] G[19, 12] - 
      2 G[10, 10] G[19, 12] + G[13, 5] G[19, 12] + 
      G[13, 7] G[19, 12] - 2 G[13, 13] G[19, 12] - 
      1/3 \[Pi]^2 G[19, 14] - 1/3 \[Pi]^2 G[19, 15] + 
      G[4] G[1, 1, 1] - G[13] G[1, 1, 1] - 9 G[4] G[1, 1, 11] + 
      G[8] G[1, 1, 11] + 7 G[10] G[1, 1, 11] + G[13] G[1, 1, 11] - 
      9 G[4] G[1, 1, 12] + G[8] G[1, 1, 12] + 7 G[10] G[1, 1, 12] + 
      G[13] G[1, 1, 12] - 12 G[4] G[1, 11, 1] + 4 G[8] G[1, 11, 1] + 
      4 G[10] G[1, 11, 1] + 4 G[13] G[1, 11, 1] + 
      12 G[4] G[1, 11, 11] - 4 G[8] G[1, 11, 11] - 
      4 G[10] G[1, 11, 11] - 4 G[13] G[1, 11, 11] + 
      12 G[4] G[1, 11, 12] - 4 G[8] G[1, 11, 12] - 
      4 G[10] G[1, 11, 12] - 4 G[13] G[1, 11, 12] - 
      12 G[4] G[1, 12, 1] + 4 G[8] G[1, 12, 1] + 
      4 G[10] G[1, 12, 1] + 4 G[13] G[1, 12, 1] + 
      12 G[4] G[1, 12, 11] - 4 G[8] G[1, 12, 11] - 
      4 G[10] G[1, 12, 11] - 4 G[13] G[1, 12, 11] + 
      12 G[4] G[1, 12, 12] - 4 G[8] G[1, 12, 12] - 
      4 G[10] G[1, 12, 12] - 4 G[13] G[1, 12, 12] + 
      12 G[4] G[1, 16, 1] - 6 G[8] G[1, 16, 1] - 
      2 G[10] G[1, 16, 1] - 4 G[13] G[1, 16, 1] - 
      8 G[4] G[1, 16, 11] + 4 G[8] G[1, 16, 11] + 
      4 G[13] G[1, 16, 11] - 8 G[4] G[1, 16, 12] + 
      4 G[8] G[1, 16, 12] + 4 G[13] G[1, 16, 12] + 
      12 G[4] G[1, 17, 1] - 6 G[8] G[1, 17, 1] - 6 G[10] G[1, 17, 1] +
       G[4] G[1, 18, 11] + G[8] G[1, 18, 11] - 3 G[10] G[1, 18, 11] + 
      G[13] G[1, 18, 11] + G[4] G[1, 18, 12] + G[8] G[1, 18, 12] - 
      3 G[10] G[1, 18, 12] + G[13] G[1, 18, 12] - 
      2 G[4] G[1, 19, 1] - 2 G[8] G[1, 19, 1] + 6 G[10] G[1, 19, 1] - 
      2 G[13] G[1, 19, 1] + G[4] G[1, 19, 11] + G[8] G[1, 19, 11] - 
      3 G[10] G[1, 19, 11] + G[13] G[1, 19, 11] + G[4] G[1, 19, 12] + 
      G[8] G[1, 19, 12] - 3 G[10] G[1, 19, 12] + G[13] G[1, 19, 12] + 
      4 G[1] G[4, 5, 4] - 4 G[11] G[4, 5, 4] - 4 G[12] G[4, 5, 4] + 
      3 G[11] G[4, 5, 5] + 3 G[12] G[4, 5, 5] - 6 G[1] G[4, 5, 7] + 
      3 G[11] G[4, 5, 7] + 3 G[12] G[4, 5, 7] - 4 G[1] G[4, 5, 9] + 
      4 G[11] G[4, 5, 9] + 4 G[12] G[4, 5, 9] + 2 G[1] G[4, 5, 13] - 
      2 G[11] G[4, 5, 13] - 2 G[12] G[4, 5, 13] + 4 G[1] G[4, 7, 4] - 
      4 G[11] G[4, 7, 4] - 4 G[12] G[4, 7, 4] + 3 G[11] G[4, 7, 5] + 
      3 G[12] G[4, 7, 5] - 6 G[1] G[4, 7, 7] + 3 G[11] G[4, 7, 7] + 
      3 G[12] G[4, 7, 7] - 4 G[1] G[4, 7, 9] + 4 G[11] G[4, 7, 9] + 
      4 G[12] G[4, 7, 9] + 2 G[1] G[4, 7, 13] - 2 G[11] G[4, 7, 13] - 
      2 G[12] G[4, 7, 13] - 6 G[1] G[4, 9, 4] + 6 G[11] G[4, 9, 4] + 
      6 G[12] G[4, 9, 4] + 16 G[1] G[4, 9, 9] - 16 G[11] G[4, 9, 9] - 
      16 G[12] G[4, 9, 9] - G[1] G[4, 10, 4] + G[11] G[4, 10, 4] + 
      G[12] G[4, 10, 4] - G[11] G[4, 10, 5] - G[12] G[4, 10, 5] + 
      2 G[1] G[4, 10, 7] - G[11] G[4, 10, 7] - G[12] G[4, 10, 7] - 
      G[1] G[4, 13, 4] + G[11] G[4, 13, 4] + G[12] G[4, 13, 4] + 
      G[11] G[4, 13, 5] + G[12] G[4, 13, 5] - 2 G[1] G[4, 13, 7] + 
      G[11] G[4, 13, 7] + G[12] G[4, 13, 7] + 4 G[1] G[4, 13, 9] - 
      4 G[11] G[4, 13, 9] - 4 G[12] G[4, 13, 9] + 
      2 G[1] G[4, 13, 13] - 2 G[11] G[4, 13, 13] - 
      2 G[12] G[4, 13, 13] - 3 G[1] G[4, 16, 4] + 
      3 G[11] G[4, 16, 4] + 3 G[12] G[4, 16, 4] - 
      3 G[11] G[4, 16, 5] - 3 G[12] G[4, 16, 5] + 
      6 G[1] G[4, 16, 7] - 3 G[11] G[4, 16, 7] - 
      3 G[12] G[4, 16, 7] - 3 G[1] G[4, 16, 13] + 
      3 G[11] G[4, 16, 13] + 3 G[12] G[4, 16, 13] + 
      4 G[1] G[8, 5, 4] - 4 G[11] G[8, 5, 4] - 4 G[12] G[8, 5, 4] + 
      3 G[11] G[8, 5, 5] + 3 G[12] G[8, 5, 5] - 6 G[1] G[8, 5, 7] + 
      3 G[11] G[8, 5, 7] + 3 G[12] G[8, 5, 7] - 4 G[1] G[8, 5, 9] + 
      4 G[11] G[8, 5, 9] + 4 G[12] G[8, 5, 9] + 2 G[1] G[8, 5, 13] - 
      2 G[11] G[8, 5, 13] - 2 G[12] G[8, 5, 13] + 4 G[1] G[8, 7, 4] - 
      4 G[11] G[8, 7, 4] - 4 G[12] G[8, 7, 4] + 3 G[11] G[8, 7, 5] + 
      3 G[12] G[8, 7, 5] - 6 G[1] G[8, 7, 7] + 3 G[11] G[8, 7, 7] + 
      3 G[12] G[8, 7, 7] - 4 G[1] G[8, 7, 9] + 4 G[11] G[8, 7, 9] + 
      4 G[12] G[8, 7, 9] + 2 G[1] G[8, 7, 13] - 2 G[11] G[8, 7, 13] - 
      2 G[12] G[8, 7, 13] - G[1] G[8, 10, 4] + G[11] G[8, 10, 4] + 
      G[12] G[8, 10, 4] - G[11] G[8, 10, 5] - G[12] G[8, 10, 5] + 
      2 G[1] G[8, 10, 7] - G[11] G[8, 10, 7] - G[12] G[8, 10, 7] - 
      G[1] G[8, 13, 4] + G[11] G[8, 13, 4] + G[12] G[8, 13, 4] + 
      G[11] G[8, 13, 5] + G[12] G[8, 13, 5] - 2 G[1] G[8, 13, 7] + 
      G[11] G[8, 13, 7] + G[12] G[8, 13, 7] + 4 G[1] G[8, 13, 9] - 
      4 G[11] G[8, 13, 9] - 4 G[12] G[8, 13, 9] + 
      2 G[1] G[8, 13, 13] - 2 G[11] G[8, 13, 13] - 
      2 G[12] G[8, 13, 13] - 3 G[1] G[8, 16, 4] + 
      3 G[11] G[8, 16, 4] + 3 G[12] G[8, 16, 4] - 
      3 G[11] G[8, 16, 5] - 3 G[12] G[8, 16, 5] + 
      6 G[1] G[8, 16, 7] - 3 G[11] G[8, 16, 7] - 
      3 G[12] G[8, 16, 7] - 3 G[1] G[8, 16, 13] + 
      3 G[11] G[8, 16, 13] + 3 G[12] G[8, 16, 13] - 
      G[11] G[10, 4, 5] - G[12] G[10, 4, 5] + 2 G[1] G[10, 4, 7] - 
      G[11] G[10, 4, 7] - G[12] G[10, 4, 7] - 4 G[1] G[10, 4, 9] + 
      4 G[11] G[10, 4, 9] + 4 G[12] G[10, 4, 9] - G[1] G[10, 4, 13] + 
      G[11] G[10, 4, 13] + G[12] G[10, 4, 13] - 4 G[1] G[10, 5, 4] + 
      4 G[11] G[10, 5, 4] + 4 G[12] G[10, 5, 4] - 
      3 G[11] G[10, 5, 5] - 3 G[12] G[10, 5, 5] + 
      6 G[1] G[10, 5, 7] - 3 G[11] G[10, 5, 7] - 
      3 G[12] G[10, 5, 7] + 4 G[1] G[10, 5, 9] - 
      4 G[11] G[10, 5, 9] - 4 G[12] G[10, 5, 9] - 
      2 G[1] G[10, 5, 13] + 2 G[11] G[10, 5, 13] + 
      2 G[12] G[10, 5, 13] - 4 G[1] G[10, 7, 4] + 
      4 G[11] G[10, 7, 4] + 4 G[12] G[10, 7, 4] - 
      3 G[11] G[10, 7, 5] - 3 G[12] G[10, 7, 5] + 
      6 G[1] G[10, 7, 7] - 3 G[11] G[10, 7, 7] - 
      3 G[12] G[10, 7, 7] + 4 G[1] G[10, 7, 9] - 
      4 G[11] G[10, 7, 9] - 4 G[12] G[10, 7, 9] - 
      2 G[1] G[10, 7, 13] + 2 G[11] G[10, 7, 13] + 
      2 G[12] G[10, 7, 13] - G[11] G[10, 8, 5] - G[12] G[10, 8, 5] + 
      2 G[1] G[10, 8, 7] - G[11] G[10, 8, 7] - G[12] G[10, 8, 7] - 
      G[1] G[10, 8, 13] + G[11] G[10, 8, 13] + G[12] G[10, 8, 13] + 
      2 G[1] G[10, 10, 4] - 2 G[11] G[10, 10, 4] - 
      2 G[12] G[10, 10, 4] + 2 G[11] G[10, 10, 5] + 
      2 G[12] G[10, 10, 5] - 4 G[1] G[10, 10, 7] + 
      2 G[11] G[10, 10, 7] + 2 G[12] G[10, 10, 7] + 
      3 G[1] G[10, 16, 4] - 3 G[11] G[10, 16, 4] - 
      3 G[12] G[10, 16, 4] + 3 G[11] G[10, 16, 5] + 
      3 G[12] G[10, 16, 5] - 6 G[1] G[10, 16, 7] + 
      3 G[11] G[10, 16, 7] + 3 G[12] G[10, 16, 7] + 
      3 G[1] G[10, 16, 13] - 3 G[11] G[10, 16, 13] - 
      3 G[12] G[10, 16, 13] - 10 G[4] G[11, 1, 1] + 
      10 G[13] G[11, 1, 1] + 10 G[4] G[11, 1, 11] - 
      10 G[13] G[11, 1, 11] + 10 G[4] G[11, 1, 12] - 
      10 G[13] G[11, 1, 12] + 16 G[4] G[11, 11, 1] - 
      16 G[13] G[11, 11, 1] - 16 G[4] G[11, 11, 11] + 
      16 G[13] G[11, 11, 11] - 16 G[4] G[11, 11, 12] + 
      16 G[13] G[11, 11, 12] + 16 G[4] G[11, 12, 1] - 
      16 G[13] G[11, 12, 1] - 16 G[4] G[11, 12, 11] + 
      16 G[13] G[11, 12, 11] - 16 G[4] G[11, 12, 12] + 
      16 G[13] G[11, 12, 12] - 12 G[4] G[11, 16, 1] + 
      12 G[13] G[11, 16, 1] + 12 G[4] G[11, 16, 11] - 
      12 G[13] G[11, 16, 11] + 12 G[4] G[11, 16, 12] - 
      12 G[13] G[11, 16, 12] - 10 G[4] G[12, 1, 1] + 
      10 G[13] G[12, 1, 1] + 10 G[4] G[12, 1, 11] - 
      10 G[13] G[12, 1, 11] + 10 G[4] G[12, 1, 12] - 
      10 G[13] G[12, 1, 12] + 16 G[4] G[12, 11, 1] - 
      16 G[13] G[12, 11, 1] - 16 G[4] G[12, 11, 11] + 
      16 G[13] G[12, 11, 11] - 16 G[4] G[12, 11, 12] + 
      16 G[13] G[12, 11, 12] + 16 G[4] G[12, 12, 1] - 
      16 G[13] G[12, 12, 1] - 16 G[4] G[12, 12, 11] + 
      16 G[13] G[12, 12, 11] - 16 G[4] G[12, 12, 12] + 
      16 G[13] G[12, 12, 12] - 12 G[4] G[12, 16, 1] + 
      12 G[13] G[12, 16, 1] + 12 G[4] G[12, 16, 11] - 
      12 G[13] G[12, 16, 11] + 12 G[4] G[12, 16, 12] - 
      12 G[13] G[12, 16, 12] + G[11] G[13, 4, 5] + 
      G[12] G[13, 4, 5] - 2 G[1] G[13, 4, 7] + G[11] G[13, 4, 7] + 
      G[12] G[13, 4, 7] + 4 G[1] G[13, 4, 9] - 4 G[11] G[13, 4, 9] - 
      4 G[12] G[13, 4, 9] + G[1] G[13, 4, 13] - G[11] G[13, 4, 13] - 
      G[12] G[13, 4, 13] - 4 G[1] G[13, 5, 4] + 4 G[11] G[13, 5, 4] + 
      4 G[12] G[13, 5, 4] - 3 G[11] G[13, 5, 5] - 
      3 G[12] G[13, 5, 5] + 6 G[1] G[13, 5, 7] - 
      3 G[11] G[13, 5, 7] - 3 G[12] G[13, 5, 7] + 
      4 G[1] G[13, 5, 9] - 4 G[11] G[13, 5, 9] - 
      4 G[12] G[13, 5, 9] - 2 G[1] G[13, 5, 13] + 
      2 G[11] G[13, 5, 13] + 2 G[12] G[13, 5, 13] - 
      4 G[1] G[13, 7, 4] + 4 G[11] G[13, 7, 4] + 
      4 G[12] G[13, 7, 4] - 3 G[11] G[13, 7, 5] - 
      3 G[12] G[13, 7, 5] + 6 G[1] G[13, 7, 7] - 
      3 G[11] G[13, 7, 7] - 3 G[12] G[13, 7, 7] + 
      4 G[1] G[13, 7, 9] - 4 G[11] G[13, 7, 9] - 
      4 G[12] G[13, 7, 9] - 2 G[1] G[13, 7, 13] + 
      2 G[11] G[13, 7, 13] + 2 G[12] G[13, 7, 13] + 
      G[11] G[13, 8, 5] + G[12] G[13, 8, 5] - 2 G[1] G[13, 8, 7] + 
      G[11] G[13, 8, 7] + G[12] G[13, 8, 7] + G[1] G[13, 8, 13] - 
      G[11] G[13, 8, 13] - G[12] G[13, 8, 13] + 6 G[1] G[13, 9, 4] - 
      6 G[11] G[13, 9, 4] - 6 G[12] G[13, 9, 4] - 
      16 G[1] G[13, 9, 9] + 16 G[11] G[13, 9, 9] + 
      16 G[12] G[13, 9, 9] + 2 G[1] G[13, 13, 4] - 
      2 G[11] G[13, 13, 4] - 2 G[12] G[13, 13, 4] - 
      2 G[11] G[13, 13, 5] - 2 G[12] G[13, 13, 5] + 
      4 G[1] G[13, 13, 7] - 2 G[11] G[13, 13, 7] - 
      2 G[12] G[13, 13, 7] - 8 G[1] G[13, 13, 9] + 
      8 G[11] G[13, 13, 9] + 8 G[12] G[13, 13, 9] - 
      4 G[1] G[13, 13, 13] + 4 G[11] G[13, 13, 13] + 
      4 G[12] G[13, 13, 13] + 3 G[1] G[13, 16, 4] - 
      3 G[11] G[13, 16, 4] - 3 G[12] G[13, 16, 4] + 
      3 G[11] G[13, 16, 5] + 3 G[12] G[13, 16, 5] - 
      6 G[1] G[13, 16, 7] + 3 G[11] G[13, 16, 7] + 
      3 G[12] G[13, 16, 7] + 3 G[1] G[13, 16, 13] - 
      3 G[11] G[13, 16, 13] - 3 G[12] G[13, 16, 13] + 
      2 G[4] G[14, 1, 11] + 2 G[8] G[14, 1, 11] - 
      2 G[10] G[14, 1, 11] - 2 G[13] G[14, 1, 11] + 
      2 G[4] G[14, 1, 12] + 2 G[8] G[14, 1, 12] - 
      2 G[10] G[14, 1, 12] - 2 G[13] G[14, 1, 12] + 
      2 G[4] G[14, 16, 1] + 2 G[8] G[14, 16, 1] - 
      2 G[10] G[14, 16, 1] - 2 G[13] G[14, 16, 1] - 
      2 G[4] G[14, 16, 11] - 2 G[8] G[14, 16, 11] + 
      2 G[10] G[14, 16, 11] + 2 G[13] G[14, 16, 11] - 
      2 G[4] G[14, 16, 12] - 2 G[8] G[14, 16, 12] + 
      2 G[10] G[14, 16, 12] + 2 G[13] G[14, 16, 12] - 
      G[4] G[14, 18, 11] - G[8] G[14, 18, 11] + G[10] G[14, 18, 11] + 
      G[13] G[14, 18, 11] - G[4] G[14, 18, 12] - G[8] G[14, 18, 12] + 
      G[10] G[14, 18, 12] + G[13] G[14, 18, 12] + 
      2 G[4] G[14, 19, 1] + 2 G[8] G[14, 19, 1] - 
      2 G[10] G[14, 19, 1] - 2 G[13] G[14, 19, 1] - 
      G[4] G[14, 19, 11] - G[8] G[14, 19, 11] + G[10] G[14, 19, 11] + 
      G[13] G[14, 19, 11] - G[4] G[14, 19, 12] - G[8] G[14, 19, 12] + 
      G[10] G[14, 19, 12] + G[13] G[14, 19, 12] + 
      2 G[4] G[15, 1, 11] + 2 G[8] G[15, 1, 11] - 
      2 G[10] G[15, 1, 11] - 2 G[13] G[15, 1, 11] + 
      2 G[4] G[15, 1, 12] + 2 G[8] G[15, 1, 12] - 
      2 G[10] G[15, 1, 12] - 2 G[13] G[15, 1, 12] + 
      2 G[4] G[15, 16, 1] + 2 G[8] G[15, 16, 1] - 
      2 G[10] G[15, 16, 1] - 2 G[13] G[15, 16, 1] - 
      2 G[4] G[15, 16, 11] - 2 G[8] G[15, 16, 11] + 
      2 G[10] G[15, 16, 11] + 2 G[13] G[15, 16, 11] - 
      2 G[4] G[15, 16, 12] - 2 G[8] G[15, 16, 12] + 
      2 G[10] G[15, 16, 12] + 2 G[13] G[15, 16, 12] - 
      G[4] G[15, 18, 11] - G[8] G[15, 18, 11] + G[10] G[15, 18, 11] + 
      G[13] G[15, 18, 11] - G[4] G[15, 18, 12] - G[8] G[15, 18, 12] + 
      G[10] G[15, 18, 12] + G[13] G[15, 18, 12] + 
      2 G[4] G[15, 19, 1] + 2 G[8] G[15, 19, 1] - 
      2 G[10] G[15, 19, 1] - 2 G[13] G[15, 19, 1] - 
      G[4] G[15, 19, 11] - G[8] G[15, 19, 11] + G[10] G[15, 19, 11] + 
      G[13] G[15, 19, 11] - G[4] G[15, 19, 12] - G[8] G[15, 19, 12] + 
      G[10] G[15, 19, 12] + G[13] G[15, 19, 12] + 
      2 G[4] G[16, 1, 1] + 8 G[8] G[16, 1, 1] - 
      10 G[13] G[16, 1, 1] - 6 G[4] G[16, 1, 11] - 
      6 G[8] G[16, 1, 11] + 2 G[10] G[16, 1, 11] + 
      10 G[13] G[16, 1, 11] - 6 G[4] G[16, 1, 12] - 
      6 G[8] G[16, 1, 12] + 2 G[10] G[16, 1, 12] + 
      10 G[13] G[16, 1, 12] - 8 G[4] G[16, 11, 1] - 
      8 G[8] G[16, 11, 1] + 16 G[13] G[16, 11, 1] + 
      8 G[4] G[16, 11, 11] + 8 G[8] G[16, 11, 11] - 
      16 G[13] G[16, 11, 11] + 8 G[4] G[16, 11, 12] + 
      8 G[8] G[16, 11, 12] - 16 G[13] G[16, 11, 12] - 
      8 G[4] G[16, 12, 1] - 8 G[8] G[16, 12, 1] + 
      16 G[13] G[16, 12, 1] + 8 G[4] G[16, 12, 11] + 
      8 G[8] G[16, 12, 11] - 16 G[13] G[16, 12, 11] + 
      8 G[4] G[16, 12, 12] + 8 G[8] G[16, 12, 12] - 
      16 G[13] G[16, 12, 12] + 4 G[4] G[16, 16, 1] + 
      4 G[8] G[16, 16, 1] - 8 G[13] G[16, 16, 1] - 
      4 G[4] G[16, 16, 11] - 4 G[8] G[16, 16, 11] + 
      8 G[13] G[16, 16, 11] - 4 G[4] G[16, 16, 12] - 
      4 G[8] G[16, 16, 12] + 8 G[13] G[16, 16, 12] - 
      2 G[10] G[16, 18, 11] + 2 G[13] G[16, 18, 11] - 
      2 G[10] G[16, 18, 12] + 2 G[13] G[16, 18, 12] + 
      4 G[10] G[16, 19, 1] - 4 G[13] G[16, 19, 1] - 
      2 G[10] G[16, 19, 11] + 2 G[13] G[16, 19, 11] - 
      2 G[10] G[16, 19, 12] + 2 G[13] G[16, 19, 12] - 
      6 G[10] G[18, 1, 11] + 6 G[13] G[18, 1, 11] - 
      6 G[10] G[18, 1, 12] + 6 G[13] G[18, 1, 12] - 
      4 G[10] G[18, 11, 1] + 4 G[13] G[18, 11, 1] + 
      4 G[10] G[18, 11, 11] - 4 G[13] G[18, 11, 11] + 
      4 G[10] G[18, 11, 12] - 4 G[13] G[18, 11, 12] - 
      4 G[10] G[18, 12, 1] + 4 G[13] G[18, 12, 1] + 
      4 G[10] G[18, 12, 11] - 4 G[13] G[18, 12, 11] + 
      4 G[10] G[18, 12, 12] - 4 G[13] G[18, 12, 12] + 
      4 G[10] G[18, 16, 1] - 4 G[13] G[18, 16, 1] - 
      2 G[10] G[18, 16, 11] + 2 G[13] G[18, 16, 11] - 
      2 G[10] G[18, 16, 12] + 2 G[13] G[18, 16, 12] + 
      6 G[10] G[18, 17, 1] - 6 G[13] G[18, 17, 1] + 
      3 G[10] G[18, 18, 11] - 3 G[13] G[18, 18, 11] + 
      3 G[10] G[18, 18, 12] - 3 G[13] G[18, 18, 12] - 
      6 G[10] G[18, 19, 1] + 6 G[13] G[18, 19, 1] + 
      3 G[10] G[18, 19, 11] - 3 G[13] G[18, 19, 11] + 
      3 G[10] G[18, 19, 12] - 3 G[13] G[18, 19, 12] + 
      8 G[10] G[19, 1, 1] - 8 G[13] G[19, 1, 1] - 
      6 G[10] G[19, 1, 11] + 6 G[13] G[19, 1, 11] - 
      6 G[10] G[19, 1, 12] + 6 G[13] G[19, 1, 12] - 
      4 G[10] G[19, 11, 1] + 4 G[13] G[19, 11, 1] + 
      4 G[10] G[19, 11, 11] - 4 G[13] G[19, 11, 11] + 
      4 G[10] G[19, 11, 12] - 4 G[13] G[19, 11, 12] - 
      4 G[10] G[19, 12, 1] + 4 G[13] G[19, 12, 1] + 
      4 G[10] G[19, 12, 11] - 4 G[13] G[19, 12, 11] + 
      4 G[10] G[19, 12, 12] - 4 G[13] G[19, 12, 12] - 
      2 G[10] G[19, 16, 11] + 2 G[13] G[19, 16, 11] - 
      2 G[10] G[19, 16, 12] + 2 G[13] G[19, 16, 12] - 
      6 G[10] G[19, 17, 1] + 6 G[13] G[19, 17, 1] + 
      3 G[10] G[19, 18, 11] - 3 G[13] G[19, 18, 11] + 
      3 G[10] G[19, 18, 12] - 3 G[13] G[19, 18, 12] - 
      6 G[10] G[19, 19, 1] + 6 G[13] G[19, 19, 1] + 
      3 G[10] G[19, 19, 11] - 3 G[13] G[19, 19, 11] + 
      3 G[10] G[19, 19, 12] - 3 G[13] G[19, 19, 12] + 
      20 G[1, 1, 1, 11] + 20 G[1, 1, 1, 12] + 32 G[1, 1, 11, 1] - 
      32 G[1, 1, 11, 11] - 32 G[1, 1, 11, 12] + 32 G[1, 1, 12, 1] - 
      32 G[1, 1, 12, 11] - 32 G[1, 1, 12, 12] - 44 G[1, 1, 16, 1] + 
      28 G[1, 1, 16, 11] + 28 G[1, 1, 16, 12] - 48 G[1, 1, 17, 1] - 
      2 G[1, 1, 18, 11] - 2 G[1, 1, 18, 12] + 4 G[1, 1, 19, 1] - 
      2 G[1, 1, 19, 11] - 2 G[1, 1, 19, 12] + 20 G[1, 11, 1, 1] - 
      20 G[1, 11, 1, 11] - 20 G[1, 11, 1, 12] - 32 G[1, 11, 11, 1] + 
      32 G[1, 11, 11, 11] + 32 G[1, 11, 11, 12] - 
      32 G[1, 11, 12, 1] + 32 G[1, 11, 12, 11] + 
      32 G[1, 11, 12, 12] + 24 G[1, 11, 16, 1] - 
      24 G[1, 11, 16, 11] - 24 G[1, 11, 16, 12] + 20 G[1, 12, 1, 1] - 
      20 G[1, 12, 1, 11] - 20 G[1, 12, 1, 12] - 32 G[1, 12, 11, 1] + 
      32 G[1, 12, 11, 11] + 32 G[1, 12, 11, 12] - 
      32 G[1, 12, 12, 1] + 32 G[1, 12, 12, 11] + 
      32 G[1, 12, 12, 12] + 24 G[1, 12, 16, 1] - 
      24 G[1, 12, 16, 11] - 24 G[1, 12, 16, 12] + 4 G[1, 14, 1, 11] + 
      4 G[1, 14, 1, 12] + 4 G[1, 14, 16, 1] - 4 G[1, 14, 16, 11] - 
      4 G[1, 14, 16, 12] - 2 G[1, 14, 18, 11] - 2 G[1, 14, 18, 12] + 
      4 G[1, 14, 19, 1] - 2 G[1, 14, 19, 11] - 2 G[1, 14, 19, 12] + 
      4 G[1, 15, 1, 11] + 4 G[1, 15, 1, 12] + 4 G[1, 15, 16, 1] - 
      4 G[1, 15, 16, 11] - 4 G[1, 15, 16, 12] - 2 G[1, 15, 18, 11] - 
      2 G[1, 15, 18, 12] + 4 G[1, 15, 19, 1] - 2 G[1, 15, 19, 11] - 
      2 G[1, 15, 19, 12] - 32 G[1, 16, 1, 1] + 16 G[1, 16, 1, 11] + 
      16 G[1, 16, 1, 12] + 16 G[1, 16, 11, 1] - 16 G[1, 16, 11, 11] - 
      16 G[1, 16, 11, 12] + 16 G[1, 16, 12, 1] - 
      16 G[1, 16, 12, 11] - 16 G[1, 16, 12, 12] + 
      8 G[1, 16, 16, 11] + 8 G[1, 16, 16, 12] + 24 G[1, 16, 17, 1] - 
      4 G[1, 16, 18, 11] - 4 G[1, 16, 18, 12] + 8 G[1, 16, 19, 1] - 
      4 G[1, 16, 19, 11] - 4 G[1, 16, 19, 12] - 48 G[1, 17, 1, 1] + 
      24 G[1, 17, 16, 1] + 72 G[1, 17, 17, 1] - 12 G[1, 18, 1, 11] - 
      12 G[1, 18, 1, 12] - 8 G[1, 18, 11, 1] + 8 G[1, 18, 11, 11] + 
      8 G[1, 18, 11, 12] - 8 G[1, 18, 12, 1] + 8 G[1, 18, 12, 11] + 
      8 G[1, 18, 12, 12] + 8 G[1, 18, 16, 1] - 4 G[1, 18, 16, 11] - 
      4 G[1, 18, 16, 12] + 12 G[1, 18, 17, 1] + 6 G[1, 18, 18, 11] + 
      6 G[1, 18, 18, 12] - 12 G[1, 18, 19, 1] + 6 G[1, 18, 19, 11] + 
      6 G[1, 18, 19, 12] + 16 G[1, 19, 1, 1] - 12 G[1, 19, 1, 11] - 
      12 G[1, 19, 1, 12] - 8 G[1, 19, 11, 1] + 8 G[1, 19, 11, 11] + 
      8 G[1, 19, 11, 12] - 8 G[1, 19, 12, 1] + 8 G[1, 19, 12, 11] + 
      8 G[1, 19, 12, 12] - 4 G[1, 19, 16, 11] - 4 G[1, 19, 16, 12] - 
      12 G[1, 19, 17, 1] + 6 G[1, 19, 18, 11] + 6 G[1, 19, 18, 12] - 
      12 G[1, 19, 19, 1] + 6 G[1, 19, 19, 11] + 6 G[1, 19, 19, 12] - 
      4 G[4, 5, 4, 9] + 3 G[4, 5, 5, 9] - 3 G[4, 5, 5, 13] + 
      3 G[4, 5, 7, 9] - 3 G[4, 5, 7, 13] + 4 G[4, 5, 9, 9] - 
      2 G[4, 5, 13, 9] - 2 G[4, 5, 13, 13] + 4 G[4, 5, 16, 13] - 
      4 G[4, 7, 4, 9] + 3 G[4, 7, 5, 9] - 3 G[4, 7, 5, 13] + 
      3 G[4, 7, 7, 9] - 3 G[4, 7, 7, 13] + 4 G[4, 7, 9, 9] - 
      2 G[4, 7, 13, 9] - 2 G[4, 7, 13, 13] + 4 G[4, 7, 16, 13] + 
      6 G[4, 9, 4, 9] - 16 G[4, 9, 9, 9] + G[4, 10, 4, 9] - 
      G[4, 10, 5, 9] + G[4, 10, 5, 13] - G[4, 10, 7, 9] + 
      G[4, 10, 7, 13] - G[4, 10, 16, 13] + G[4, 13, 4, 9] + 
      G[4, 13, 5, 9] - G[4, 13, 5, 13] + G[4, 13, 7, 9] - 
      G[4, 13, 7, 13] - 4 G[4, 13, 9, 9] - 2 G[4, 13, 13, 9] + 
      G[4, 13, 16, 13] + 3 G[4, 16, 4, 9] - 3 G[4, 16, 5, 9] + 
      3 G[4, 16, 5, 13] - 3 G[4, 16, 7, 9] + 3 G[4, 16, 7, 13] + 
      3 G[4, 16, 13, 9] + 2 G[4, 16, 13, 13] - 4 G[4, 16, 16, 13] - 
      4 G[8, 5, 4, 9] + 3 G[8, 5, 5, 9] - 3 G[8, 5, 5, 13] + 
      3 G[8, 5, 7, 9] - 3 G[8, 5, 7, 13] + 4 G[8, 5, 9, 9] - 
      2 G[8, 5, 13, 9] - 2 G[8, 5, 13, 13] + 4 G[8, 5, 16, 13] - 
      4 G[8, 7, 4, 9] + 3 G[8, 7, 5, 9] - 3 G[8, 7, 5, 13] + 
      3 G[8, 7, 7, 9] - 3 G[8, 7, 7, 13] + 4 G[8, 7, 9, 9] - 
      2 G[8, 7, 13, 9] - 2 G[8, 7, 13, 13] + 4 G[8, 7, 16, 13] + 
      G[8, 10, 4, 9] - G[8, 10, 5, 9] + G[8, 10, 5, 13] - 
      G[8, 10, 7, 9] + G[8, 10, 7, 13] - G[8, 10, 16, 13] + 
      G[8, 13, 4, 9] + G[8, 13, 5, 9] - G[8, 13, 5, 13] + 
      G[8, 13, 7, 9] - G[8, 13, 7, 13] - 4 G[8, 13, 9, 9] - 
      2 G[8, 13, 13, 9] + G[8, 13, 16, 13] + 3 G[8, 16, 4, 9] - 
      3 G[8, 16, 5, 9] + 3 G[8, 16, 5, 13] - 3 G[8, 16, 7, 9] + 
      3 G[8, 16, 7, 13] + 3 G[8, 16, 13, 9] + 2 G[8, 16, 13, 13] - 
      4 G[8, 16, 16, 13] - G[10, 4, 5, 9] + G[10, 4, 5, 13] - 
      G[10, 4, 7, 9] + G[10, 4, 7, 13] + 4 G[10, 4, 9, 9] + 
      G[10, 4, 13, 9] - G[10, 4, 16, 13] + 4 G[10, 5, 4, 9] - 
      3 G[10, 5, 5, 9] + 3 G[10, 5, 5, 13] - 3 G[10, 5, 7, 9] + 
      3 G[10, 5, 7, 13] - 4 G[10, 5, 9, 9] + 2 G[10, 5, 13, 9] + 
      2 G[10, 5, 13, 13] - 4 G[10, 5, 16, 13] + 4 G[10, 7, 4, 9] - 
      3 G[10, 7, 5, 9] + 3 G[10, 7, 5, 13] - 3 G[10, 7, 7, 9] + 
      3 G[10, 7, 7, 13] - 4 G[10, 7, 9, 9] + 2 G[10, 7, 13, 9] + 
      2 G[10, 7, 13, 13] - 4 G[10, 7, 16, 13] - G[10, 8, 5, 9] + 
      G[10, 8, 5, 13] - G[10, 8, 7, 9] + G[10, 8, 7, 13] + 
      G[10, 8, 13, 9] - G[10, 8, 16, 13] - 2 G[10, 10, 4, 9] + 
      2 G[10, 10, 5, 9] - 2 G[10, 10, 5, 13] + 2 G[10, 10, 7, 9] - 
      2 G[10, 10, 7, 13] + 2 G[10, 10, 16, 13] - 3 G[10, 16, 4, 9] + 
      3 G[10, 16, 5, 9] - 3 G[10, 16, 5, 13] + 3 G[10, 16, 7, 9] - 
      3 G[10, 16, 7, 13] - 3 G[10, 16, 13, 9] - 2 G[10, 16, 13, 13] + 
      4 G[10, 16, 16, 13] + G[13, 4, 5, 9] - G[13, 4, 5, 13] + 
      G[13, 4, 7, 9] - G[13, 4, 7, 13] - 4 G[13, 4, 9, 9] - 
      G[13, 4, 13, 9] + G[13, 4, 16, 13] + 4 G[13, 5, 4, 9] - 
      3 G[13, 5, 5, 9] + 3 G[13, 5, 5, 13] - 3 G[13, 5, 7, 9] + 
      3 G[13, 5, 7, 13] - 4 G[13, 5, 9, 9] + 2 G[13, 5, 13, 9] + 
      2 G[13, 5, 13, 13] - 4 G[13, 5, 16, 13] + 4 G[13, 7, 4, 9] - 
      3 G[13, 7, 5, 9] + 3 G[13, 7, 5, 13] - 3 G[13, 7, 7, 9] + 
      3 G[13, 7, 7, 13] - 4 G[13, 7, 9, 9] + 2 G[13, 7, 13, 9] + 
      2 G[13, 7, 13, 13] - 4 G[13, 7, 16, 13] + G[13, 8, 5, 9] - 
      G[13, 8, 5, 13] + G[13, 8, 7, 9] - G[13, 8, 7, 13] - 
      G[13, 8, 13, 9] + G[13, 8, 16, 13] - 6 G[13, 9, 4, 9] + 
      16 G[13, 9, 9, 9] - 2 G[13, 13, 4, 9] - 2 G[13, 13, 5, 9] + 
      2 G[13, 13, 5, 13] - 2 G[13, 13, 7, 9] + 2 G[13, 13, 7, 13] + 
      8 G[13, 13, 9, 9] + 4 G[13, 13, 13, 9] - 2 G[13, 13, 16, 13] - 
      3 G[13, 16, 4, 9] + 3 G[13, 16, 5, 9] - 3 G[13, 16, 5, 13] + 
      3 G[13, 16, 7, 9] - 3 G[13, 16, 7, 13] - 3 G[13, 16, 13, 9] - 
      2 G[13, 16, 13, 13] + 4 G[13, 16, 16, 13] + 20 G[16, 1, 1, 1] - 
      4 G[16, 1, 1, 11] - 4 G[16, 1, 1, 12] - 16 G[16, 1, 11, 1] + 
      16 G[16, 1, 11, 11] + 16 G[16, 1, 11, 12] - 
      16 G[16, 1, 12, 1] + 16 G[16, 1, 12, 11] + 
      16 G[16, 1, 12, 12] + 8 G[16, 1, 16, 1] - 16 G[16, 1, 16, 11] - 
      16 G[16, 1, 16, 12] - 24 G[16, 1, 17, 1] - 4 G[16, 1, 18, 11] - 
      4 G[16, 1, 18, 12] + 8 G[16, 1, 19, 1] - 4 G[16, 1, 19, 11] - 
      4 G[16, 1, 19, 12] - 20 G[16, 11, 1, 1] + 20 G[16, 11, 1, 11] + 
      20 G[16, 11, 1, 12] + 32 G[16, 11, 11, 1] - 
      32 G[16, 11, 11, 11] - 32 G[16, 11, 11, 12] + 
      32 G[16, 11, 12, 1] - 32 G[16, 11, 12, 11] - 
      32 G[16, 11, 12, 12] - 24 G[16, 11, 16, 1] + 
      24 G[16, 11, 16, 11] + 24 G[16, 11, 16, 12] - 
      20 G[16, 12, 1, 1] + 20 G[16, 12, 1, 11] + 
      20 G[16, 12, 1, 12] + 32 G[16, 12, 11, 1] - 
      32 G[16, 12, 11, 11] - 32 G[16, 12, 11, 12] + 
      32 G[16, 12, 12, 1] - 32 G[16, 12, 12, 11] - 
      32 G[16, 12, 12, 12] - 24 G[16, 12, 16, 1] + 
      24 G[16, 12, 16, 11] + 24 G[16, 12, 16, 12] + 
      16 G[16, 16, 1, 1] - 8 G[16, 16, 1, 11] - 8 G[16, 16, 1, 12] - 
      16 G[16, 16, 11, 1] + 16 G[16, 16, 11, 11] + 
      16 G[16, 16, 11, 12] - 16 G[16, 16, 12, 1] + 
      16 G[16, 16, 12, 11] + 16 G[16, 16, 12, 12] + 
      8 G[16, 16, 16, 1] - 8 G[16, 16, 16, 11] - 
      8 G[16, 16, 16, 12] - 4 G[16, 16, 18, 11] - 
      4 G[16, 16, 18, 12] + 8 G[16, 16, 19, 1] - 
      4 G[16, 16, 19, 11] - 4 G[16, 16, 19, 12] - 
      12 G[16, 18, 1, 11] - 12 G[16, 18, 1, 12] - 
      8 G[16, 18, 11, 1] + 8 G[16, 18, 11, 11] + 
      8 G[16, 18, 11, 12] - 8 G[16, 18, 12, 1] + 
      8 G[16, 18, 12, 11] + 8 G[16, 18, 12, 12] + 
      8 G[16, 18, 16, 1] - 4 G[16, 18, 16, 11] - 
      4 G[16, 18, 16, 12] + 12 G[16, 18, 17, 1] + 
      6 G[16, 18, 18, 11] + 6 G[16, 18, 18, 12] - 
      12 G[16, 18, 19, 1] + 6 G[16, 18, 19, 11] + 
      6 G[16, 18, 19, 12] + 16 G[16, 19, 1, 1] - 
      12 G[16, 19, 1, 11] - 12 G[16, 19, 1, 12] - 
      8 G[16, 19, 11, 1] + 8 G[16, 19, 11, 11] + 
      8 G[16, 19, 11, 12] - 8 G[16, 19, 12, 1] + 
      8 G[16, 19, 12, 11] + 8 G[16, 19, 12, 12] - 
      4 G[16, 19, 16, 11] - 4 G[16, 19, 16, 12] - 
      12 G[16, 19, 17, 1] + 6 G[16, 19, 18, 11] + 
      6 G[16, 19, 18, 12] - 12 G[16, 19, 19, 1] + 
      6 G[16, 19, 19, 11] + 6 G[16, 19, 19, 12] - 
      18 G[18, 1, 1, 11] - 18 G[18, 1, 1, 12] - 24 G[18, 1, 11, 1] + 
      24 G[18, 1, 11, 11] + 24 G[18, 1, 11, 12] - 
      24 G[18, 1, 12, 1] + 24 G[18, 1, 12, 11] + 
      24 G[18, 1, 12, 12] + 32 G[18, 1, 16, 1] - 
      20 G[18, 1, 16, 11] - 20 G[18, 1, 16, 12] + 
      36 G[18, 1, 17, 1] + 4 G[18, 1, 18, 11] + 4 G[18, 1, 18, 12] - 
      8 G[18, 1, 19, 1] + 4 G[18, 1, 19, 11] + 4 G[18, 1, 19, 12] - 
      10 G[18, 11, 1, 1] + 10 G[18, 11, 1, 11] + 
      10 G[18, 11, 1, 12] + 16 G[18, 11, 11, 1] - 
      16 G[18, 11, 11, 11] - 16 G[18, 11, 11, 12] + 
      16 G[18, 11, 12, 1] - 16 G[18, 11, 12, 11] - 
      16 G[18, 11, 12, 12] - 12 G[18, 11, 16, 1] + 
      12 G[18, 11, 16, 11] + 12 G[18, 11, 16, 12] - 
      10 G[18, 12, 1, 1] + 10 G[18, 12, 1, 11] + 
      10 G[18, 12, 1, 12] + 16 G[18, 12, 11, 1] - 
      16 G[18, 12, 11, 11] - 16 G[18, 12, 11, 12] + 
      16 G[18, 12, 12, 1] - 16 G[18, 12, 12, 11] - 
      16 G[18, 12, 12, 12] - 12 G[18, 12, 16, 1] + 
      12 G[18, 12, 16, 11] + 12 G[18, 12, 16, 12] - 
      4 G[18, 14, 1, 11] - 4 G[18, 14, 1, 12] - 4 G[18, 14, 16, 1] + 
      4 G[18, 14, 16, 11] + 4 G[18, 14, 16, 12] + 
      2 G[18, 14, 18, 11] + 2 G[18, 14, 18, 12] - 
      4 G[18, 14, 19, 1] + 2 G[18, 14, 19, 11] + 
      2 G[18, 14, 19, 12] - 4 G[18, 15, 1, 11] - 4 G[18, 15, 1, 12] - 
      4 G[18, 15, 16, 1] + 4 G[18, 15, 16, 11] + 
      4 G[18, 15, 16, 12] + 2 G[18, 15, 18, 11] + 
      2 G[18, 15, 18, 12] - 4 G[18, 15, 19, 1] + 
      2 G[18, 15, 19, 11] + 2 G[18, 15, 19, 12] + 
      16 G[18, 16, 1, 1] - 12 G[18, 16, 1, 11] - 
      12 G[18, 16, 1, 12] - 8 G[18, 16, 11, 1] + 
      8 G[18, 16, 11, 11] + 8 G[18, 16, 11, 12] - 
      8 G[18, 16, 12, 1] + 8 G[18, 16, 12, 11] + 
      8 G[18, 16, 12, 12] - 4 G[18, 16, 16, 11] - 
      4 G[18, 16, 16, 12] - 12 G[18, 16, 17, 1] + 
      6 G[18, 16, 18, 11] + 6 G[18, 16, 18, 12] - 
      12 G[18, 16, 19, 1] + 6 G[18, 16, 19, 11] + 
      6 G[18, 16, 19, 12] + 24 G[18, 17, 1, 1] - 
      12 G[18, 17, 16, 1] - 36 G[18, 17, 17, 1] + 
      18 G[18, 18, 1, 11] + 18 G[18, 18, 1, 12] + 
      12 G[18, 18, 11, 1] - 12 G[18, 18, 11, 11] - 
      12 G[18, 18, 11, 12] + 12 G[18, 18, 12, 1] - 
      12 G[18, 18, 12, 11] - 12 G[18, 18, 12, 12] - 
      12 G[18, 18, 16, 1] + 6 G[18, 18, 16, 11] + 
      6 G[18, 18, 16, 12] - 18 G[18, 18, 17, 1] - 
      9 G[18, 18, 18, 11] - 9 G[18, 18, 18, 12] + 
      18 G[18, 18, 19, 1] - 9 G[18, 18, 19, 11] - 
      9 G[18, 18, 19, 12] - 24 G[18, 19, 1, 1] + 
      18 G[18, 19, 1, 11] + 18 G[18, 19, 1, 12] + 
      12 G[18, 19, 11, 1] - 12 G[18, 19, 11, 11] - 
      12 G[18, 19, 11, 12] + 12 G[18, 19, 12, 1] - 
      12 G[18, 19, 12, 11] - 12 G[18, 19, 12, 12] + 
      6 G[18, 19, 16, 11] + 6 G[18, 19, 16, 12] + 
      18 G[18, 19, 17, 1] - 9 G[18, 19, 18, 11] - 
      9 G[18, 19, 18, 12] + 18 G[18, 19, 19, 1] - 
      9 G[18, 19, 19, 11] - 9 G[18, 19, 19, 12] + 20 G[19, 1, 1, 1] - 
      18 G[19, 1, 1, 11] - 18 G[19, 1, 1, 12] - 24 G[19, 1, 11, 1] + 
      24 G[19, 1, 11, 11] + 24 G[19, 1, 11, 12] - 
      24 G[19, 1, 12, 1] + 24 G[19, 1, 12, 11] + 
      24 G[19, 1, 12, 12] + 16 G[19, 1, 16, 1] - 
      20 G[19, 1, 16, 11] - 20 G[19, 1, 16, 12] - 
      12 G[19, 1, 17, 1] + 4 G[19, 1, 18, 11] + 4 G[19, 1, 18, 12] - 
      8 G[19, 1, 19, 1] + 4 G[19, 1, 19, 11] + 4 G[19, 1, 19, 12] - 
      10 G[19, 11, 1, 1] + 10 G[19, 11, 1, 11] + 
      10 G[19, 11, 1, 12] + 16 G[19, 11, 11, 1] - 
      16 G[19, 11, 11, 11] - 16 G[19, 11, 11, 12] + 
      16 G[19, 11, 12, 1] - 16 G[19, 11, 12, 11] - 
      16 G[19, 11, 12, 12] - 12 G[19, 11, 16, 1] + 
      12 G[19, 11, 16, 11] + 12 G[19, 11, 16, 12] - 
      10 G[19, 12, 1, 1] + 10 G[19, 12, 1, 11] + 
      10 G[19, 12, 1, 12] + 16 G[19, 12, 11, 1] - 
      16 G[19, 12, 11, 11] - 16 G[19, 12, 11, 12] + 
      16 G[19, 12, 12, 1] - 16 G[19, 12, 12, 11] - 
      16 G[19, 12, 12, 12] - 12 G[19, 12, 16, 1] + 
      12 G[19, 12, 16, 11] + 12 G[19, 12, 16, 12] - 
      4 G[19, 14, 1, 11] - 4 G[19, 14, 1, 12] - 4 G[19, 14, 16, 1] + 
      4 G[19, 14, 16, 11] + 4 G[19, 14, 16, 12] + 
      2 G[19, 14, 18, 11] + 2 G[19, 14, 18, 12] - 
      4 G[19, 14, 19, 1] + 2 G[19, 14, 19, 11] + 
      2 G[19, 14, 19, 12] - 4 G[19, 15, 1, 11] - 4 G[19, 15, 1, 12] - 
      4 G[19, 15, 16, 1] + 4 G[19, 15, 16, 11] + 
      4 G[19, 15, 16, 12] + 2 G[19, 15, 18, 11] + 
      2 G[19, 15, 18, 12] - 4 G[19, 15, 19, 1] + 
      2 G[19, 15, 19, 11] + 2 G[19, 15, 19, 12] - 
      12 G[19, 16, 1, 11] - 12 G[19, 16, 1, 12] - 
      8 G[19, 16, 11, 1] + 8 G[19, 16, 11, 11] + 
      8 G[19, 16, 11, 12] - 8 G[19, 16, 12, 1] + 
      8 G[19, 16, 12, 11] + 8 G[19, 16, 12, 12] + 
      8 G[19, 16, 16, 1] - 4 G[19, 16, 16, 11] - 
      4 G[19, 16, 16, 12] + 12 G[19, 16, 17, 1] + 
      6 G[19, 16, 18, 11] + 6 G[19, 16, 18, 12] - 
      12 G[19, 16, 19, 1] + 6 G[19, 16, 19, 11] + 
      6 G[19, 16, 19, 12] - 24 G[19, 17, 1, 1] + 
      12 G[19, 17, 16, 1] + 36 G[19, 17, 17, 1] + 
      18 G[19, 18, 1, 11] + 18 G[19, 18, 1, 12] + 
      12 G[19, 18, 11, 1] - 12 G[19, 18, 11, 11] - 
      12 G[19, 18, 11, 12] + 12 G[19, 18, 12, 1] - 
      12 G[19, 18, 12, 11] - 12 G[19, 18, 12, 12] - 
      12 G[19, 18, 16, 1] + 6 G[19, 18, 16, 11] + 
      6 G[19, 18, 16, 12] - 18 G[19, 18, 17, 1] - 
      9 G[19, 18, 18, 11] - 9 G[19, 18, 18, 12] + 
      18 G[19, 18, 19, 1] - 9 G[19, 18, 19, 11] - 
      9 G[19, 18, 19, 12] - 24 G[19, 19, 1, 1] + 
      18 G[19, 19, 1, 11] + 18 G[19, 19, 1, 12] + 
      12 G[19, 19, 11, 1] - 12 G[19, 19, 11, 11] - 
      12 G[19, 19, 11, 12] + 12 G[19, 19, 12, 1] - 
      12 G[19, 19, 12, 11] - 12 G[19, 19, 12, 12] + 
      6 G[19, 19, 16, 11] + 6 G[19, 19, 16, 12] + 
      18 G[19, 19, 17, 1] - 9 G[19, 19, 18, 11] - 
      9 G[19, 19, 18, 12] + 18 G[19, 19, 19, 1] - 
      9 G[19, 19, 19, 11] - 9 G[19, 19, 19, 12] - G[8] Zeta[3] + 
      G[13] Zeta[3]), 
 MI[25] -> 
  ep^2 (2 G[1] G[13] - G[11] G[13] - G[12] G[13] - G[9, 13] - 
      G[13, 9] + 2 G[13, 13]) + 
   ep^3 (2 G[13] G[1, 1] - 2 G[13] G[1, 11] - 2 G[13] G[1, 12] - 
      G[11] G[5, 13] - G[12] G[5, 13] + 2 G[1] G[7, 13] - 
      G[11] G[7, 13] - G[12] G[7, 13] - 2 G[1] G[9, 13] + 
      2 G[11] G[9, 13] + 2 G[12] G[9, 13] - 2 G[13] G[11, 1] + 
      2 G[13] G[11, 11] + 2 G[13] G[11, 12] - 2 G[13] G[12, 1] + 
      2 G[13] G[12, 11] + 2 G[13] G[12, 12] - G[11] G[13, 5] - 
      G[12] G[13, 5] + 2 G[1] G[13, 7] - G[11] G[13, 7] - 
      G[12] G[13, 7] - 2 G[1] G[13, 9] + 2 G[11] G[13, 9] + 
      2 G[12] G[13, 9] - 4 G[1] G[13, 13] + 2 G[11] G[13, 13] + 
      2 G[12] G[13, 13] + 2 G[13] G[16, 1] - 2 G[13] G[16, 11] - 
      2 G[13] G[16, 12] + 2 G[1] G[16, 13] - G[11] G[16, 13] - 
      G[12] G[16, 13] - 2 G[13] G[17, 1] + G[13] G[18, 11] + 
      G[13] G[18, 12] - 2 G[13] G[19, 1] + G[13] G[19, 11] + 
      G[13] G[19, 12] - G[5, 9, 13] - G[5, 13, 9] + 2 G[5, 13, 13] - 
      G[7, 9, 13] - G[7, 13, 9] + 2 G[7, 13, 13] + 2 G[9, 9, 13] + 
      2 G[9, 13, 9] + 2 G[9, 13, 13] - G[9, 16, 13] - G[13, 5, 9] + 
      G[13, 5, 13] - G[13, 7, 9] + G[13, 7, 13] + 2 G[13, 9, 9] + 
      2 G[13, 9, 13] + 2 G[13, 13, 9] - 12 G[13, 13, 13] + 
      G[13, 16, 13] - G[16, 9, 13] - G[16, 13, 9] + 2 G[16, 13, 13]) +
    ep^4 (2 G[1, 1] G[7, 13] - 2 G[1, 1] G[9, 13] + 
      2 G[1, 11] G[9, 13] + 2 G[1, 12] G[9, 13] - 
      2 G[1, 11] G[10, 13] - 2 G[1, 12] G[10, 13] - 
      2 G[5, 13] G[11, 1] - 2 G[7, 13] G[11, 1] + 
      4 G[9, 13] G[11, 1] + 2 G[5, 13] G[11, 11] + 
      2 G[7, 13] G[11, 11] - 4 G[9, 13] G[11, 11] + 
      2 G[5, 13] G[11, 12] + 2 G[7, 13] G[11, 12] - 
      4 G[9, 13] G[11, 12] - 2 G[5, 13] G[12, 1] - 
      2 G[7, 13] G[12, 1] + 4 G[9, 13] G[12, 1] + 
      2 G[5, 13] G[12, 11] + 2 G[7, 13] G[12, 11] - 
      4 G[9, 13] G[12, 11] + 2 G[5, 13] G[12, 12] + 
      2 G[7, 13] G[12, 12] - 4 G[9, 13] G[12, 12] - 
      2 G[11, 1] G[13, 5] + 2 G[11, 11] G[13, 5] + 
      2 G[11, 12] G[13, 5] - 2 G[12, 1] G[13, 5] + 
      2 G[12, 11] G[13, 5] + 2 G[12, 12] G[13, 5] + 
      2 G[1, 1] G[13, 7] - 2 G[11, 1] G[13, 7] + 
      2 G[11, 11] G[13, 7] + 2 G[11, 12] G[13, 7] - 
      2 G[12, 1] G[13, 7] + 2 G[12, 11] G[13, 7] + 
      2 G[12, 12] G[13, 7] - 2 G[1, 1] G[13, 9] + 
      2 G[1, 11] G[13, 9] + 2 G[1, 12] G[13, 9] + 
      4 G[11, 1] G[13, 9] - 4 G[11, 11] G[13, 9] - 
      4 G[11, 12] G[13, 9] + 4 G[12, 1] G[13, 9] - 
      4 G[12, 11] G[13, 9] - 4 G[12, 12] G[13, 9] - 
      2 G[1, 11] G[13, 10] - 2 G[1, 12] G[13, 10] - 
      4 G[1, 1] G[13, 13] + 4 G[1, 11] G[13, 13] + 
      4 G[1, 12] G[13, 13] + 4 G[11, 1] G[13, 13] - 
      4 G[11, 11] G[13, 13] - 4 G[11, 12] G[13, 13] + 
      4 G[12, 1] G[13, 13] - 4 G[12, 11] G[13, 13] - 
      4 G[12, 12] G[13, 13] + 2 G[5, 13] G[16, 1] + 
      2 G[7, 13] G[16, 1] - 4 G[9, 13] G[16, 1] + 
      2 G[13, 5] G[16, 1] + 2 G[13, 7] G[16, 1] - 
      4 G[13, 9] G[16, 1] - 4 G[13, 13] G[16, 1] - 
      2 G[5, 13] G[16, 11] - 2 G[7, 13] G[16, 11] + 
      4 G[9, 13] G[16, 11] - 2 G[13, 5] G[16, 11] - 
      2 G[13, 7] G[16, 11] + 4 G[13, 9] G[16, 11] + 
      4 G[13, 13] G[16, 11] - 2 G[5, 13] G[16, 12] - 
      2 G[7, 13] G[16, 12] + 4 G[9, 13] G[16, 12] - 
      2 G[13, 5] G[16, 12] - 2 G[13, 7] G[16, 12] + 
      4 G[13, 9] G[16, 12] + 4 G[13, 13] G[16, 12] + 
      2 G[1, 1] G[16, 13] - 2 G[1, 11] G[16, 13] - 
      2 G[1, 12] G[16, 13] - 2 G[11, 1] G[16, 13] + 
      2 G[11, 11] G[16, 13] + 2 G[11, 12] G[16, 13] - 
      2 G[12, 1] G[16, 13] + 2 G[12, 11] G[16, 13] + 
      2 G[12, 12] G[16, 13] + 2 G[16, 1] G[16, 13] - 
      2 G[16, 11] G[16, 13] - 2 G[16, 12] G[16, 13] + 
      2 G[5, 13] G[17, 1] - 2 G[7, 13] G[17, 1] + 
      2 G[13, 5] G[17, 1] - 2 G[13, 7] G[17, 1] + 
      4 G[13, 13] G[17, 1] - 2 G[16, 13] G[17, 1] - 
      G[5, 13] G[18, 11] - G[7, 13] G[18, 11] + 
      2 G[10, 13] G[18, 11] - G[13, 5] G[18, 11] - 
      G[13, 7] G[18, 11] + 2 G[13, 10] G[18, 11] - 
      2 G[13, 13] G[18, 11] + G[16, 13] G[18, 11] - 
      G[5, 13] G[18, 12] - G[7, 13] G[18, 12] + 
      2 G[10, 13] G[18, 12] - G[13, 5] G[18, 12] - 
      G[13, 7] G[18, 12] + 2 G[13, 10] G[18, 12] - 
      2 G[13, 13] G[18, 12] + G[16, 13] G[18, 12] + 
      2 G[5, 13] G[19, 1] + 2 G[7, 13] G[19, 1] - 
      4 G[10, 13] G[19, 1] + 2 G[13, 5] G[19, 1] + 
      2 G[13, 7] G[19, 1] - 4 G[13, 10] G[19, 1] + 
      4 G[13, 13] G[19, 1] - 2 G[16, 13] G[19, 1] - 
      G[5, 13] G[19, 11] - G[7, 13] G[19, 11] + 
      2 G[10, 13] G[19, 11] - G[13, 5] G[19, 11] - 
      G[13, 7] G[19, 11] + 2 G[13, 10] G[19, 11] - 
      2 G[13, 13] G[19, 11] + G[16, 13] G[19, 11] - 
      G[5, 13] G[19, 12] - G[7, 13] G[19, 12] + 
      2 G[10, 13] G[19, 12] - G[13, 5] G[19, 12] - 
      G[13, 7] G[19, 12] + 2 G[13, 10] G[19, 12] - 
      2 G[13, 13] G[19, 12] + G[16, 13] G[19, 12] + 
      2 G[13] G[1, 1, 1] - 2 G[13] G[1, 1, 11] - 
      2 G[13] G[1, 1, 12] - 4 G[13] G[1, 11, 1] + 
      4 G[13] G[1, 11, 11] + 4 G[13] G[1, 11, 12] - 
      4 G[13] G[1, 12, 1] + 4 G[13] G[1, 12, 11] + 
      4 G[13] G[1, 12, 12] + 4 G[13] G[1, 16, 1] - 
      4 G[13] G[1, 16, 11] - 4 G[13] G[1, 16, 12] + 
      2 G[1] G[5, 4, 13] - 2 G[11] G[5, 4, 13] - 2 G[12] G[5, 4, 13] +
       G[11] G[5, 5, 13] + G[12] G[5, 5, 13] - 2 G[1] G[5, 7, 13] + 
      G[11] G[5, 7, 13] + G[12] G[5, 7, 13] - 2 G[1] G[5, 9, 13] + 
      2 G[11] G[5, 9, 13] + 2 G[12] G[5, 9, 13] + 
      2 G[1] G[5, 13, 4] - 2 G[11] G[5, 13, 4] - 2 G[12] G[5, 13, 4] +
       G[11] G[5, 13, 5] + G[12] G[5, 13, 5] - 2 G[1] G[5, 13, 7] + 
      G[11] G[5, 13, 7] + G[12] G[5, 13, 7] - 2 G[1] G[5, 13, 9] + 
      2 G[11] G[5, 13, 9] + 2 G[12] G[5, 13, 9] + 
      2 G[11] G[5, 13, 13] + 2 G[12] G[5, 13, 13] - 
      G[11] G[5, 16, 13] - G[12] G[5, 16, 13] + 2 G[1] G[7, 4, 13] - 
      2 G[11] G[7, 4, 13] - 2 G[12] G[7, 4, 13] + G[11] G[7, 5, 13] + 
      G[12] G[7, 5, 13] - 2 G[1] G[7, 7, 13] + G[11] G[7, 7, 13] + 
      G[12] G[7, 7, 13] - 2 G[1] G[7, 9, 13] + 2 G[11] G[7, 9, 13] + 
      2 G[12] G[7, 9, 13] + 2 G[1] G[7, 13, 4] - 
      2 G[11] G[7, 13, 4] - 2 G[12] G[7, 13, 4] + G[11] G[7, 13, 5] + 
      G[12] G[7, 13, 5] - 2 G[1] G[7, 13, 7] + G[11] G[7, 13, 7] + 
      G[12] G[7, 13, 7] - 2 G[1] G[7, 13, 9] + 2 G[11] G[7, 13, 9] + 
      2 G[12] G[7, 13, 9] - 4 G[1] G[7, 13, 13] + 
      2 G[11] G[7, 13, 13] + 2 G[12] G[7, 13, 13] + 
      2 G[1] G[7, 16, 13] - G[11] G[7, 16, 13] - G[12] G[7, 16, 13] - 
      2 G[1] G[9, 4, 13] + 2 G[11] G[9, 4, 13] + 
      2 G[12] G[9, 4, 13] + 4 G[1] G[9, 9, 13] - 
      4 G[11] G[9, 9, 13] - 4 G[12] G[9, 9, 13] - 
      2 G[1] G[9, 13, 4] + 2 G[11] G[9, 13, 4] + 
      2 G[12] G[9, 13, 4] + 4 G[1] G[9, 13, 9] - 
      4 G[11] G[9, 13, 9] - 4 G[12] G[9, 13, 9] + 
      4 G[1] G[9, 13, 13] - 4 G[11] G[9, 13, 13] - 
      4 G[12] G[9, 13, 13] - 2 G[1] G[9, 16, 13] + 
      2 G[11] G[9, 16, 13] + 2 G[12] G[9, 16, 13] - 
      2 G[1] G[10, 4, 13] + 2 G[11] G[10, 4, 13] + 
      2 G[12] G[10, 4, 13] - 2 G[11] G[10, 5, 13] - 
      2 G[12] G[10, 5, 13] + 4 G[1] G[10, 7, 13] - 
      2 G[11] G[10, 7, 13] - 2 G[12] G[10, 7, 13] - 
      2 G[1] G[10, 13, 4] + 2 G[11] G[10, 13, 4] + 
      2 G[12] G[10, 13, 4] - 2 G[11] G[10, 13, 5] - 
      2 G[12] G[10, 13, 5] + 4 G[1] G[10, 13, 7] - 
      2 G[11] G[10, 13, 7] - 2 G[12] G[10, 13, 7] - 
      2 G[13] G[11, 1, 1] + 2 G[13] G[11, 1, 11] + 
      2 G[13] G[11, 1, 12] + 4 G[13] G[11, 11, 1] - 
      4 G[13] G[11, 11, 11] - 4 G[13] G[11, 11, 12] + 
      4 G[13] G[11, 12, 1] - 4 G[13] G[11, 12, 11] - 
      4 G[13] G[11, 12, 12] - 4 G[13] G[11, 16, 1] + 
      4 G[13] G[11, 16, 11] + 4 G[13] G[11, 16, 12] - 
      2 G[13] G[12, 1, 1] + 2 G[13] G[12, 1, 11] + 
      2 G[13] G[12, 1, 12] + 4 G[13] G[12, 11, 1] - 
      4 G[13] G[12, 11, 11] - 4 G[13] G[12, 11, 12] + 
      4 G[13] G[12, 12, 1] - 4 G[13] G[12, 12, 11] - 
      4 G[13] G[12, 12, 12] - 4 G[13] G[12, 16, 1] + 
      4 G[13] G[12, 16, 11] + 4 G[13] G[12, 16, 12] + 
      2 G[1] G[13, 5, 4] - 2 G[11] G[13, 5, 4] - 2 G[12] G[13, 5, 4] +
       G[11] G[13, 5, 5] + G[12] G[13, 5, 5] - 2 G[1] G[13, 5, 7] + 
      G[11] G[13, 5, 7] + G[12] G[13, 5, 7] - 2 G[1] G[13, 5, 9] + 
      2 G[11] G[13, 5, 9] + 2 G[12] G[13, 5, 9] + 
      2 G[11] G[13, 5, 13] + 2 G[12] G[13, 5, 13] + 
      2 G[1] G[13, 7, 4] - 2 G[11] G[13, 7, 4] - 2 G[12] G[13, 7, 4] +
       G[11] G[13, 7, 5] + G[12] G[13, 7, 5] - 2 G[1] G[13, 7, 7] + 
      G[11] G[13, 7, 7] + G[12] G[13, 7, 7] - 2 G[1] G[13, 7, 9] + 
      2 G[11] G[13, 7, 9] + 2 G[12] G[13, 7, 9] - 
      4 G[1] G[13, 7, 13] + 2 G[11] G[13, 7, 13] + 
      2 G[12] G[13, 7, 13] - 2 G[1] G[13, 9, 4] + 
      2 G[11] G[13, 9, 4] + 2 G[12] G[13, 9, 4] + 
      4 G[1] G[13, 9, 9] - 4 G[11] G[13, 9, 9] - 
      4 G[12] G[13, 9, 9] + 4 G[1] G[13, 9, 13] - 
      4 G[11] G[13, 9, 13] - 4 G[12] G[13, 9, 13] - 
      2 G[1] G[13, 10, 4] + 2 G[11] G[13, 10, 4] + 
      2 G[12] G[13, 10, 4] - 2 G[11] G[13, 10, 5] - 
      2 G[12] G[13, 10, 5] + 4 G[1] G[13, 10, 7] - 
      2 G[11] G[13, 10, 7] - 2 G[12] G[13, 10, 7] + 
      2 G[11] G[13, 13, 5] + 2 G[12] G[13, 13, 5] - 
      4 G[1] G[13, 13, 7] + 2 G[11] G[13, 13, 7] + 
      2 G[12] G[13, 13, 7] + 4 G[1] G[13, 13, 9] - 
      4 G[11] G[13, 13, 9] - 4 G[12] G[13, 13, 9] + 
      8 G[1] G[13, 13, 13] - 4 G[11] G[13, 13, 13] - 
      4 G[12] G[13, 13, 13] - 4 G[1] G[13, 16, 13] + 
      2 G[11] G[13, 16, 13] + 2 G[12] G[13, 16, 13] + 
      2 G[13] G[16, 1, 1] - 4 G[13] G[16, 1, 11] - 
      4 G[13] G[16, 1, 12] - G[11] G[16, 5, 13] - 
      G[12] G[16, 5, 13] + 2 G[1] G[16, 7, 13] - G[11] G[16, 7, 13] - 
      G[12] G[16, 7, 13] - 2 G[1] G[16, 9, 13] + 
      2 G[11] G[16, 9, 13] + 2 G[12] G[16, 9, 13] - 
      4 G[13] G[16, 11, 1] + 4 G[13] G[16, 11, 11] + 
      4 G[13] G[16, 11, 12] - 4 G[13] G[16, 12, 1] + 
      4 G[13] G[16, 12, 11] + 4 G[13] G[16, 12, 12] - 
      G[11] G[16, 13, 5] - G[12] G[16, 13, 5] + 2 G[1] G[16, 13, 7] - 
      G[11] G[16, 13, 7] - G[12] G[16, 13, 7] - 2 G[1] G[16, 13, 9] + 
      2 G[11] G[16, 13, 9] + 2 G[12] G[16, 13, 9] - 
      4 G[1] G[16, 13, 13] + 2 G[11] G[16, 13, 13] + 
      2 G[12] G[16, 13, 13] + 4 G[13] G[16, 16, 1] - 
      4 G[13] G[16, 16, 11] - 4 G[13] G[16, 16, 12] + 
      2 G[1] G[16, 16, 13] - G[11] G[16, 16, 13] - 
      G[12] G[16, 16, 13] + 2 G[13] G[16, 18, 11] + 
      2 G[13] G[16, 18, 12] - 4 G[13] G[16, 19, 1] + 
      2 G[13] G[16, 19, 11] + 2 G[13] G[16, 19, 12] - 
      2 G[13] G[17, 1, 1] + 4 G[13] G[17, 17, 1] + 
      2 G[13] G[18, 1, 11] + 2 G[13] G[18, 1, 12] + 
      2 G[13] G[18, 11, 1] - 2 G[13] G[18, 11, 11] - 
      2 G[13] G[18, 11, 12] + 2 G[13] G[18, 12, 1] - 
      2 G[13] G[18, 12, 11] - 2 G[13] G[18, 12, 12] - 
      2 G[13] G[18, 16, 1] + 2 G[13] G[18, 16, 11] + 
      2 G[13] G[18, 16, 12] - 2 G[13] G[18, 17, 1] - 
      G[13] G[18, 18, 11] - G[13] G[18, 18, 12] + 
      2 G[13] G[18, 19, 1] - G[13] G[18, 19, 11] - 
      G[13] G[18, 19, 12] - 2 G[13] G[19, 1, 1] + 
      2 G[13] G[19, 1, 11] + 2 G[13] G[19, 1, 12] + 
      2 G[13] G[19, 11, 1] - 2 G[13] G[19, 11, 11] - 
      2 G[13] G[19, 11, 12] + 2 G[13] G[19, 12, 1] - 
      2 G[13] G[19, 12, 11] - 2 G[13] G[19, 12, 12] - 
      2 G[13] G[19, 16, 1] + 2 G[13] G[19, 16, 11] + 
      2 G[13] G[19, 16, 12] + 2 G[13] G[19, 17, 1] - 
      G[13] G[19, 18, 11] - G[13] G[19, 18, 12] + 
      2 G[13] G[19, 19, 1] - G[13] G[19, 19, 11] - 
      G[13] G[19, 19, 12] - 2 G[5, 4, 9, 13] - 2 G[5, 4, 13, 9] + 
      G[5, 5, 9, 13] + G[5, 5, 13, 9] - 2 G[5, 5, 13, 13] + 
      G[5, 7, 9, 13] + G[5, 7, 13, 9] - 2 G[5, 7, 13, 13] + 
      2 G[5, 9, 9, 13] + 2 G[5, 9, 13, 9] + 2 G[5, 9, 13, 13] - 
      G[5, 9, 16, 13] - 2 G[5, 13, 4, 9] + G[5, 13, 5, 9] - 
      G[5, 13, 5, 13] + G[5, 13, 7, 9] - G[5, 13, 7, 13] + 
      2 G[5, 13, 9, 9] + 2 G[5, 13, 9, 13] + 2 G[5, 13, 13, 9] - 
      12 G[5, 13, 13, 13] + 3 G[5, 13, 16, 13] - G[5, 16, 9, 13] - 
      G[5, 16, 13, 9] + 6 G[5, 16, 13, 13] - 2 G[7, 4, 9, 13] - 
      2 G[7, 4, 13, 9] + G[7, 5, 9, 13] + G[7, 5, 13, 9] - 
      2 G[7, 5, 13, 13] + G[7, 7, 9, 13] + G[7, 7, 13, 9] - 
      2 G[7, 7, 13, 13] + 2 G[7, 9, 9, 13] + 2 G[7, 9, 13, 9] + 
      2 G[7, 9, 13, 13] - G[7, 9, 16, 13] - 2 G[7, 13, 4, 9] + 
      G[7, 13, 5, 9] - G[7, 13, 5, 13] + G[7, 13, 7, 9] - 
      G[7, 13, 7, 13] + 2 G[7, 13, 9, 9] + 2 G[7, 13, 9, 13] + 
      2 G[7, 13, 13, 9] - 12 G[7, 13, 13, 13] + 3 G[7, 13, 16, 13] - 
      G[7, 16, 9, 13] - G[7, 16, 13, 9] + 6 G[7, 16, 13, 13] + 
      2 G[9, 4, 9, 13] + 2 G[9, 4, 13, 9] - 4 G[9, 9, 9, 13] - 
      4 G[9, 9, 13, 9] - 4 G[9, 9, 13, 13] + 2 G[9, 9, 16, 13] + 
      2 G[9, 13, 4, 9] - 4 G[9, 13, 9, 9] - 4 G[9, 13, 9, 13] - 
      4 G[9, 13, 13, 9] - 4 G[9, 13, 13, 13] + 2 G[9, 13, 16, 13] + 
      2 G[9, 16, 9, 13] + 2 G[9, 16, 13, 9] + 2 G[9, 16, 13, 13] - 
      G[9, 16, 16, 13] + 2 G[10, 4, 9, 13] + 2 G[10, 4, 13, 9] - 
      2 G[10, 5, 9, 13] - 2 G[10, 5, 13, 9] + 4 G[10, 5, 13, 13] - 
      2 G[10, 7, 9, 13] - 2 G[10, 7, 13, 9] + 4 G[10, 7, 13, 13] + 
      2 G[10, 13, 4, 9] - 2 G[10, 13, 5, 9] + 2 G[10, 13, 5, 13] - 
      2 G[10, 13, 7, 9] + 2 G[10, 13, 7, 13] - 2 G[10, 13, 16, 13] - 
      4 G[10, 16, 13, 13] - 2 G[13, 5, 4, 9] + G[13, 5, 5, 9] - 
      G[13, 5, 5, 13] + G[13, 5, 7, 9] - G[13, 5, 7, 13] + 
      2 G[13, 5, 9, 9] + 2 G[13, 5, 9, 13] + 2 G[13, 5, 13, 9] - 
      6 G[13, 5, 13, 13] + 2 G[13, 5, 16, 13] - 2 G[13, 7, 4, 9] + 
      G[13, 7, 5, 9] - G[13, 7, 5, 13] + G[13, 7, 7, 9] - 
      G[13, 7, 7, 13] + 2 G[13, 7, 9, 9] + 2 G[13, 7, 9, 13] + 
      2 G[13, 7, 13, 9] - 6 G[13, 7, 13, 13] + 2 G[13, 7, 16, 13] + 
      2 G[13, 9, 4, 9] - 4 G[13, 9, 9, 9] - 4 G[13, 9, 9, 13] - 
      4 G[13, 9, 13, 9] - 4 G[13, 9, 13, 13] + 2 G[13, 9, 16, 13] + 
      2 G[13, 10, 4, 9] - 2 G[13, 10, 5, 9] + 2 G[13, 10, 5, 13] - 
      2 G[13, 10, 7, 9] + 2 G[13, 10, 7, 13] - 2 G[13, 10, 16, 13] + 
      2 G[13, 13, 5, 9] - 2 G[13, 13, 5, 13] + 2 G[13, 13, 7, 9] - 
      2 G[13, 13, 7, 13] - 4 G[13, 13, 9, 9] - 4 G[13, 13, 9, 13] - 
      4 G[13, 13, 13, 9] + 56 G[13, 13, 13, 13] - 
      10 G[13, 13, 16, 13] + 2 G[13, 16, 9, 13] + 
      2 G[13, 16, 13, 9] - 14 G[13, 16, 13, 13] + G[13, 16, 16, 13] - 
      G[16, 5, 9, 13] - G[16, 5, 13, 9] + 2 G[16, 5, 13, 13] - 
      G[16, 7, 9, 13] - G[16, 7, 13, 9] + 2 G[16, 7, 13, 13] + 
      2 G[16, 9, 9, 13] + 2 G[16, 9, 13, 9] + 2 G[16, 9, 13, 13] - 
      G[16, 9, 16, 13] - G[16, 13, 5, 9] + G[16, 13, 5, 13] - 
      G[16, 13, 7, 9] + G[16, 13, 7, 13] + 2 G[16, 13, 9, 9] + 
      2 G[16, 13, 9, 13] + 2 G[16, 13, 13, 9] - 12 G[16, 13, 13, 13] +
       G[16, 13, 16, 13] - G[16, 16, 9, 13] - G[16, 16, 13, 9] + 
      2 G[16, 16, 13, 13]) + ep^5 HELP["Int", 1], 
 MI[26] -> 
  ep^2 (G[1] G[9] - G[1] G[13] - 4 G[1, 1] + G[1, 11] + G[1, 12] + 
      G[11, 1] + G[12, 1]) + 
   ep^3 (-4 G[7] G[1, 1] + 5 G[9] G[1, 1] - G[13] G[1, 1] + 
      G[5] G[1, 11] + G[7] G[1, 11] - 2 G[9] G[1, 11] + 
      G[5] G[1, 12] + G[7] G[1, 12] - 2 G[9] G[1, 12] + G[1] G[5, 9] -
       G[1] G[5, 13] + G[1] G[7, 9] - G[1] G[7, 13] - 2 G[1] G[9, 9] +
       G[5] G[11, 1] + G[7] G[11, 1] - 2 G[9] G[11, 1] + 
      G[5] G[12, 1] + G[7] G[12, 1] - 2 G[9] G[12, 1] + 
      2 G[1] G[13, 13] - 2 G[9] G[17, 1] + 2 G[13] G[17, 1] - 
      12 G[1, 1, 1] + 5 G[1, 1, 11] + 5 G[1, 1, 12] + 5 G[1, 11, 1] - 
      2 G[1, 11, 11] - 2 G[1, 11, 12] + 5 G[1, 12, 1] - 
      2 G[1, 12, 11] - 2 G[1, 12, 12] - 2 G[1, 16, 1] + 
      2 G[1, 16, 11] + 2 G[1, 16, 12] + 6 G[1, 17, 1] - G[1, 18, 11] -
       G[1, 18, 12] + 2 G[1, 19, 1] - G[1, 19, 11] - G[1, 19, 12] + 
      5 G[11, 1, 1] - 2 G[11, 1, 11] - 2 G[11, 1, 12] - 
      2 G[11, 11, 1] - 2 G[11, 12, 1] - 2 G[11, 17, 1] + 
      5 G[12, 1, 1] - 2 G[12, 1, 11] - 2 G[12, 1, 12] - 
      2 G[12, 11, 1] - 2 G[12, 12, 1] - 2 G[12, 17, 1] - 
      4 G[16, 1, 1] + 2 G[16, 1, 11] + 2 G[16, 1, 12] + 
      2 G[16, 11, 1] + 2 G[16, 12, 1] + 12 G[17, 1, 1] - 
      2 G[17, 1, 11] - 2 G[17, 1, 12] - 2 G[17, 11, 1] - 
      2 G[17, 12, 1] - G[18, 1, 11] - G[18, 1, 12] - G[18, 11, 1] - 
      G[18, 12, 1] + 4 G[19, 1, 1] - G[19, 1, 11] - G[19, 1, 12] - 
      G[19, 11, 1] - G[19, 12, 1]) + 
   ep^4 (-4 G[1, 1] G[5, 4] + 2 G[1, 11] G[5, 4] + 
      2 G[1, 12] G[5, 4] - G[1, 11] G[5, 5] - G[1, 12] G[5, 5] + 
      4 G[1, 1] G[5, 7] - G[1, 11] G[5, 7] - G[1, 12] G[5, 7] + 
      5 G[1, 1] G[5, 9] - 2 G[1, 11] G[5, 9] - 2 G[1, 12] G[5, 9] - 
      G[1, 1] G[5, 13] - 4 G[1, 1] G[7, 4] + 2 G[1, 11] G[7, 4] + 
      2 G[1, 12] G[7, 4] - G[1, 11] G[7, 5] - G[1, 12] G[7, 5] + 
      4 G[1, 1] G[7, 7] - G[1, 11] G[7, 7] - G[1, 12] G[7, 7] + 
      5 G[1, 1] G[7, 9] - 2 G[1, 11] G[7, 9] - 2 G[1, 12] G[7, 9] - 
      G[1, 1] G[7, 13] + 4 G[1, 1] G[9, 4] - 2 G[1, 11] G[9, 4] - 
      2 G[1, 12] G[9, 4] - 10 G[1, 1] G[9, 9] + 4 G[1, 11] G[9, 9] + 
      4 G[1, 12] G[9, 9] + 4 G[1, 1] G[10, 4] - 2 G[1, 11] G[10, 4] - 
      2 G[1, 12] G[10, 4] + 2 G[1, 11] G[10, 5] + 
      2 G[1, 12] G[10, 5] - 8 G[1, 1] G[10, 7] + 
      2 G[1, 11] G[10, 7] + 2 G[1, 12] G[10, 7] + 2 G[5, 4] G[11, 1] -
       G[5, 5] G[11, 1] - G[5, 7] G[11, 1] - 2 G[5, 9] G[11, 1] + 
      2 G[7, 4] G[11, 1] - G[7, 5] G[11, 1] - G[7, 7] G[11, 1] - 
      2 G[7, 9] G[11, 1] - 2 G[9, 4] G[11, 1] + 4 G[9, 9] G[11, 1] - 
      2 G[10, 4] G[11, 1] + 2 G[10, 5] G[11, 1] + 
      2 G[10, 7] G[11, 1] + 2 G[5, 4] G[12, 1] - G[5, 5] G[12, 1] - 
      G[5, 7] G[12, 1] - 2 G[5, 9] G[12, 1] + 2 G[7, 4] G[12, 1] - 
      G[7, 5] G[12, 1] - G[7, 7] G[12, 1] - 2 G[7, 9] G[12, 1] - 
      2 G[9, 4] G[12, 1] + 4 G[9, 9] G[12, 1] - 2 G[10, 4] G[12, 1] + 
      2 G[10, 5] G[12, 1] + 2 G[10, 7] G[12, 1] + 
      2 G[1, 1] G[13, 13] - 2 G[5, 9] G[17, 1] + 
      2 G[5, 13] G[17, 1] - 2 G[7, 9] G[17, 1] + 
      2 G[7, 13] G[17, 1] + 4 G[9, 9] G[17, 1] - 
      4 G[13, 13] G[17, 1] - 12 G[7] G[1, 1, 1] + 13 G[9] G[1, 1, 1] -
       G[13] G[1, 1, 1] + G[5] G[1, 1, 11] + G[7] G[1, 1, 11] - 
      6 G[9] G[1, 1, 11] + 4 G[10] G[1, 1, 11] + G[5] G[1, 1, 12] + 
      G[7] G[1, 1, 12] - 6 G[9] G[1, 1, 12] + 4 G[10] G[1, 1, 12] + 
      3 G[5] G[1, 11, 1] + 3 G[7] G[1, 11, 1] - 8 G[9] G[1, 11, 1] + 
      2 G[10] G[1, 11, 1] - 2 G[5] G[1, 11, 11] - 
      2 G[7] G[1, 11, 11] + 4 G[9] G[1, 11, 11] - 
      2 G[5] G[1, 11, 12] - 2 G[7] G[1, 11, 12] + 
      4 G[9] G[1, 11, 12] + 3 G[5] G[1, 12, 1] + 3 G[7] G[1, 12, 1] - 
      8 G[9] G[1, 12, 1] + 2 G[10] G[1, 12, 1] - 
      2 G[5] G[1, 12, 11] - 2 G[7] G[1, 12, 11] + 
      4 G[9] G[1, 12, 11] - 2 G[5] G[1, 12, 12] - 
      2 G[7] G[1, 12, 12] + 4 G[9] G[1, 12, 12] - 
      2 G[5] G[1, 16, 1] - 2 G[7] G[1, 16, 1] + 4 G[9] G[1, 16, 1] + 
      2 G[5] G[1, 16, 11] + 2 G[7] G[1, 16, 11] - 
      4 G[9] G[1, 16, 11] + 2 G[5] G[1, 16, 12] + 
      2 G[7] G[1, 16, 12] - 4 G[9] G[1, 16, 12] - 
      2 G[5] G[1, 17, 1] + 6 G[7] G[1, 17, 1] - 6 G[9] G[1, 17, 1] + 
      2 G[13] G[1, 17, 1] + G[5] G[1, 18, 11] + G[7] G[1, 18, 11] - 
      2 G[10] G[1, 18, 11] + G[5] G[1, 18, 12] + G[7] G[1, 18, 12] - 
      2 G[10] G[1, 18, 12] - 2 G[5] G[1, 19, 1] - 
      2 G[7] G[1, 19, 1] + 4 G[10] G[1, 19, 1] + G[5] G[1, 19, 11] + 
      G[7] G[1, 19, 11] - 2 G[10] G[1, 19, 11] + G[5] G[1, 19, 12] + 
      G[7] G[1, 19, 12] - 2 G[10] G[1, 19, 12] + 2 G[1] G[5, 4, 9] - 
      G[1] G[5, 5, 9] + G[1] G[5, 5, 13] - G[1] G[5, 7, 9] + 
      G[1] G[5, 7, 13] - 2 G[1] G[5, 9, 9] + 2 G[1] G[5, 13, 13] - 
      2 G[1] G[5, 16, 13] + 2 G[1] G[7, 4, 9] - G[1] G[7, 5, 9] + 
      G[1] G[7, 5, 13] - G[1] G[7, 7, 9] + G[1] G[7, 7, 13] - 
      2 G[1] G[7, 9, 9] + 2 G[1] G[7, 13, 13] - 2 G[1] G[7, 16, 13] - 
      2 G[1] G[9, 4, 9] + 4 G[1] G[9, 9, 9] - 2 G[1] G[10, 4, 9] + 
      2 G[1] G[10, 5, 9] - 2 G[1] G[10, 5, 13] + 2 G[1] G[10, 7, 9] - 
      2 G[1] G[10, 7, 13] + 2 G[1] G[10, 16, 13] + 
      5 G[5] G[11, 1, 1] + 5 G[7] G[11, 1, 1] - 10 G[9] G[11, 1, 1] - 
      2 G[5] G[11, 1, 11] - 2 G[7] G[11, 1, 11] + 
      4 G[9] G[11, 1, 11] - 2 G[5] G[11, 1, 12] - 
      2 G[7] G[11, 1, 12] + 4 G[9] G[11, 1, 12] - 
      2 G[5] G[11, 11, 1] - 2 G[7] G[11, 11, 1] + 
      4 G[9] G[11, 11, 1] - 2 G[5] G[11, 12, 1] - 
      2 G[7] G[11, 12, 1] + 4 G[9] G[11, 12, 1] - 
      2 G[5] G[11, 17, 1] - 2 G[7] G[11, 17, 1] + 
      4 G[9] G[11, 17, 1] + 5 G[5] G[12, 1, 1] + 5 G[7] G[12, 1, 1] - 
      10 G[9] G[12, 1, 1] - 2 G[5] G[12, 1, 11] - 
      2 G[7] G[12, 1, 11] + 4 G[9] G[12, 1, 11] - 
      2 G[5] G[12, 1, 12] - 2 G[7] G[12, 1, 12] + 
      4 G[9] G[12, 1, 12] - 2 G[5] G[12, 11, 1] - 
      2 G[7] G[12, 11, 1] + 4 G[9] G[12, 11, 1] - 
      2 G[5] G[12, 12, 1] - 2 G[7] G[12, 12, 1] + 
      4 G[9] G[12, 12, 1] - 2 G[5] G[12, 17, 1] - 
      2 G[7] G[12, 17, 1] + 4 G[9] G[12, 17, 1] - 
      4 G[1] G[13, 13, 13] + 2 G[1] G[13, 16, 13] - 
      4 G[5] G[16, 1, 1] - 4 G[7] G[16, 1, 1] + 8 G[9] G[16, 1, 1] + 
      2 G[5] G[16, 1, 11] + 2 G[7] G[16, 1, 11] - 
      4 G[9] G[16, 1, 11] + 2 G[5] G[16, 1, 12] + 
      2 G[7] G[16, 1, 12] - 4 G[9] G[16, 1, 12] + 
      2 G[5] G[16, 11, 1] + 2 G[7] G[16, 11, 1] - 
      4 G[9] G[16, 11, 1] + 2 G[5] G[16, 12, 1] + 
      2 G[7] G[16, 12, 1] - 4 G[9] G[16, 12, 1] - 
      4 G[5] G[17, 1, 1] + 12 G[7] G[17, 1, 1] - 
      10 G[9] G[17, 1, 1] + 2 G[13] G[17, 1, 1] - 
      2 G[5] G[17, 1, 11] - 2 G[7] G[17, 1, 11] + 
      4 G[9] G[17, 1, 11] - 2 G[5] G[17, 1, 12] - 
      2 G[7] G[17, 1, 12] + 4 G[9] G[17, 1, 12] - 
      2 G[5] G[17, 11, 1] - 2 G[7] G[17, 11, 1] + 
      4 G[9] G[17, 11, 1] - 2 G[5] G[17, 12, 1] - 
      2 G[7] G[17, 12, 1] + 4 G[9] G[17, 12, 1] + 
      4 G[9] G[17, 17, 1] - 4 G[13] G[17, 17, 1] + G[5] G[18, 1, 11] +
       G[7] G[18, 1, 11] - 2 G[10] G[18, 1, 11] + G[5] G[18, 1, 12] + 
      G[7] G[18, 1, 12] - 2 G[10] G[18, 1, 12] + G[5] G[18, 11, 1] + 
      G[7] G[18, 11, 1] - 2 G[10] G[18, 11, 1] + G[5] G[18, 12, 1] + 
      G[7] G[18, 12, 1] - 2 G[10] G[18, 12, 1] - 4 G[5] G[19, 1, 1] - 
      4 G[7] G[19, 1, 1] + 8 G[10] G[19, 1, 1] + G[5] G[19, 1, 11] + 
      G[7] G[19, 1, 11] - 2 G[10] G[19, 1, 11] + G[5] G[19, 1, 12] + 
      G[7] G[19, 1, 12] - 2 G[10] G[19, 1, 12] + G[5] G[19, 11, 1] + 
      G[7] G[19, 11, 1] - 2 G[10] G[19, 11, 1] + G[5] G[19, 12, 1] + 
      G[7] G[19, 12, 1] - 2 G[10] G[19, 12, 1] - 28 G[1, 1, 1, 1] + 
      13 G[1, 1, 1, 11] + 13 G[1, 1, 1, 12] + 17 G[1, 1, 11, 1] - 
      10 G[1, 1, 11, 11] - 10 G[1, 1, 11, 12] + 17 G[1, 1, 12, 1] - 
      10 G[1, 1, 12, 11] - 10 G[1, 1, 12, 12] - 10 G[1, 1, 16, 1] + 
      10 G[1, 1, 16, 11] + 10 G[1, 1, 16, 12] + 14 G[1, 1, 17, 1] - 
      G[1, 1, 18, 11] - G[1, 1, 18, 12] + 2 G[1, 1, 19, 1] - 
      G[1, 1, 19, 11] - G[1, 1, 19, 12] + 17 G[1, 11, 1, 1] - 
      8 G[1, 11, 1, 11] - 8 G[1, 11, 1, 12] - 10 G[1, 11, 11, 1] + 
      4 G[1, 11, 11, 11] + 4 G[1, 11, 11, 12] - 10 G[1, 11, 12, 1] + 
      4 G[1, 11, 12, 11] + 4 G[1, 11, 12, 12] + 4 G[1, 11, 16, 1] - 
      4 G[1, 11, 16, 11] - 4 G[1, 11, 16, 12] - 6 G[1, 11, 17, 1] + 
      17 G[1, 12, 1, 1] - 8 G[1, 12, 1, 11] - 8 G[1, 12, 1, 12] - 
      10 G[1, 12, 11, 1] + 4 G[1, 12, 11, 11] + 4 G[1, 12, 11, 12] - 
      10 G[1, 12, 12, 1] + 4 G[1, 12, 12, 11] + 4 G[1, 12, 12, 12] + 
      4 G[1, 12, 16, 1] - 4 G[1, 12, 16, 11] - 4 G[1, 12, 16, 12] - 
      6 G[1, 12, 17, 1] - 14 G[1, 16, 1, 1] + 10 G[1, 16, 1, 11] + 
      10 G[1, 16, 1, 12] + 10 G[1, 16, 11, 1] - 4 G[1, 16, 11, 11] - 
      4 G[1, 16, 11, 12] + 10 G[1, 16, 12, 1] - 4 G[1, 16, 12, 11] - 
      4 G[1, 16, 12, 12] - 4 G[1, 16, 16, 1] + 4 G[1, 16, 16, 11] + 
      4 G[1, 16, 16, 12] - 2 G[1, 16, 18, 11] - 2 G[1, 16, 18, 12] + 
      4 G[1, 16, 19, 1] - 2 G[1, 16, 19, 11] - 2 G[1, 16, 19, 12] + 
      26 G[1, 17, 1, 1] - 6 G[1, 17, 1, 11] - 6 G[1, 17, 1, 12] - 
      6 G[1, 17, 11, 1] - 6 G[1, 17, 12, 1] - 12 G[1, 17, 17, 1] - 
      3 G[1, 18, 1, 11] - 3 G[1, 18, 1, 12] - 3 G[1, 18, 11, 1] + 
      2 G[1, 18, 11, 11] + 2 G[1, 18, 11, 12] - 3 G[1, 18, 12, 1] + 
      2 G[1, 18, 12, 11] + 2 G[1, 18, 12, 12] + 2 G[1, 18, 16, 1] - 
      2 G[1, 18, 16, 11] - 2 G[1, 18, 16, 12] + 2 G[1, 18, 17, 1] + 
      G[1, 18, 18, 11] + G[1, 18, 18, 12] - 2 G[1, 18, 19, 1] + 
      G[1, 18, 19, 11] + G[1, 18, 19, 12] + 6 G[1, 19, 1, 1] - 
      3 G[1, 19, 1, 11] - 3 G[1, 19, 1, 12] - 3 G[1, 19, 11, 1] + 
      2 G[1, 19, 11, 11] + 2 G[1, 19, 11, 12] - 3 G[1, 19, 12, 1] + 
      2 G[1, 19, 12, 11] + 2 G[1, 19, 12, 12] + 2 G[1, 19, 16, 1] - 
      2 G[1, 19, 16, 11] - 2 G[1, 19, 16, 12] - 2 G[1, 19, 17, 1] + 
      G[1, 19, 18, 11] + G[1, 19, 18, 12] - 2 G[1, 19, 19, 1] + 
      G[1, 19, 19, 11] + G[1, 19, 19, 12] + 13 G[11, 1, 1, 1] - 
      6 G[11, 1, 1, 11] - 6 G[11, 1, 1, 12] - 8 G[11, 1, 11, 1] + 
      4 G[11, 1, 11, 11] + 4 G[11, 1, 11, 12] - 8 G[11, 1, 12, 1] + 
      4 G[11, 1, 12, 11] + 4 G[11, 1, 12, 12] + 4 G[11, 1, 16, 1] - 
      4 G[11, 1, 16, 11] - 4 G[11, 1, 16, 12] - 6 G[11, 1, 17, 1] - 
      10 G[11, 11, 1, 1] + 4 G[11, 11, 1, 11] + 4 G[11, 11, 1, 12] + 
      4 G[11, 11, 11, 1] + 4 G[11, 11, 12, 1] + 4 G[11, 11, 17, 1] - 
      10 G[11, 12, 1, 1] + 4 G[11, 12, 1, 11] + 4 G[11, 12, 1, 12] + 
      4 G[11, 12, 11, 1] + 4 G[11, 12, 12, 1] + 4 G[11, 12, 17, 1] + 
      8 G[11, 16, 1, 1] - 4 G[11, 16, 1, 11] - 4 G[11, 16, 1, 12] - 
      4 G[11, 16, 11, 1] - 4 G[11, 16, 12, 1] - 10 G[11, 17, 1, 1] + 
      4 G[11, 17, 1, 11] + 4 G[11, 17, 1, 12] + 4 G[11, 17, 11, 1] + 
      4 G[11, 17, 12, 1] + 4 G[11, 17, 17, 1] + 13 G[12, 1, 1, 1] - 
      6 G[12, 1, 1, 11] - 6 G[12, 1, 1, 12] - 8 G[12, 1, 11, 1] + 
      4 G[12, 1, 11, 11] + 4 G[12, 1, 11, 12] - 8 G[12, 1, 12, 1] + 
      4 G[12, 1, 12, 11] + 4 G[12, 1, 12, 12] + 4 G[12, 1, 16, 1] - 
      4 G[12, 1, 16, 11] - 4 G[12, 1, 16, 12] - 6 G[12, 1, 17, 1] - 
      10 G[12, 11, 1, 1] + 4 G[12, 11, 1, 11] + 4 G[12, 11, 1, 12] + 
      4 G[12, 11, 11, 1] + 4 G[12, 11, 12, 1] + 4 G[12, 11, 17, 1] - 
      10 G[12, 12, 1, 1] + 4 G[12, 12, 1, 11] + 4 G[12, 12, 1, 12] + 
      4 G[12, 12, 11, 1] + 4 G[12, 12, 12, 1] + 4 G[12, 12, 17, 1] + 
      8 G[12, 16, 1, 1] - 4 G[12, 16, 1, 11] - 4 G[12, 16, 1, 12] - 
      4 G[12, 16, 11, 1] - 4 G[12, 16, 12, 1] - 10 G[12, 17, 1, 1] + 
      4 G[12, 17, 1, 11] + 4 G[12, 17, 1, 12] + 4 G[12, 17, 11, 1] + 
      4 G[12, 17, 12, 1] + 4 G[12, 17, 17, 1] - 12 G[16, 1, 1, 1] + 
      10 G[16, 1, 1, 11] + 10 G[16, 1, 1, 12] + 10 G[16, 1, 11, 1] - 
      4 G[16, 1, 11, 11] - 4 G[16, 1, 11, 12] + 10 G[16, 1, 12, 1] - 
      4 G[16, 1, 12, 11] - 4 G[16, 1, 12, 12] - 4 G[16, 1, 16, 1] + 
      4 G[16, 1, 16, 11] + 4 G[16, 1, 16, 12] + 4 G[16, 1, 17, 1] - 
      2 G[16, 1, 18, 11] - 2 G[16, 1, 18, 12] + 4 G[16, 1, 19, 1] - 
      2 G[16, 1, 19, 11] - 2 G[16, 1, 19, 12] + 10 G[16, 11, 1, 1] - 
      4 G[16, 11, 1, 11] - 4 G[16, 11, 1, 12] - 4 G[16, 11, 11, 1] - 
      4 G[16, 11, 12, 1] - 4 G[16, 11, 17, 1] + 10 G[16, 12, 1, 1] - 
      4 G[16, 12, 1, 11] - 4 G[16, 12, 1, 12] - 4 G[16, 12, 11, 1] - 
      4 G[16, 12, 12, 1] - 4 G[16, 12, 17, 1] - 8 G[16, 16, 1, 1] + 
      4 G[16, 16, 1, 11] + 4 G[16, 16, 1, 12] + 4 G[16, 16, 11, 1] + 
      4 G[16, 16, 12, 1] + 8 G[16, 17, 1, 1] - 4 G[16, 17, 1, 11] - 
      4 G[16, 17, 1, 12] - 4 G[16, 17, 11, 1] - 4 G[16, 17, 12, 1] - 
      2 G[16, 18, 1, 11] - 2 G[16, 18, 1, 12] - 2 G[16, 18, 11, 1] - 
      2 G[16, 18, 12, 1] + 8 G[16, 19, 1, 1] - 2 G[16, 19, 1, 11] - 
      2 G[16, 19, 1, 12] - 2 G[16, 19, 11, 1] - 2 G[16, 19, 12, 1] + 
      36 G[17, 1, 1, 1] - 10 G[17, 1, 1, 11] - 10 G[17, 1, 1, 12] - 
      10 G[17, 1, 11, 1] + 4 G[17, 1, 11, 11] + 4 G[17, 1, 11, 12] - 
      10 G[17, 1, 12, 1] + 4 G[17, 1, 12, 11] + 4 G[17, 1, 12, 12] + 
      4 G[17, 1, 16, 1] - 4 G[17, 1, 16, 11] - 4 G[17, 1, 16, 12] - 
      20 G[17, 1, 17, 1] + 2 G[17, 1, 18, 11] + 2 G[17, 1, 18, 12] - 
      4 G[17, 1, 19, 1] + 2 G[17, 1, 19, 11] + 2 G[17, 1, 19, 12] - 
      10 G[17, 11, 1, 1] + 4 G[17, 11, 1, 11] + 4 G[17, 11, 1, 12] + 
      4 G[17, 11, 11, 1] + 4 G[17, 11, 12, 1] + 4 G[17, 11, 17, 1] - 
      10 G[17, 12, 1, 1] + 4 G[17, 12, 1, 11] + 4 G[17, 12, 1, 12] + 
      4 G[17, 12, 11, 1] + 4 G[17, 12, 12, 1] + 4 G[17, 12, 17, 1] + 
      8 G[17, 16, 1, 1] - 4 G[17, 16, 1, 11] - 4 G[17, 16, 1, 12] - 
      4 G[17, 16, 11, 1] - 4 G[17, 16, 12, 1] - 40 G[17, 17, 1, 1] + 
      4 G[17, 17, 1, 11] + 4 G[17, 17, 1, 12] + 4 G[17, 17, 11, 1] + 
      4 G[17, 17, 12, 1] + 2 G[17, 18, 1, 11] + 2 G[17, 18, 1, 12] + 
      2 G[17, 18, 11, 1] + 2 G[17, 18, 12, 1] - 8 G[17, 19, 1, 1] + 
      2 G[17, 19, 1, 11] + 2 G[17, 19, 1, 12] + 2 G[17, 19, 11, 1] + 
      2 G[17, 19, 12, 1] - 5 G[18, 1, 1, 11] - 5 G[18, 1, 1, 12] - 
      5 G[18, 1, 11, 1] + 2 G[18, 1, 11, 11] + 2 G[18, 1, 11, 12] - 
      5 G[18, 1, 12, 1] + 2 G[18, 1, 12, 11] + 2 G[18, 1, 12, 12] + 
      2 G[18, 1, 16, 1] - 2 G[18, 1, 16, 11] - 2 G[18, 1, 16, 12] + 
      2 G[18, 1, 17, 1] + G[18, 1, 18, 11] + G[18, 1, 18, 12] - 
      2 G[18, 1, 19, 1] + G[18, 1, 19, 11] + G[18, 1, 19, 12] - 
      5 G[18, 11, 1, 1] + 2 G[18, 11, 1, 11] + 2 G[18, 11, 1, 12] + 
      2 G[18, 11, 11, 1] + 2 G[18, 11, 12, 1] + 2 G[18, 11, 17, 1] - 
      5 G[18, 12, 1, 1] + 2 G[18, 12, 1, 11] + 2 G[18, 12, 1, 12] + 
      2 G[18, 12, 11, 1] + 2 G[18, 12, 12, 1] + 2 G[18, 12, 17, 1] + 
      4 G[18, 16, 1, 1] - 2 G[18, 16, 1, 11] - 2 G[18, 16, 1, 12] - 
      2 G[18, 16, 11, 1] - 2 G[18, 16, 12, 1] + 4 G[18, 17, 1, 1] + 
      2 G[18, 17, 1, 11] + 2 G[18, 17, 1, 12] + 2 G[18, 17, 11, 1] + 
      2 G[18, 17, 12, 1] + G[18, 18, 1, 11] + G[18, 18, 1, 12] + 
      G[18, 18, 11, 1] + G[18, 18, 12, 1] - 4 G[18, 19, 1, 1] + 
      G[18, 19, 1, 11] + G[18, 19, 1, 12] + G[18, 19, 11, 1] + 
      G[18, 19, 12, 1] + 12 G[19, 1, 1, 1] - 5 G[19, 1, 1, 11] - 
      5 G[19, 1, 1, 12] - 5 G[19, 1, 11, 1] + 2 G[19, 1, 11, 11] + 
      2 G[19, 1, 11, 12] - 5 G[19, 1, 12, 1] + 2 G[19, 1, 12, 11] + 
      2 G[19, 1, 12, 12] + 2 G[19, 1, 16, 1] - 2 G[19, 1, 16, 11] - 
      2 G[19, 1, 16, 12] - 6 G[19, 1, 17, 1] + G[19, 1, 18, 11] + 
      G[19, 1, 18, 12] - 2 G[19, 1, 19, 1] + G[19, 1, 19, 11] + 
      G[19, 1, 19, 12] - 5 G[19, 11, 1, 1] + 2 G[19, 11, 1, 11] + 
      2 G[19, 11, 1, 12] + 2 G[19, 11, 11, 1] + 2 G[19, 11, 12, 1] + 
      2 G[19, 11, 17, 1] - 5 G[19, 12, 1, 1] + 2 G[19, 12, 1, 11] + 
      2 G[19, 12, 1, 12] + 2 G[19, 12, 11, 1] + 2 G[19, 12, 12, 1] + 
      2 G[19, 12, 17, 1] + 4 G[19, 16, 1, 1] - 2 G[19, 16, 1, 11] - 
      2 G[19, 16, 1, 12] - 2 G[19, 16, 11, 1] - 2 G[19, 16, 12, 1] - 
      12 G[19, 17, 1, 1] + 2 G[19, 17, 1, 11] + 2 G[19, 17, 1, 12] + 
      2 G[19, 17, 11, 1] + 2 G[19, 17, 12, 1] + G[19, 18, 1, 11] + 
      G[19, 18, 1, 12] + G[19, 18, 11, 1] + G[19, 18, 12, 1] - 
      4 G[19, 19, 1, 1] + G[19, 19, 1, 11] + G[19, 19, 1, 12] + 
      G[19, 19, 11, 1] + G[19, 19, 12, 1]) + ep^5 HELP["Int", 1], 
 MI[27] -> 
  ep^4 (1/6 \[Pi]^2 G[1, 1] - 1/6 \[Pi]^2 G[1, 14] - 
      1/6 \[Pi]^2 G[1, 15] - 1/3 \[Pi]^2 G[16, 1] - 
      2 G[1, 1] G[16, 4] + 2 G[1, 11] G[16, 5] + 2 G[1, 12] G[16, 5] +
       G[16, 1] G[16, 5] + 3 G[1, 1] G[16, 7] + G[16, 1] G[16, 7] - 
      1/6 \[Pi]^2 G[16, 8] - G[1, 11] G[16, 8] - G[1, 12] G[16, 8] - 
      2 G[16, 1] G[16, 8] - G[16, 5] G[16, 11] - G[16, 7] G[16, 11] + 
      2 G[16, 8] G[16, 11] - G[16, 5] G[16, 12] - 
      G[16, 7] G[16, 12] + 2 G[16, 8] G[16, 12] - G[1, 11] G[16, 13] -
       G[1, 12] G[16, 13] + 1/3 \[Pi]^2 G[16, 14] + 
      1/3 \[Pi]^2 G[16, 15] - G[16, 7] G[18, 11] + 
      G[16, 13] G[18, 11] - G[16, 7] G[18, 12] + 
      G[16, 13] G[18, 12] + 2 G[16, 5] G[19, 1] - 
      2 G[16, 13] G[19, 1] - G[16, 5] G[19, 11] + 
      G[16, 13] G[19, 11] - G[16, 5] G[19, 12] + G[16, 13] G[19, 12] -
       G[1] G[16, 4, 4] + G[11] G[16, 4, 4] + G[12] G[16, 4, 4] - 
      G[11] G[16, 4, 5] - G[12] G[16, 4, 5] + 2 G[1] G[16, 4, 7] - 
      G[11] G[16, 4, 7] - G[12] G[16, 4, 7] - G[1] G[16, 4, 13] + 
      G[11] G[16, 4, 13] + G[12] G[16, 4, 13] + G[1] G[16, 5, 4] - 
      G[11] G[16, 5, 4] - G[12] G[16, 5, 4] + G[11] G[16, 5, 5] + 
      G[12] G[16, 5, 5] - 2 G[1] G[16, 5, 13] + G[1] G[16, 7, 4] - 
      G[11] G[16, 7, 4] - G[12] G[16, 7, 4] - 2 G[1] G[16, 7, 7] + 
      G[11] G[16, 7, 7] + G[12] G[16, 7, 7] + 2 G[1] G[16, 7, 13] + 
      G[11] G[16, 8, 5] + G[12] G[16, 8, 5] - 2 G[1] G[16, 8, 7] + 
      G[11] G[16, 8, 7] + G[12] G[16, 8, 7] + G[1] G[16, 8, 13] - 
      G[11] G[16, 8, 13] - G[12] G[16, 8, 13] - G[1] G[16, 13, 4] + 
      G[11] G[16, 13, 4] + G[12] G[16, 13, 4] - G[11] G[16, 13, 5] - 
      G[12] G[16, 13, 5] + 2 G[1] G[16, 13, 7] - G[11] G[16, 13, 7] - 
      G[12] G[16, 13, 7] + G[1] G[16, 16, 4] - G[11] G[16, 16, 4] - 
      G[12] G[16, 16, 4] + G[11] G[16, 16, 5] + G[12] G[16, 16, 5] - 
      2 G[1] G[16, 16, 7] + G[11] G[16, 16, 7] + G[12] G[16, 16, 7] + 
      G[1] G[16, 16, 13] - G[11] G[16, 16, 13] - G[12] G[16, 16, 13] +
       G[1, 1, 16, 1] - G[1, 1, 16, 11] - G[1, 1, 16, 12] - 
      G[1, 1, 18, 11] - G[1, 1, 18, 12] - 2 G[1, 14, 1, 11] - 
      2 G[1, 14, 1, 12] - 2 G[1, 14, 16, 1] + 2 G[1, 14, 16, 11] + 
      2 G[1, 14, 16, 12] + G[1, 14, 18, 11] + G[1, 14, 18, 12] - 
      2 G[1, 14, 19, 1] + G[1, 14, 19, 11] + G[1, 14, 19, 12] - 
      2 G[1, 15, 1, 11] - 2 G[1, 15, 1, 12] - 2 G[1, 15, 16, 1] + 
      2 G[1, 15, 16, 11] + 2 G[1, 15, 16, 12] + G[1, 15, 18, 11] + 
      G[1, 15, 18, 12] - 2 G[1, 15, 19, 1] + G[1, 15, 19, 11] + 
      G[1, 15, 19, 12] + G[1, 18, 1, 11] + G[1, 18, 1, 12] + 
      G[1, 18, 16, 1] - G[1, 18, 16, 11] - G[1, 18, 16, 12] + 
      G[1, 18, 18, 11] + G[1, 18, 18, 12] - 3 G[16, 1, 1, 11] - 
      3 G[16, 1, 1, 12] - 3 G[16, 1, 16, 1] + 3 G[16, 1, 16, 11] + 
      3 G[16, 1, 16, 12] + 3 G[16, 1, 18, 11] + 3 G[16, 1, 18, 12] - 
      4 G[16, 1, 19, 1] + 2 G[16, 1, 19, 11] + 2 G[16, 1, 19, 12] + 
      G[16, 4, 4, 9] - G[16, 4, 5, 9] + G[16, 4, 5, 13] - 
      G[16, 4, 7, 9] + G[16, 4, 7, 13] + G[16, 4, 13, 9] - 
      G[16, 4, 16, 13] - G[16, 5, 4, 9] + G[16, 5, 5, 9] - 
      G[16, 5, 5, 13] + G[16, 5, 16, 13] - G[16, 7, 4, 9] + 
      G[16, 7, 7, 9] - G[16, 7, 7, 13] + G[16, 7, 16, 13] + 
      G[16, 8, 5, 9] - G[16, 8, 5, 13] + G[16, 8, 7, 9] - 
      G[16, 8, 7, 13] - G[16, 8, 13, 9] + G[16, 8, 16, 13] + 
      G[16, 13, 4, 9] - G[16, 13, 5, 9] + G[16, 13, 5, 13] - 
      G[16, 13, 7, 9] + G[16, 13, 7, 13] - G[16, 13, 16, 13] + 
      4 G[16, 14, 1, 11] + 4 G[16, 14, 1, 12] + 4 G[16, 14, 16, 1] - 
      4 G[16, 14, 16, 11] - 4 G[16, 14, 16, 12] - 
      2 G[16, 14, 18, 11] - 2 G[16, 14, 18, 12] + 
      4 G[16, 14, 19, 1] - 2 G[16, 14, 19, 11] - 
      2 G[16, 14, 19, 12] + 4 G[16, 15, 1, 11] + 4 G[16, 15, 1, 12] + 
      4 G[16, 15, 16, 1] - 4 G[16, 15, 16, 11] - 
      4 G[16, 15, 16, 12] - 2 G[16, 15, 18, 11] - 
      2 G[16, 15, 18, 12] + 4 G[16, 15, 19, 1] - 
      2 G[16, 15, 19, 11] - 2 G[16, 15, 19, 12] - G[16, 16, 4, 9] + 
      G[16, 16, 5, 9] - G[16, 16, 5, 13] + G[16, 16, 7, 9] - 
      G[16, 16, 7, 13] - G[16, 16, 13, 9] + G[16, 16, 16, 13] - 
      G[16, 18, 1, 11] - G[16, 18, 1, 12] - G[16, 18, 16, 1] + 
      G[16, 18, 16, 11] + G[16, 18, 16, 12] - G[16, 18, 18, 11] - 
      G[16, 18, 18, 12] - 3 G[16, 19, 1, 1] + G[16, 19, 1, 11] + 
      G[16, 19, 1, 12] - G[16, 19, 16, 1] + G[16, 19, 16, 11] + 
      G[16, 19, 16, 12] + 2 G[16, 19, 19, 1] - G[16, 19, 19, 11] - 
      G[16, 19, 19, 12]) + ep^5 HELP["Int", 1], 
 MI[28] -> 
  ep^3 (-3 G[7] G[1, 1] + 2 G[5] G[1, 11] + 2 G[5] G[1, 12] + 
      G[1] G[5, 4] - G[11] G[5, 4] - G[12] G[5, 4] + G[11] G[5, 5] + 
      G[12] G[5, 5] - 2 G[1] G[5, 13] - G[1] G[7, 4] + G[11] G[7, 4] +
       G[12] G[7, 4] + 2 G[1] G[7, 7] - G[11] G[7, 7] - 
      G[12] G[7, 7] - 2 G[1] G[7, 13] + G[5] G[16, 1] - 
      G[7] G[16, 1] - G[5] G[16, 11] + G[7] G[16, 11] - 
      G[5] G[16, 12] + G[7] G[16, 12] + 2 G[1] G[16, 13] + 
      G[7] G[18, 11] + G[7] G[18, 12] + 2 G[5] G[19, 1] - 
      G[5] G[19, 11] - G[5] G[19, 12] + 3 G[1, 1, 11] + 
      3 G[1, 1, 12] + G[1, 16, 1] - G[1, 16, 11] - G[1, 16, 12] - 
      G[1, 18, 11] - G[1, 18, 12] + 4 G[1, 19, 1] - 2 G[1, 19, 11] - 
      2 G[1, 19, 12] - G[5, 4, 9] + G[5, 5, 9] - G[5, 5, 13] + 
      G[5, 16, 13] + G[7, 4, 9] - G[7, 7, 9] + G[7, 7, 13] - 
      G[7, 16, 13] - G[18, 1, 11] - G[18, 1, 12] - G[18, 16, 1] + 
      G[18, 16, 11] + G[18, 16, 12] - G[18, 18, 11] - G[18, 18, 12] + 
      3 G[19, 1, 1] - G[19, 1, 11] - G[19, 1, 12] + G[19, 16, 1] - 
      G[19, 16, 11] - G[19, 16, 12] - 2 G[19, 19, 1] + G[19, 19, 11] +
       G[19, 19, 12]) + 
   ep^4 (-(1/3) \[Pi]^2 G[1] G[5] - 
      1/3 \[Pi]^2 G[1] G[7] - \[Pi]^2 G[1, 1] + 
      2/3 \[Pi]^2 G[1, 14] + 2/3 \[Pi]^2 G[1, 15] + 
      7 G[1, 1] G[5, 4] - 3 G[1, 11] G[5, 4] - 3 G[1, 12] G[5, 4] - 
      6 G[1, 11] G[5, 5] - 6 G[1, 12] G[5, 5] - 3 G[1, 1] G[5, 7] + 
      1/3 \[Pi]^2 G[5, 8] + 2 G[1, 11] G[5, 8] + 2 G[1, 12] G[5, 8] + 
      G[1, 11] G[5, 10] + G[1, 12] G[5, 10] - 2 G[1, 1] G[5, 13] + 
      2 G[1, 11] G[5, 13] + 2 G[1, 12] G[5, 13] - 7 G[1, 1] G[7, 4] + 
      3 G[1, 11] G[7, 4] + 3 G[1, 12] G[7, 4] + 2 G[1, 11] G[7, 5] + 
      2 G[1, 12] G[7, 5] + 14 G[1, 1] G[7, 7] - 2 G[1, 11] G[7, 7] - 
      2 G[1, 12] G[7, 7] - 1/3 \[Pi]^2 G[7, 8] - 2 G[1, 11] G[7, 8] - 
      2 G[1, 12] G[7, 8] - G[1, 11] G[7, 10] - G[1, 12] G[7, 10] - 
      2 G[1, 1] G[7, 13] - 2 G[1, 11] G[7, 13] - 
      2 G[1, 12] G[7, 13] + 4 G[1, 11] G[10, 5] + 
      4 G[1, 12] G[10, 5] - 6 G[1, 1] G[10, 7] - 4 G[5, 4] G[11, 1] + 
      4 G[5, 5] G[11, 1] + 4 G[7, 4] G[11, 1] - 4 G[7, 7] G[11, 1] + 
      4 G[5, 4] G[11, 11] - 4 G[5, 5] G[11, 11] - 
      4 G[7, 4] G[11, 11] + 4 G[7, 7] G[11, 11] + 
      4 G[5, 4] G[11, 12] - 4 G[5, 5] G[11, 12] - 
      4 G[7, 4] G[11, 12] + 4 G[7, 7] G[11, 12] - 
      4 G[5, 4] G[12, 1] + 4 G[5, 5] G[12, 1] + 4 G[7, 4] G[12, 1] - 
      4 G[7, 7] G[12, 1] + 4 G[5, 4] G[12, 11] - 
      4 G[5, 5] G[12, 11] - 4 G[7, 4] G[12, 11] + 
      4 G[7, 7] G[12, 11] + 4 G[5, 4] G[12, 12] - 
      4 G[5, 5] G[12, 12] - 4 G[7, 4] G[12, 12] + 
      4 G[7, 7] G[12, 12] + 2 G[5, 4] G[16, 1] - 6 G[5, 5] G[16, 1] - 
      G[5, 7] G[16, 1] + 4 G[5, 8] G[16, 1] - 2 G[7, 4] G[16, 1] + 
      G[7, 5] G[16, 1] + 6 G[7, 7] G[16, 1] - 4 G[7, 8] G[16, 1] + 
      2 G[10, 5] G[16, 1] - 2 G[10, 7] G[16, 1] - 
      2 G[5, 4] G[16, 11] + 6 G[5, 5] G[16, 11] + G[5, 7] G[16, 11] - 
      4 G[5, 8] G[16, 11] + 2 G[7, 4] G[16, 11] - G[7, 5] G[16, 11] - 
      6 G[7, 7] G[16, 11] + 4 G[7, 8] G[16, 11] - 
      2 G[10, 5] G[16, 11] + 2 G[10, 7] G[16, 11] - 
      2 G[5, 4] G[16, 12] + 6 G[5, 5] G[16, 12] + G[5, 7] G[16, 12] - 
      4 G[5, 8] G[16, 12] + 2 G[7, 4] G[16, 12] - G[7, 5] G[16, 12] - 
      6 G[7, 7] G[16, 12] + 4 G[7, 8] G[16, 12] - 
      2 G[10, 5] G[16, 12] + 2 G[10, 7] G[16, 12] + 
      2 G[1, 1] G[16, 13] - 2 G[5, 5] G[17, 1] + 
      4 G[5, 13] G[17, 1] - 2 G[7, 7] G[17, 1] + 
      4 G[7, 13] G[17, 1] - 4 G[16, 13] G[17, 1] + 
      2/3 \[Pi]^2 G[18, 1] + G[5, 5] G[18, 11] + G[5, 7] G[18, 11] - 
      G[5, 10] G[18, 11] - 2 G[5, 13] G[18, 11] - 
      5 G[7, 7] G[18, 11] + G[7, 10] G[18, 11] + 
      2 G[7, 13] G[18, 11] + 2 G[10, 7] G[18, 11] + 
      G[5, 5] G[18, 12] + G[5, 7] G[18, 12] - G[5, 10] G[18, 12] - 
      2 G[5, 13] G[18, 12] - 5 G[7, 7] G[18, 12] + 
      G[7, 10] G[18, 12] + 2 G[7, 13] G[18, 12] + 
      2 G[10, 7] G[18, 12] - 1/3 \[Pi]^2 G[18, 14] - 
      1/3 \[Pi]^2 G[18, 15] - 10 G[5, 5] G[19, 1] + 
      2 G[5, 10] G[19, 1] + 4 G[5, 13] G[19, 1] + 
      2 G[7, 5] G[19, 1] + 2 G[7, 7] G[19, 1] - 2 G[7, 10] G[19, 1] - 
      4 G[7, 13] G[19, 1] + 4 G[10, 5] G[19, 1] + 
      5 G[5, 5] G[19, 11] - G[5, 10] G[19, 11] - 
      2 G[5, 13] G[19, 11] - G[7, 5] G[19, 11] - G[7, 7] G[19, 11] + 
      G[7, 10] G[19, 11] + 2 G[7, 13] G[19, 11] - 
      2 G[10, 5] G[19, 11] + 5 G[5, 5] G[19, 12] - 
      G[5, 10] G[19, 12] - 2 G[5, 13] G[19, 12] - G[7, 5] G[19, 12] - 
      G[7, 7] G[19, 12] + G[7, 10] G[19, 12] + 2 G[7, 13] G[19, 12] - 
      2 G[10, 5] G[19, 12] + 1/3 \[Pi]^2 G[19, 14] + 
      1/3 \[Pi]^2 G[19, 15] - 9 G[7] G[1, 1, 1] + 
      2 G[5] G[1, 1, 11] - 3 G[7] G[1, 1, 11] + 6 G[10] G[1, 1, 11] + 
      2 G[5] G[1, 1, 12] - 3 G[7] G[1, 1, 12] + 6 G[10] G[1, 1, 12] + 
      8 G[5] G[1, 11, 1] - 8 G[5] G[1, 11, 11] - 
      8 G[5] G[1, 11, 12] + 8 G[5] G[1, 12, 1] - 
      8 G[5] G[1, 12, 11] - 8 G[5] G[1, 12, 12] - 
      12 G[5] G[1, 16, 1] + G[7] G[1, 16, 1] + 2 G[10] G[1, 16, 1] + 
      8 G[5] G[1, 16, 11] + 3 G[7] G[1, 16, 11] - 
      2 G[10] G[1, 16, 11] + 8 G[5] G[1, 16, 12] + 
      3 G[7] G[1, 16, 12] - 2 G[10] G[1, 16, 12] - 
      12 G[5] G[1, 17, 1] + 14 G[7] G[1, 17, 1] + 
      2 G[5] G[1, 18, 11] + 3 G[7] G[1, 18, 11] - 
      2 G[10] G[1, 18, 11] + 2 G[5] G[1, 18, 12] + 
      3 G[7] G[1, 18, 12] - 2 G[10] G[1, 18, 12] - 
      4 G[5] G[1, 19, 1] - 4 G[7] G[1, 19, 1] + 8 G[10] G[1, 19, 1] + 
      2 G[5] G[1, 19, 11] + 2 G[7] G[1, 19, 11] - 
      4 G[10] G[1, 19, 11] + 2 G[5] G[1, 19, 12] + 
      2 G[7] G[1, 19, 12] - 4 G[10] G[1, 19, 12] + 
      3 G[1] G[5, 4, 4] - 3 G[11] G[5, 4, 4] - 3 G[12] G[5, 4, 4] + 
      2 G[11] G[5, 4, 5] + 2 G[12] G[5, 4, 5] - 4 G[1] G[5, 4, 7] + 
      2 G[11] G[5, 4, 7] + 2 G[12] G[5, 4, 7] - 4 G[1] G[5, 4, 9] + 
      4 G[11] G[5, 4, 9] + 4 G[12] G[5, 4, 9] + 2 G[1] G[5, 4, 13] - 
      2 G[11] G[5, 4, 13] - 2 G[12] G[5, 4, 13] - 6 G[1] G[5, 5, 4] + 
      6 G[11] G[5, 5, 4] + 6 G[12] G[5, 5, 4] - 5 G[11] G[5, 5, 5] - 
      5 G[12] G[5, 5, 5] + 2 G[1] G[5, 5, 7] - G[11] G[5, 5, 7] - 
      G[12] G[5, 5, 7] + 4 G[1] G[5, 5, 9] - 4 G[11] G[5, 5, 9] - 
      4 G[12] G[5, 5, 9] + 6 G[1] G[5, 5, 13] - G[1] G[5, 7, 4] + 
      G[11] G[5, 7, 4] + G[12] G[5, 7, 4] + 2 G[1] G[5, 7, 7] - 
      G[11] G[5, 7, 7] - G[12] G[5, 7, 7] - 2 G[1] G[5, 7, 13] - 
      2 G[11] G[5, 8, 5] - 2 G[12] G[5, 8, 5] + 4 G[1] G[5, 8, 7] - 
      2 G[11] G[5, 8, 7] - 2 G[12] G[5, 8, 7] - 2 G[1] G[5, 8, 13] + 
      2 G[11] G[5, 8, 13] + 2 G[12] G[5, 8, 13] + G[1] G[5, 10, 4] - 
      G[11] G[5, 10, 4] - G[12] G[5, 10, 4] + G[11] G[5, 10, 5] + 
      G[12] G[5, 10, 5] - 2 G[1] G[5, 10, 7] + G[11] G[5, 10, 7] + 
      G[12] G[5, 10, 7] + 2 G[1] G[5, 13, 4] - 2 G[11] G[5, 13, 4] - 
      2 G[12] G[5, 13, 4] + 2 G[11] G[5, 13, 5] + 
      2 G[12] G[5, 13, 5] - 4 G[1] G[5, 13, 7] + 
      2 G[11] G[5, 13, 7] + 2 G[12] G[5, 13, 7] + 
      4 G[1] G[5, 13, 13] - 2 G[1] G[5, 16, 4] + 
      2 G[11] G[5, 16, 4] + 2 G[12] G[5, 16, 4] - 
      2 G[11] G[5, 16, 5] - 2 G[12] G[5, 16, 5] + 
      4 G[1] G[5, 16, 7] - 2 G[11] G[5, 16, 7] - 
      2 G[12] G[5, 16, 7] - 6 G[1] G[5, 16, 13] + 
      2 G[11] G[5, 16, 13] + 2 G[12] G[5, 16, 13] - 
      3 G[1] G[7, 4, 4] + 3 G[11] G[7, 4, 4] + 3 G[12] G[7, 4, 4] - 
      2 G[11] G[7, 4, 5] - 2 G[12] G[7, 4, 5] + 4 G[1] G[7, 4, 7] - 
      2 G[11] G[7, 4, 7] - 2 G[12] G[7, 4, 7] + 4 G[1] G[7, 4, 9] - 
      4 G[11] G[7, 4, 9] - 4 G[12] G[7, 4, 9] - 2 G[1] G[7, 4, 13] + 
      2 G[11] G[7, 4, 13] + 2 G[12] G[7, 4, 13] + G[1] G[7, 5, 4] - 
      G[11] G[7, 5, 4] - G[12] G[7, 5, 4] + G[11] G[7, 5, 5] + 
      G[12] G[7, 5, 5] - 2 G[1] G[7, 5, 13] + 6 G[1] G[7, 7, 4] - 
      6 G[11] G[7, 7, 4] - 6 G[12] G[7, 7, 4] + G[11] G[7, 7, 5] + 
      G[12] G[7, 7, 5] - 10 G[1] G[7, 7, 7] + 5 G[11] G[7, 7, 7] + 
      5 G[12] G[7, 7, 7] - 4 G[1] G[7, 7, 9] + 4 G[11] G[7, 7, 9] + 
      4 G[12] G[7, 7, 9] + 6 G[1] G[7, 7, 13] + 2 G[11] G[7, 8, 5] + 
      2 G[12] G[7, 8, 5] - 4 G[1] G[7, 8, 7] + 2 G[11] G[7, 8, 7] + 
      2 G[12] G[7, 8, 7] + 2 G[1] G[7, 8, 13] - 2 G[11] G[7, 8, 13] - 
      2 G[12] G[7, 8, 13] - G[1] G[7, 10, 4] + G[11] G[7, 10, 4] + 
      G[12] G[7, 10, 4] - G[11] G[7, 10, 5] - G[12] G[7, 10, 5] + 
      2 G[1] G[7, 10, 7] - G[11] G[7, 10, 7] - G[12] G[7, 10, 7] - 
      2 G[1] G[7, 13, 4] + 2 G[11] G[7, 13, 4] + 
      2 G[12] G[7, 13, 4] - 2 G[11] G[7, 13, 5] - 
      2 G[12] G[7, 13, 5] + 4 G[1] G[7, 13, 7] - 
      2 G[11] G[7, 13, 7] - 2 G[12] G[7, 13, 7] + 
      4 G[1] G[7, 13, 13] + 2 G[1] G[7, 16, 4] - 
      2 G[11] G[7, 16, 4] - 2 G[12] G[7, 16, 4] + 
      2 G[11] G[7, 16, 5] + 2 G[12] G[7, 16, 5] - 
      4 G[1] G[7, 16, 7] + 2 G[11] G[7, 16, 7] + 
      2 G[12] G[7, 16, 7] - 2 G[1] G[7, 16, 13] - 
      2 G[11] G[7, 16, 13] - 2 G[12] G[7, 16, 13] + 
      2 G[1] G[10, 5, 4] - 2 G[11] G[10, 5, 4] - 
      2 G[12] G[10, 5, 4] + 2 G[11] G[10, 5, 5] + 
      2 G[12] G[10, 5, 5] - 4 G[1] G[10, 5, 13] - 
      2 G[1] G[10, 7, 4] + 2 G[11] G[10, 7, 4] + 
      2 G[12] G[10, 7, 4] + 4 G[1] G[10, 7, 7] - 
      2 G[11] G[10, 7, 7] - 2 G[12] G[10, 7, 7] - 
      4 G[1] G[10, 7, 13] + 4 G[1] G[10, 16, 13] + 
      7 G[5] G[16, 1, 1] - 7 G[7] G[16, 1, 1] - 2 G[5] G[16, 1, 11] + 
      2 G[7] G[16, 1, 11] - 2 G[5] G[16, 1, 12] + 
      2 G[7] G[16, 1, 12] - 4 G[5] G[16, 11, 1] + 
      4 G[7] G[16, 11, 1] + 4 G[5] G[16, 11, 11] - 
      4 G[7] G[16, 11, 11] + 4 G[5] G[16, 11, 12] - 
      4 G[7] G[16, 11, 12] - 4 G[5] G[16, 12, 1] + 
      4 G[7] G[16, 12, 1] + 4 G[5] G[16, 12, 11] - 
      4 G[7] G[16, 12, 11] + 4 G[5] G[16, 12, 12] - 
      4 G[7] G[16, 12, 12] - 4 G[1] G[16, 13, 13] + 
      2 G[5] G[16, 16, 1] - 2 G[7] G[16, 16, 1] - 
      2 G[5] G[16, 16, 11] + 2 G[7] G[16, 16, 11] - 
      2 G[5] G[16, 16, 12] + 2 G[7] G[16, 16, 12] + 
      2 G[1] G[16, 16, 13] - G[5] G[16, 18, 11] + G[7] G[16, 18, 11] -
       G[5] G[16, 18, 12] + G[7] G[16, 18, 12] + 
      2 G[5] G[16, 19, 1] - 2 G[7] G[16, 19, 1] - G[5] G[16, 19, 11] +
       G[7] G[16, 19, 11] - G[5] G[16, 19, 12] + G[7] G[16, 19, 12] + 
      3 G[5] G[17, 1, 1] + 3 G[7] G[17, 1, 1] - 2 G[5] G[17, 1, 11] - 
      2 G[7] G[17, 1, 11] - 2 G[5] G[17, 1, 12] - 
      2 G[7] G[17, 1, 12] - G[5] G[17, 18, 11] - G[7] G[17, 18, 11] - 
      G[5] G[17, 18, 12] - G[7] G[17, 18, 12] - 2 G[5] G[17, 19, 1] - 
      2 G[7] G[17, 19, 1] + G[5] G[17, 19, 11] + G[7] G[17, 19, 11] + 
      G[5] G[17, 19, 12] + G[7] G[17, 19, 12] + G[5] G[18, 1, 11] + 
      4 G[7] G[18, 1, 11] - 2 G[10] G[18, 1, 11] + 
      G[5] G[18, 1, 12] + 4 G[7] G[18, 1, 12] - 
      2 G[10] G[18, 1, 12] + 4 G[7] G[18, 11, 1] - 
      4 G[7] G[18, 11, 11] - 4 G[7] G[18, 11, 12] + 
      4 G[7] G[18, 12, 1] - 4 G[7] G[18, 12, 11] - 
      4 G[7] G[18, 12, 12] + G[5] G[18, 16, 1] - 
      2 G[7] G[18, 16, 1] - 2 G[10] G[18, 16, 1] - 
      G[5] G[18, 16, 11] + 2 G[7] G[18, 16, 11] + 
      2 G[10] G[18, 16, 11] - G[5] G[18, 16, 12] + 
      2 G[7] G[18, 16, 12] + 2 G[10] G[18, 16, 12] - 
      2 G[7] G[18, 17, 1] + G[5] G[18, 18, 11] - G[7] G[18, 18, 11] - 
      2 G[10] G[18, 18, 11] + G[5] G[18, 18, 12] - 
      G[7] G[18, 18, 12] - 2 G[10] G[18, 18, 12] + 
      2 G[7] G[18, 19, 1] - G[7] G[18, 19, 11] - G[7] G[18, 19, 12] + 
      2 G[5] G[19, 1, 1] - 3 G[7] G[19, 1, 1] + 6 G[10] G[19, 1, 1] - 
      4 G[5] G[19, 1, 11] + G[7] G[19, 1, 11] - 
      2 G[10] G[19, 1, 11] - 4 G[5] G[19, 1, 12] + 
      G[7] G[19, 1, 12] - 2 G[10] G[19, 1, 12] - 
      4 G[5] G[19, 11, 1] + 4 G[5] G[19, 11, 11] + 
      4 G[5] G[19, 11, 12] - 4 G[5] G[19, 12, 1] + 
      4 G[5] G[19, 12, 11] + 4 G[5] G[19, 12, 12] + 
      2 G[5] G[19, 16, 1] - G[7] G[19, 16, 1] + 
      2 G[10] G[19, 16, 1] - 2 G[5] G[19, 16, 11] + 
      G[7] G[19, 16, 11] - 2 G[10] G[19, 16, 11] - 
      2 G[5] G[19, 16, 12] + G[7] G[19, 16, 12] - 
      2 G[10] G[19, 16, 12] - 2 G[5] G[19, 17, 1] + 
      G[5] G[19, 18, 11] + G[5] G[19, 18, 12] - 2 G[5] G[19, 19, 1] + 
      2 G[7] G[19, 19, 1] - 4 G[10] G[19, 19, 1] + 
      G[5] G[19, 19, 11] - G[7] G[19, 19, 11] + 
      2 G[10] G[19, 19, 11] + G[5] G[19, 19, 12] - 
      G[7] G[19, 19, 12] + 2 G[10] G[19, 19, 12] + 9 G[1, 1, 1, 11] + 
      9 G[1, 1, 1, 12] + 12 G[1, 1, 11, 1] - 12 G[1, 1, 11, 11] - 
      12 G[1, 1, 11, 12] + 12 G[1, 1, 12, 1] - 12 G[1, 1, 12, 11] - 
      12 G[1, 1, 12, 12] - 22 G[1, 1, 16, 1] + 14 G[1, 1, 16, 11] + 
      14 G[1, 1, 16, 12] - 22 G[1, 1, 17, 1] + 2 G[1, 1, 18, 11] + 
      2 G[1, 1, 18, 12] + 4 G[1, 1, 19, 1] - 2 G[1, 1, 19, 11] - 
      2 G[1, 1, 19, 12] + 8 G[1, 14, 1, 11] + 8 G[1, 14, 1, 12] + 
      8 G[1, 14, 16, 1] - 8 G[1, 14, 16, 11] - 8 G[1, 14, 16, 12] - 
      4 G[1, 14, 18, 11] - 4 G[1, 14, 18, 12] + 8 G[1, 14, 19, 1] - 
      4 G[1, 14, 19, 11] - 4 G[1, 14, 19, 12] + 8 G[1, 15, 1, 11] + 
      8 G[1, 15, 1, 12] + 8 G[1, 15, 16, 1] - 8 G[1, 15, 16, 11] - 
      8 G[1, 15, 16, 12] - 4 G[1, 15, 18, 11] - 4 G[1, 15, 18, 12] + 
      8 G[1, 15, 19, 1] - 4 G[1, 15, 19, 11] - 4 G[1, 15, 19, 12] + 
      7 G[1, 16, 1, 1] - 4 G[1, 16, 11, 1] + 4 G[1, 16, 11, 11] + 
      4 G[1, 16, 11, 12] - 4 G[1, 16, 12, 1] + 4 G[1, 16, 12, 11] + 
      4 G[1, 16, 12, 12] + 2 G[1, 16, 16, 1] - 2 G[1, 16, 16, 11] - 
      2 G[1, 16, 16, 12] - 3 G[1, 16, 18, 11] - 3 G[1, 16, 18, 12] + 
      6 G[1, 16, 19, 1] - 3 G[1, 16, 19, 11] - 3 G[1, 16, 19, 12] + 
      3 G[1, 17, 1, 1] - 2 G[1, 17, 1, 11] - 2 G[1, 17, 1, 12] - 
      G[1, 17, 18, 11] - G[1, 17, 18, 12] - 2 G[1, 17, 19, 1] + 
      G[1, 17, 19, 11] + G[1, 17, 19, 12] - 11 G[1, 18, 1, 11] - 
      11 G[1, 18, 1, 12] - 4 G[1, 18, 11, 1] + 4 G[1, 18, 11, 11] + 
      4 G[1, 18, 11, 12] - 4 G[1, 18, 12, 1] + 4 G[1, 18, 12, 11] + 
      4 G[1, 18, 12, 12] + 3 G[1, 18, 16, 1] + G[1, 18, 16, 11] + 
      G[1, 18, 16, 12] + 10 G[1, 18, 17, 1] + 2 G[1, 18, 18, 11] + 
      2 G[1, 18, 18, 12] - 10 G[1, 18, 19, 1] + 5 G[1, 18, 19, 11] + 
      5 G[1, 18, 19, 12] + 16 G[1, 19, 1, 1] - 12 G[1, 19, 1, 11] - 
      12 G[1, 19, 1, 12] - 8 G[1, 19, 11, 1] + 8 G[1, 19, 11, 11] + 
      8 G[1, 19, 11, 12] - 8 G[1, 19, 12, 1] + 8 G[1, 19, 12, 11] + 
      8 G[1, 19, 12, 12] - 4 G[1, 19, 16, 11] - 4 G[1, 19, 16, 12] - 
      12 G[1, 19, 17, 1] + 6 G[1, 19, 18, 11] + 6 G[1, 19, 18, 12] - 
      12 G[1, 19, 19, 1] + 6 G[1, 19, 19, 11] + 6 G[1, 19, 19, 12] - 
      3 G[5, 4, 4, 9] + 2 G[5, 4, 5, 9] - 2 G[5, 4, 5, 13] + 
      2 G[5, 4, 7, 9] - 2 G[5, 4, 7, 13] + 4 G[5, 4, 9, 9] - 
      2 G[5, 4, 13, 9] + 2 G[5, 4, 16, 13] + 6 G[5, 5, 4, 9] - 
      5 G[5, 5, 5, 9] + 5 G[5, 5, 5, 13] - G[5, 5, 7, 9] + 
      G[5, 5, 7, 13] - 4 G[5, 5, 9, 9] + 4 G[5, 5, 13, 13] - 
      6 G[5, 5, 16, 13] + G[5, 7, 4, 9] - G[5, 7, 7, 9] + 
      G[5, 7, 7, 13] - G[5, 7, 16, 13] - 2 G[5, 8, 5, 9] + 
      2 G[5, 8, 5, 13] - 2 G[5, 8, 7, 9] + 2 G[5, 8, 7, 13] + 
      2 G[5, 8, 13, 9] - 2 G[5, 8, 16, 13] - G[5, 10, 4, 9] + 
      G[5, 10, 5, 9] - G[5, 10, 5, 13] + G[5, 10, 7, 9] - 
      G[5, 10, 7, 13] + G[5, 10, 16, 13] - 2 G[5, 13, 4, 9] + 
      2 G[5, 13, 5, 9] - 2 G[5, 13, 5, 13] + 2 G[5, 13, 7, 9] - 
      2 G[5, 13, 7, 13] + 2 G[5, 13, 16, 13] + 2 G[5, 16, 4, 9] - 
      2 G[5, 16, 5, 9] + 2 G[5, 16, 5, 13] - 2 G[5, 16, 7, 9] + 
      2 G[5, 16, 7, 13] + 2 G[5, 16, 13, 9] - 4 G[5, 16, 13, 13] - 
      G[5, 16, 16, 13] + 3 G[7, 4, 4, 9] - 2 G[7, 4, 5, 9] + 
      2 G[7, 4, 5, 13] - 2 G[7, 4, 7, 9] + 2 G[7, 4, 7, 13] - 
      4 G[7, 4, 9, 9] + 2 G[7, 4, 13, 9] - 2 G[7, 4, 16, 13] - 
      G[7, 5, 4, 9] + G[7, 5, 5, 9] - G[7, 5, 5, 13] + 
      G[7, 5, 16, 13] - 6 G[7, 7, 4, 9] + G[7, 7, 5, 9] - 
      G[7, 7, 5, 13] + 5 G[7, 7, 7, 9] - 5 G[7, 7, 7, 13] + 
      4 G[7, 7, 9, 9] - 4 G[7, 7, 13, 13] + 6 G[7, 7, 16, 13] + 
      2 G[7, 8, 5, 9] - 2 G[7, 8, 5, 13] + 2 G[7, 8, 7, 9] - 
      2 G[7, 8, 7, 13] - 2 G[7, 8, 13, 9] + 2 G[7, 8, 16, 13] + 
      G[7, 10, 4, 9] - G[7, 10, 5, 9] + G[7, 10, 5, 13] - 
      G[7, 10, 7, 9] + G[7, 10, 7, 13] - G[7, 10, 16, 13] + 
      2 G[7, 13, 4, 9] - 2 G[7, 13, 5, 9] + 2 G[7, 13, 5, 13] - 
      2 G[7, 13, 7, 9] + 2 G[7, 13, 7, 13] - 2 G[7, 13, 16, 13] - 
      2 G[7, 16, 4, 9] + 2 G[7, 16, 5, 9] - 2 G[7, 16, 5, 13] + 
      2 G[7, 16, 7, 9] - 2 G[7, 16, 7, 13] - 2 G[7, 16, 13, 9] + 
      4 G[7, 16, 13, 13] + G[7, 16, 16, 13] - 2 G[10, 5, 4, 9] + 
      2 G[10, 5, 5, 9] - 2 G[10, 5, 5, 13] + 2 G[10, 5, 16, 13] + 
      2 G[10, 7, 4, 9] - 2 G[10, 7, 7, 9] + 2 G[10, 7, 7, 13] - 
      2 G[10, 7, 16, 13] + 6 G[16, 1, 1, 11] + 6 G[16, 1, 1, 12] + 
      2 G[16, 1, 16, 1] - 2 G[16, 1, 16, 11] - 2 G[16, 1, 16, 12] - 
      2 G[16, 1, 18, 11] - 2 G[16, 1, 18, 12] + 8 G[16, 1, 19, 1] - 
      4 G[16, 1, 19, 11] - 4 G[16, 1, 19, 12] - 2 G[16, 18, 1, 11] - 
      2 G[16, 18, 1, 12] - 2 G[16, 18, 16, 1] + 2 G[16, 18, 16, 11] + 
      2 G[16, 18, 16, 12] - 2 G[16, 18, 18, 11] - 
      2 G[16, 18, 18, 12] + 6 G[16, 19, 1, 1] - 2 G[16, 19, 1, 11] - 
      2 G[16, 19, 1, 12] + 2 G[16, 19, 16, 1] - 2 G[16, 19, 16, 11] - 
      2 G[16, 19, 16, 12] - 4 G[16, 19, 19, 1] + 
      2 G[16, 19, 19, 11] + 2 G[16, 19, 19, 12] - 6 G[17, 1, 1, 11] - 
      6 G[17, 1, 1, 12] - 2 G[17, 1, 16, 1] + 2 G[17, 1, 16, 11] + 
      2 G[17, 1, 16, 12] + 2 G[17, 1, 18, 11] + 2 G[17, 1, 18, 12] - 
      8 G[17, 1, 19, 1] + 4 G[17, 1, 19, 11] + 4 G[17, 1, 19, 12] + 
      2 G[17, 18, 1, 11] + 2 G[17, 18, 1, 12] + 2 G[17, 18, 16, 1] - 
      2 G[17, 18, 16, 11] - 2 G[17, 18, 16, 12] + 
      2 G[17, 18, 18, 11] + 2 G[17, 18, 18, 12] - 6 G[17, 19, 1, 1] + 
      2 G[17, 19, 1, 11] + 2 G[17, 19, 1, 12] - 2 G[17, 19, 16, 1] + 
      2 G[17, 19, 16, 11] + 2 G[17, 19, 16, 12] + 
      4 G[17, 19, 19, 1] - 2 G[17, 19, 19, 11] - 
      2 G[17, 19, 19, 12] - 4 G[18, 1, 1, 11] - 4 G[18, 1, 1, 12] - 
      4 G[18, 1, 11, 1] + 4 G[18, 1, 11, 11] + 4 G[18, 1, 11, 12] - 
      4 G[18, 1, 12, 1] + 4 G[18, 1, 12, 11] + 4 G[18, 1, 12, 12] + 
      9 G[18, 1, 16, 1] - 5 G[18, 1, 16, 11] - 5 G[18, 1, 16, 12] + 
      10 G[18, 1, 17, 1] - 5 G[18, 1, 18, 11] - 5 G[18, 1, 18, 12] - 
      4 G[18, 14, 1, 11] - 4 G[18, 14, 1, 12] - 4 G[18, 14, 16, 1] + 
      4 G[18, 14, 16, 11] + 4 G[18, 14, 16, 12] + 
      2 G[18, 14, 18, 11] + 2 G[18, 14, 18, 12] - 
      4 G[18, 14, 19, 1] + 2 G[18, 14, 19, 11] + 
      2 G[18, 14, 19, 12] - 4 G[18, 15, 1, 11] - 4 G[18, 15, 1, 12] - 
      4 G[18, 15, 16, 1] + 4 G[18, 15, 16, 11] + 
      4 G[18, 15, 16, 12] + 2 G[18, 15, 18, 11] + 
      2 G[18, 15, 18, 12] - 4 G[18, 15, 19, 1] + 
      2 G[18, 15, 19, 11] + 2 G[18, 15, 19, 12] - 7 G[18, 16, 1, 1] + 
      4 G[18, 16, 1, 11] + 4 G[18, 16, 1, 12] + 4 G[18, 16, 11, 1] - 
      4 G[18, 16, 11, 11] - 4 G[18, 16, 11, 12] + 
      4 G[18, 16, 12, 1] - 4 G[18, 16, 12, 11] - 
      4 G[18, 16, 12, 12] - 2 G[18, 16, 16, 1] + 
      2 G[18, 16, 16, 11] + 2 G[18, 16, 16, 12] - G[18, 16, 18, 11] - 
      G[18, 16, 18, 12] + 2 G[18, 16, 19, 1] - G[18, 16, 19, 11] - 
      G[18, 16, 19, 12] - 3 G[18, 17, 1, 1] + 2 G[18, 17, 1, 11] + 
      2 G[18, 17, 1, 12] + G[18, 17, 18, 11] + G[18, 17, 18, 12] + 
      2 G[18, 17, 19, 1] - G[18, 17, 19, 11] - G[18, 17, 19, 12] - 
      4 G[18, 18, 11, 1] + 4 G[18, 18, 11, 11] + 
      4 G[18, 18, 11, 12] - 4 G[18, 18, 12, 1] + 
      4 G[18, 18, 12, 11] + 4 G[18, 18, 12, 12] + 
      6 G[18, 18, 16, 1] - 6 G[18, 18, 16, 11] - 
      6 G[18, 18, 16, 12] + 2 G[18, 18, 17, 1] + 
      5 G[18, 18, 18, 11] + 5 G[18, 18, 18, 12] - 2 G[18, 18, 19, 1] +
       G[18, 18, 19, 11] + G[18, 18, 19, 12] + 3 G[18, 19, 1, 1] - 
      G[18, 19, 1, 11] - G[18, 19, 1, 12] + G[18, 19, 16, 1] - 
      G[18, 19, 16, 11] - G[18, 19, 16, 12] - 2 G[18, 19, 19, 1] + 
      G[18, 19, 19, 11] + G[18, 19, 19, 12] + 9 G[19, 1, 1, 1] - 
      7 G[19, 1, 1, 11] - 7 G[19, 1, 1, 12] - 4 G[19, 1, 11, 1] + 
      4 G[19, 1, 11, 11] + 4 G[19, 1, 11, 12] - 4 G[19, 1, 12, 1] + 
      4 G[19, 1, 12, 11] + 4 G[19, 1, 12, 12] - 2 G[19, 1, 16, 1] - 
      2 G[19, 1, 16, 11] - 2 G[19, 1, 16, 12] - 12 G[19, 1, 17, 1] + 
      4 G[19, 1, 18, 11] + 4 G[19, 1, 18, 12] - 8 G[19, 1, 19, 1] + 
      4 G[19, 1, 19, 11] + 4 G[19, 1, 19, 12] + 4 G[19, 14, 1, 11] + 
      4 G[19, 14, 1, 12] + 4 G[19, 14, 16, 1] - 4 G[19, 14, 16, 11] - 
      4 G[19, 14, 16, 12] - 2 G[19, 14, 18, 11] - 
      2 G[19, 14, 18, 12] + 4 G[19, 14, 19, 1] - 
      2 G[19, 14, 19, 11] - 2 G[19, 14, 19, 12] + 
      4 G[19, 15, 1, 11] + 4 G[19, 15, 1, 12] + 4 G[19, 15, 16, 1] - 
      4 G[19, 15, 16, 11] - 4 G[19, 15, 16, 12] - 
      2 G[19, 15, 18, 11] - 2 G[19, 15, 18, 12] + 
      4 G[19, 15, 19, 1] - 2 G[19, 15, 19, 11] - 
      2 G[19, 15, 19, 12] + 7 G[19, 16, 1, 1] - 4 G[19, 16, 1, 11] - 
      4 G[19, 16, 1, 12] - 4 G[19, 16, 11, 1] + 4 G[19, 16, 11, 11] + 
      4 G[19, 16, 11, 12] - 4 G[19, 16, 12, 1] + 
      4 G[19, 16, 12, 11] + 4 G[19, 16, 12, 12] + 
      2 G[19, 16, 16, 1] - 2 G[19, 16, 16, 11] - 2 G[19, 16, 16, 12] +
       G[19, 16, 18, 11] + G[19, 16, 18, 12] - 2 G[19, 16, 19, 1] + 
      G[19, 16, 19, 11] + G[19, 16, 19, 12] - 3 G[19, 17, 1, 1] + 
      2 G[19, 17, 1, 11] + 2 G[19, 17, 1, 12] + G[19, 17, 18, 11] + 
      G[19, 17, 18, 12] + 2 G[19, 17, 19, 1] - G[19, 17, 19, 11] - 
      G[19, 17, 19, 12] - G[19, 18, 1, 11] - G[19, 18, 1, 12] - 
      G[19, 18, 16, 1] + G[19, 18, 16, 11] + G[19, 18, 16, 12] - 
      G[19, 18, 18, 11] - G[19, 18, 18, 12] - 14 G[19, 19, 1, 1] + 
      8 G[19, 19, 1, 11] + 8 G[19, 19, 1, 12] + 4 G[19, 19, 11, 1] - 
      4 G[19, 19, 11, 11] - 4 G[19, 19, 11, 12] + 
      4 G[19, 19, 12, 1] - 4 G[19, 19, 12, 11] - 
      4 G[19, 19, 12, 12] - 6 G[19, 19, 16, 1] + 
      6 G[19, 19, 16, 11] + 6 G[19, 19, 16, 12] + 2 G[19, 19, 17, 1] -
       G[19, 19, 18, 11] - G[19, 19, 18, 12] + 10 G[19, 19, 19, 1] - 
      5 G[19, 19, 19, 11] - 5 G[19, 19, 19, 12]) + 
   ep^5 HELP["Int", 1], 
 MI[29] -> 
  ep^2 (G[1] G[4] - 2 G[1] G[7] - G[4] G[11] + G[5] G[11] + 
      G[7] G[11] - G[4] G[12] + G[5] G[12] + G[7] G[12] + G[1, 11] + 
      G[1, 12] - G[4, 9] + G[5, 9] - G[5, 13] + G[7, 9] - G[7, 13] + 
      G[16, 13] - G[18, 11] - G[18, 12] + 2 G[19, 1] - G[19, 11] - 
      G[19, 12]) + 
   ep^3 (-(1/6) \[Pi]^2 G[1] - 1/6 \[Pi]^2 G[8] + 1/6 \[Pi]^2 G[14] + 
      1/6 \[Pi]^2 G[15] + G[4] G[1, 1] - 2 G[7] G[1, 1] - 
      3 G[4] G[1, 11] + 2 G[5] G[1, 11] + 2 G[7] G[1, 11] - 
      G[8] G[1, 11] + 2 G[10] G[1, 11] - 2 G[13] G[1, 11] - 
      3 G[4] G[1, 12] + 2 G[5] G[1, 12] + 2 G[7] G[1, 12] - 
      G[8] G[1, 12] + 2 G[10] G[1, 12] - 2 G[13] G[1, 12] - 
      G[11] G[4, 5] - G[12] G[4, 5] + 2 G[1] G[4, 7] - G[11] G[4, 7] -
       G[12] G[4, 7] - 4 G[1] G[4, 9] + 4 G[11] G[4, 9] + 
      4 G[12] G[4, 9] - G[1] G[4, 13] + G[11] G[4, 13] + 
      G[12] G[4, 13] - 2 G[1] G[5, 4] + 2 G[11] G[5, 4] + 
      2 G[12] G[5, 4] - G[11] G[5, 5] - G[12] G[5, 5] + 
      2 G[1] G[5, 7] - G[11] G[5, 7] - G[12] G[5, 7] + 
      4 G[1] G[5, 9] - 4 G[11] G[5, 9] - 4 G[12] G[5, 9] - 
      2 G[1] G[5, 13] - 2 G[1] G[7, 4] + 2 G[11] G[7, 4] + 
      2 G[12] G[7, 4] - G[11] G[7, 5] - G[12] G[7, 5] + 
      2 G[1] G[7, 7] - G[11] G[7, 7] - G[12] G[7, 7] + 
      4 G[1] G[7, 9] - 4 G[11] G[7, 9] - 4 G[12] G[7, 9] + 
      2 G[1] G[7, 13] + G[11] G[8, 5] + G[12] G[8, 5] - 
      2 G[1] G[8, 7] + G[11] G[8, 7] + G[12] G[8, 7] + G[1] G[8, 13] -
       G[11] G[8, 13] - G[12] G[8, 13] + 2 G[1] G[10, 4] - 
      2 G[11] G[10, 4] - 2 G[12] G[10, 4] + 2 G[11] G[10, 5] + 
      2 G[12] G[10, 5] - 4 G[1] G[10, 7] + 2 G[11] G[10, 7] + 
      2 G[12] G[10, 7] - 4 G[4] G[11, 1] + 4 G[5] G[11, 1] + 
      4 G[7] G[11, 1] + 4 G[4] G[11, 11] - 4 G[5] G[11, 11] - 
      4 G[7] G[11, 11] + 4 G[4] G[11, 12] - 4 G[5] G[11, 12] - 
      4 G[7] G[11, 12] - 4 G[4] G[12, 1] + 4 G[5] G[12, 1] + 
      4 G[7] G[12, 1] + 4 G[4] G[12, 11] - 4 G[5] G[12, 11] - 
      4 G[7] G[12, 11] + 4 G[4] G[12, 12] - 4 G[5] G[12, 12] - 
      4 G[7] G[12, 12] - 2 G[1] G[13, 4] + 2 G[11] G[13, 4] + 
      2 G[12] G[13, 4] - 2 G[11] G[13, 5] - 2 G[12] G[13, 5] + 
      4 G[1] G[13, 7] - 2 G[11] G[13, 7] - 2 G[12] G[13, 7] + 
      2 G[4] G[16, 1] - 2 G[5] G[16, 1] - 2 G[7] G[16, 1] - 
      2 G[8] G[16, 1] + G[1] G[16, 4] - G[11] G[16, 4] - 
      G[12] G[16, 4] + G[11] G[16, 5] + G[12] G[16, 5] - 
      2 G[1] G[16, 7] + G[11] G[16, 7] + G[12] G[16, 7] - 
      2 G[4] G[16, 11] + 2 G[5] G[16, 11] + 2 G[7] G[16, 11] + 
      2 G[8] G[16, 11] - 2 G[4] G[16, 12] + 2 G[5] G[16, 12] + 
      2 G[7] G[16, 12] + 2 G[8] G[16, 12] + G[1] G[16, 13] - 
      G[11] G[16, 13] - G[12] G[16, 13] - 2 G[5] G[17, 1] + 
      2 G[7] G[17, 1] + G[5] G[18, 11] + G[7] G[18, 11] - 
      2 G[10] G[18, 11] + 2 G[13] G[18, 11] + G[5] G[18, 12] + 
      G[7] G[18, 12] - 2 G[10] G[18, 12] + 2 G[13] G[18, 12] - 
      2 G[5] G[19, 1] - 2 G[7] G[19, 1] + 4 G[10] G[19, 1] - 
      4 G[13] G[19, 1] + G[5] G[19, 11] + G[7] G[19, 11] - 
      2 G[10] G[19, 11] + 2 G[13] G[19, 11] + G[5] G[19, 12] + 
      G[7] G[19, 12] - 2 G[10] G[19, 12] + 2 G[13] G[19, 12] + 
      G[1, 1, 11] + G[1, 1, 12] + 4 G[1, 11, 1] - 4 G[1, 11, 11] - 
      4 G[1, 11, 12] + 4 G[1, 12, 1] - 4 G[1, 12, 11] - 
      4 G[1, 12, 12] - 4 G[1, 16, 1] + 4 G[1, 16, 11] + 
      4 G[1, 16, 12] - 2 G[1, 17, 1] + G[1, 18, 11] + G[1, 18, 12] - 
      2 G[1, 19, 1] + G[1, 19, 11] + G[1, 19, 12] - G[4, 5, 9] + 
      G[4, 5, 13] - G[4, 7, 9] + G[4, 7, 13] + 4 G[4, 9, 9] + 
      G[4, 13, 9] - G[4, 16, 13] + 2 G[5, 4, 9] - G[5, 5, 9] + 
      G[5, 5, 13] - G[5, 7, 9] + G[5, 7, 13] - 4 G[5, 9, 9] + 
      4 G[5, 13, 13] - 2 G[5, 16, 13] + 2 G[7, 4, 9] - G[7, 5, 9] + 
      G[7, 5, 13] - G[7, 7, 9] + G[7, 7, 13] - 4 G[7, 9, 9] + 
      4 G[7, 13, 13] - 2 G[7, 16, 13] + G[8, 5, 9] - G[8, 5, 13] + 
      G[8, 7, 9] - G[8, 7, 13] - G[8, 13, 9] + G[8, 16, 13] - 
      2 G[10, 4, 9] + 2 G[10, 5, 9] - 2 G[10, 5, 13] + 
      2 G[10, 7, 9] - 2 G[10, 7, 13] + 2 G[10, 16, 13] + 
      2 G[13, 4, 9] - 2 G[13, 5, 9] + 2 G[13, 5, 13] - 
      2 G[13, 7, 9] + 2 G[13, 7, 13] - 2 G[13, 16, 13] + 
      2 G[14, 1, 11] + 2 G[14, 1, 12] + 2 G[14, 16, 1] - 
      2 G[14, 16, 11] - 2 G[14, 16, 12] - G[14, 18, 11] - 
      G[14, 18, 12] + 2 G[14, 19, 1] - G[14, 19, 11] - 
      G[14, 19, 12] + 2 G[15, 1, 11] + 2 G[15, 1, 12] + 
      2 G[15, 16, 1] - 2 G[15, 16, 11] - 2 G[15, 16, 12] - 
      G[15, 18, 11] - G[15, 18, 12] + 2 G[15, 19, 1] - G[15, 19, 11] -
       G[15, 19, 12] + 2 G[16, 1, 11] + 2 G[16, 1, 12] - G[16, 4, 9] +
       G[16, 5, 9] - G[16, 5, 13] + G[16, 7, 9] - G[16, 7, 13] - 
      G[16, 13, 9] - 4 G[16, 13, 13] + 2 G[16, 16, 13] - 
      2 G[16, 18, 11] - 2 G[16, 18, 12] + 4 G[16, 19, 1] - 
      2 G[16, 19, 11] - 2 G[16, 19, 12] - 4 G[18, 1, 11] - 
      4 G[18, 1, 12] - 4 G[18, 11, 1] + 4 G[18, 11, 11] + 
      4 G[18, 11, 12] - 4 G[18, 12, 1] + 4 G[18, 12, 11] + 
      4 G[18, 12, 12] + 2 G[18, 16, 1] - 2 G[18, 16, 11] - 
      2 G[18, 16, 12] + 2 G[18, 17, 1] + G[18, 18, 11] + 
      G[18, 18, 12] - 2 G[18, 19, 1] + G[18, 19, 11] + 
      G[18, 19, 12] + 2 G[19, 1, 1] - 4 G[19, 1, 11] - 
      4 G[19, 1, 12] - 4 G[19, 11, 1] + 4 G[19, 11, 11] + 
      4 G[19, 11, 12] - 4 G[19, 12, 1] + 4 G[19, 12, 11] + 
      4 G[19, 12, 12] + 2 G[19, 16, 1] - 2 G[19, 16, 11] - 
      2 G[19, 16, 12] - 2 G[19, 17, 1] + G[19, 18, 11] + 
      G[19, 18, 12] - 2 G[19, 19, 1] + G[19, 19, 11] + 
      G[19, 19, 12]) + ep^5 HELP["Int", 1] + 
   ep^4 (1/6 \[Pi]^2 G[1] G[4] - 1/3 \[Pi]^2 G[1] G[5] - 
      1/3 \[Pi]^2 G[1] G[7] + 1/6 \[Pi]^2 G[1] G[8] - 
      1/3 \[Pi]^2 G[1] G[10] - 1/3 \[Pi]^2 G[4] G[11] + 
      1/3 \[Pi]^2 G[5] G[11] + 1/3 \[Pi]^2 G[7] G[11] - 
      1/3 \[Pi]^2 G[4] G[12] + 1/3 \[Pi]^2 G[5] G[12] + 
      1/3 \[Pi]^2 G[7] G[12] + 1/3 \[Pi]^2 G[1] G[13] + 
      1/6 \[Pi]^2 G[4] G[14] - 1/6 \[Pi]^2 G[8] G[14] + 
      1/3 \[Pi]^2 G[10] G[14] - 1/3 \[Pi]^2 G[13] G[14] + 
      1/6 \[Pi]^2 G[4] G[15] - 1/6 \[Pi]^2 G[8] G[15] + 
      1/3 \[Pi]^2 G[10] G[15] - 1/3 \[Pi]^2 G[13] G[15] - 
      1/6 \[Pi]^2 G[1, 1] + 1/3 \[Pi]^2 G[1, 11] + 
      1/3 \[Pi]^2 G[1, 12] - 1/6 \[Pi]^2 G[1, 14] - 
      1/6 \[Pi]^2 G[1, 15] - 2 G[1, 11] G[4, 5] - 
      2 G[1, 12] G[4, 5] + 8 G[1, 1] G[4, 7] - 2 G[1, 11] G[4, 7] - 
      2 G[1, 12] G[4, 7] - 1/3 \[Pi]^2 G[4, 9] - 10 G[1, 1] G[4, 9] + 
      10 G[1, 11] G[4, 9] + 10 G[1, 12] G[4, 9] - G[1, 11] G[4, 10] - 
      G[1, 12] G[4, 10] - 1/6 \[Pi]^2 G[4, 13] - G[1, 1] G[4, 13] + 
      G[1, 11] G[4, 13] + G[1, 12] G[4, 13] - 2 G[1, 1] G[5, 4] + 
      6 G[1, 11] G[5, 4] + 6 G[1, 12] G[5, 4] - 6 G[1, 11] G[5, 5] - 
      6 G[1, 12] G[5, 5] + 2 G[1, 1] G[5, 7] - 2 G[1, 11] G[5, 7] - 
      2 G[1, 12] G[5, 7] + 1/3 \[Pi]^2 G[5, 8] + 2 G[1, 11] G[5, 8] + 
      2 G[1, 12] G[5, 8] + 1/3 \[Pi]^2 G[5, 9] + 10 G[1, 1] G[5, 9] - 
      10 G[1, 11] G[5, 9] - 10 G[1, 12] G[5, 9] - 
      2 G[1, 11] G[5, 10] - 2 G[1, 12] G[5, 10] - 
      1/3 \[Pi]^2 G[5, 13] - 2 G[1, 1] G[5, 13] + 
      2 G[1, 11] G[5, 13] + 2 G[1, 12] G[5, 13] - 2 G[1, 1] G[7, 4] + 
      6 G[1, 11] G[7, 4] + 6 G[1, 12] G[7, 4] - 2 G[1, 11] G[7, 5] - 
      2 G[1, 12] G[7, 5] - 4 G[1, 1] G[7, 7] - 2 G[1, 11] G[7, 7] - 
      2 G[1, 12] G[7, 7] + 1/3 \[Pi]^2 G[7, 8] + 2 G[1, 11] G[7, 8] + 
      2 G[1, 12] G[7, 8] + 1/3 \[Pi]^2 G[7, 9] + 10 G[1, 1] G[7, 9] - 
      10 G[1, 11] G[7, 9] - 10 G[1, 12] G[7, 9] - 
      2 G[1, 11] G[7, 10] - 2 G[1, 12] G[7, 10] - 
      1/3 \[Pi]^2 G[7, 13] + 2 G[1, 1] G[7, 13] + 
      2 G[1, 11] G[7, 13] + 2 G[1, 12] G[7, 13] + 
      2 G[1, 11] G[8, 5] + 2 G[1, 12] G[8, 5] - 8 G[1, 1] G[8, 7] + 
      2 G[1, 11] G[8, 7] + 2 G[1, 12] G[8, 7] + G[1, 11] G[8, 10] + 
      G[1, 12] G[8, 10] + 1/6 \[Pi]^2 G[8, 13] + G[1, 1] G[8, 13] - 
      G[1, 11] G[8, 13] - G[1, 12] G[8, 13] + 2 G[1, 1] G[10, 4] - 
      6 G[1, 11] G[10, 4] - 6 G[1, 12] G[10, 4] + 
      4 G[1, 11] G[10, 5] + 4 G[1, 12] G[10, 5] - 
      4 G[1, 1] G[10, 7] + 4 G[1, 11] G[10, 7] + 
      4 G[1, 12] G[10, 7] - 1/3 \[Pi]^2 G[10, 8] - 
      2 G[1, 11] G[10, 8] - 2 G[1, 12] G[10, 8] + 
      4 G[1, 11] G[10, 10] + 4 G[1, 12] G[10, 10] - 
      4 G[1, 11] G[10, 13] - 4 G[1, 12] G[10, 13] - 
      4 G[4, 5] G[11, 1] - 4 G[4, 7] G[11, 1] + 16 G[4, 9] G[11, 1] + 
      4 G[4, 13] G[11, 1] + 8 G[5, 4] G[11, 1] - 4 G[5, 5] G[11, 1] - 
      4 G[5, 7] G[11, 1] - 16 G[5, 9] G[11, 1] + 8 G[7, 4] G[11, 1] - 
      4 G[7, 5] G[11, 1] - 4 G[7, 7] G[11, 1] - 16 G[7, 9] G[11, 1] + 
      4 G[8, 5] G[11, 1] + 4 G[8, 7] G[11, 1] - 4 G[8, 13] G[11, 1] - 
      8 G[10, 4] G[11, 1] + 8 G[10, 5] G[11, 1] + 
      8 G[10, 7] G[11, 1] + 4 G[4, 5] G[11, 11] + 
      4 G[4, 7] G[11, 11] - 16 G[4, 9] G[11, 11] - 
      4 G[4, 13] G[11, 11] - 8 G[5, 4] G[11, 11] + 
      4 G[5, 5] G[11, 11] + 4 G[5, 7] G[11, 11] + 
      16 G[5, 9] G[11, 11] - 8 G[7, 4] G[11, 11] + 
      4 G[7, 5] G[11, 11] + 4 G[7, 7] G[11, 11] + 
      16 G[7, 9] G[11, 11] - 4 G[8, 5] G[11, 11] - 
      4 G[8, 7] G[11, 11] + 4 G[8, 13] G[11, 11] + 
      8 G[10, 4] G[11, 11] - 8 G[10, 5] G[11, 11] - 
      8 G[10, 7] G[11, 11] + 4 G[4, 5] G[11, 12] + 
      4 G[4, 7] G[11, 12] - 16 G[4, 9] G[11, 12] - 
      4 G[4, 13] G[11, 12] - 8 G[5, 4] G[11, 12] + 
      4 G[5, 5] G[11, 12] + 4 G[5, 7] G[11, 12] + 
      16 G[5, 9] G[11, 12] - 8 G[7, 4] G[11, 12] + 
      4 G[7, 5] G[11, 12] + 4 G[7, 7] G[11, 12] + 
      16 G[7, 9] G[11, 12] - 4 G[8, 5] G[11, 12] - 
      4 G[8, 7] G[11, 12] + 4 G[8, 13] G[11, 12] + 
      8 G[10, 4] G[11, 12] - 8 G[10, 5] G[11, 12] - 
      8 G[10, 7] G[11, 12] - 4 G[4, 5] G[12, 1] - 
      4 G[4, 7] G[12, 1] + 16 G[4, 9] G[12, 1] + 
      4 G[4, 13] G[12, 1] + 8 G[5, 4] G[12, 1] - 4 G[5, 5] G[12, 1] - 
      4 G[5, 7] G[12, 1] - 16 G[5, 9] G[12, 1] + 8 G[7, 4] G[12, 1] - 
      4 G[7, 5] G[12, 1] - 4 G[7, 7] G[12, 1] - 16 G[7, 9] G[12, 1] + 
      4 G[8, 5] G[12, 1] + 4 G[8, 7] G[12, 1] - 4 G[8, 13] G[12, 1] - 
      8 G[10, 4] G[12, 1] + 8 G[10, 5] G[12, 1] + 
      8 G[10, 7] G[12, 1] + 4 G[4, 5] G[12, 11] + 
      4 G[4, 7] G[12, 11] - 16 G[4, 9] G[12, 11] - 
      4 G[4, 13] G[12, 11] - 8 G[5, 4] G[12, 11] + 
      4 G[5, 5] G[12, 11] + 4 G[5, 7] G[12, 11] + 
      16 G[5, 9] G[12, 11] - 8 G[7, 4] G[12, 11] + 
      4 G[7, 5] G[12, 11] + 4 G[7, 7] G[12, 11] + 
      16 G[7, 9] G[12, 11] - 4 G[8, 5] G[12, 11] - 
      4 G[8, 7] G[12, 11] + 4 G[8, 13] G[12, 11] + 
      8 G[10, 4] G[12, 11] - 8 G[10, 5] G[12, 11] - 
      8 G[10, 7] G[12, 11] + 4 G[4, 5] G[12, 12] + 
      4 G[4, 7] G[12, 12] - 16 G[4, 9] G[12, 12] - 
      4 G[4, 13] G[12, 12] - 8 G[5, 4] G[12, 12] + 
      4 G[5, 5] G[12, 12] + 4 G[5, 7] G[12, 12] + 
      16 G[5, 9] G[12, 12] - 8 G[7, 4] G[12, 12] + 
      4 G[7, 5] G[12, 12] + 4 G[7, 7] G[12, 12] + 
      16 G[7, 9] G[12, 12] - 4 G[8, 5] G[12, 12] - 
      4 G[8, 7] G[12, 12] + 4 G[8, 13] G[12, 12] + 
      8 G[10, 4] G[12, 12] - 8 G[10, 5] G[12, 12] - 
      8 G[10, 7] G[12, 12] - 2 G[1, 1] G[13, 4] + 
      6 G[1, 11] G[13, 4] + 6 G[1, 12] G[13, 4] + 
      8 G[11, 1] G[13, 4] - 8 G[11, 11] G[13, 4] - 
      8 G[11, 12] G[13, 4] + 8 G[12, 1] G[13, 4] - 
      8 G[12, 11] G[13, 4] - 8 G[12, 12] G[13, 4] - 
      4 G[1, 11] G[13, 5] - 4 G[1, 12] G[13, 5] - 
      8 G[11, 1] G[13, 5] + 8 G[11, 11] G[13, 5] + 
      8 G[11, 12] G[13, 5] - 8 G[12, 1] G[13, 5] + 
      8 G[12, 11] G[13, 5] + 8 G[12, 12] G[13, 5] + 
      4 G[1, 1] G[13, 7] - 4 G[1, 11] G[13, 7] - 
      4 G[1, 12] G[13, 7] - 8 G[11, 1] G[13, 7] + 
      8 G[11, 11] G[13, 7] + 8 G[11, 12] G[13, 7] - 
      8 G[12, 1] G[13, 7] + 8 G[12, 11] G[13, 7] + 
      8 G[12, 12] G[13, 7] + 1/3 \[Pi]^2 G[13, 8] + 
      2 G[1, 11] G[13, 8] + 2 G[1, 12] G[13, 8] - 
      4 G[1, 11] G[13, 10] - 4 G[1, 12] G[13, 10] + 
      4 G[1, 11] G[13, 13] + 
      4 G[1, 12] G[13, 13] - \[Pi]^2 G[16, 1] + 4 G[4, 5] G[16, 1] - 
      12 G[4, 9] G[16, 1] - 4 G[4, 13] G[16, 1] - 
      4 G[5, 4] G[16, 1] + 2 G[5, 7] G[16, 1] + 4 G[5, 8] G[16, 1] + 
      12 G[5, 9] G[16, 1] - 4 G[7, 4] G[16, 1] + 2 G[7, 5] G[16, 1] + 
      4 G[7, 8] G[16, 1] + 12 G[7, 9] G[16, 1] - 4 G[8, 5] G[16, 1] + 
      4 G[8, 13] G[16, 1] + 4 G[10, 4] G[16, 1] - 
      4 G[10, 5] G[16, 1] - 4 G[10, 7] G[16, 1] - 
      4 G[10, 8] G[16, 1] - 4 G[13, 4] G[16, 1] + 
      4 G[13, 5] G[16, 1] + 4 G[13, 7] G[16, 1] + 
      4 G[13, 8] G[16, 1] + G[1, 1] G[16, 4] - 3 G[1, 11] G[16, 4] - 
      3 G[1, 12] G[16, 4] - 4 G[11, 1] G[16, 4] + 
      4 G[11, 11] G[16, 4] + 4 G[11, 12] G[16, 4] - 
      4 G[12, 1] G[16, 4] + 4 G[12, 11] G[16, 4] + 
      4 G[12, 12] G[16, 4] + 2 G[16, 1] G[16, 4] + 
      6 G[1, 11] G[16, 5] + 6 G[1, 12] G[16, 5] + 
      4 G[11, 1] G[16, 5] - 4 G[11, 11] G[16, 5] - 
      4 G[11, 12] G[16, 5] + 4 G[12, 1] G[16, 5] - 
      4 G[12, 11] G[16, 5] - 4 G[12, 12] G[16, 5] - 
      2 G[16, 1] G[16, 5] - 2 G[1, 1] G[16, 7] + 
      2 G[1, 11] G[16, 7] + 2 G[1, 12] G[16, 7] + 
      4 G[11, 1] G[16, 7] - 4 G[11, 11] G[16, 7] - 
      4 G[11, 12] G[16, 7] + 4 G[12, 1] G[16, 7] - 
      4 G[12, 11] G[16, 7] - 4 G[12, 12] G[16, 7] + 
      2 G[16, 1] G[16, 7] - 1/2 \[Pi]^2 G[16, 8] - 
      3 G[1, 11] G[16, 8] - 3 G[1, 12] G[16, 8] - 
      6 G[16, 1] G[16, 8] + G[1, 11] G[16, 10] + G[1, 12] G[16, 10] - 
      2 G[4, 5] G[16, 11] - 2 G[4, 7] G[16, 11] + 
      12 G[4, 9] G[16, 11] + 4 G[4, 13] G[16, 11] + 
      4 G[5, 4] G[16, 11] - 2 G[5, 7] G[16, 11] - 
      4 G[5, 8] G[16, 11] - 12 G[5, 9] G[16, 11] + 
      4 G[7, 4] G[16, 11] - 2 G[7, 5] G[16, 11] - 
      4 G[7, 8] G[16, 11] - 12 G[7, 9] G[16, 11] + 
      2 G[8, 5] G[16, 11] + 2 G[8, 7] G[16, 11] - 
      4 G[8, 13] G[16, 11] - 4 G[10, 4] G[16, 11] + 
      4 G[10, 5] G[16, 11] + 4 G[10, 7] G[16, 11] + 
      4 G[10, 8] G[16, 11] + 4 G[13, 4] G[16, 11] - 
      4 G[13, 5] G[16, 11] - 4 G[13, 7] G[16, 11] - 
      4 G[13, 8] G[16, 11] - 2 G[16, 4] G[16, 11] + 
      6 G[16, 8] G[16, 11] - 2 G[4, 5] G[16, 12] - 
      2 G[4, 7] G[16, 12] + 12 G[4, 9] G[16, 12] + 
      4 G[4, 13] G[16, 12] + 4 G[5, 4] G[16, 12] - 
      2 G[5, 7] G[16, 12] - 4 G[5, 8] G[16, 12] - 
      12 G[5, 9] G[16, 12] + 4 G[7, 4] G[16, 12] - 
      2 G[7, 5] G[16, 12] - 4 G[7, 8] G[16, 12] - 
      12 G[7, 9] G[16, 12] + 2 G[8, 5] G[16, 12] + 
      2 G[8, 7] G[16, 12] - 4 G[8, 13] G[16, 12] - 
      4 G[10, 4] G[16, 12] + 4 G[10, 5] G[16, 12] + 
      4 G[10, 7] G[16, 12] + 4 G[10, 8] G[16, 12] + 
      4 G[13, 4] G[16, 12] - 4 G[13, 5] G[16, 12] - 
      4 G[13, 7] G[16, 12] - 4 G[13, 8] G[16, 12] - 
      2 G[16, 4] G[16, 12] + 6 G[16, 8] G[16, 12] + 
      1/2 \[Pi]^2 G[16, 13] + G[1, 1] G[16, 13] - 
      3 G[1, 11] G[16, 13] - 3 G[1, 12] G[16, 13] - 
      4 G[11, 1] G[16, 13] + 4 G[11, 11] G[16, 13] + 
      4 G[11, 12] G[16, 13] - 4 G[12, 1] G[16, 13] + 
      4 G[12, 11] G[16, 13] + 4 G[12, 12] G[16, 13] + 
      4 G[16, 1] G[16, 13] - 4 G[16, 11] G[16, 13] - 
      4 G[16, 12] G[16, 13] + \[Pi]^2 G[16, 14] + \[Pi]^2 G[16, 15] + 
      6 G[4, 5] G[17, 1] - 6 G[4, 7] G[17, 1] + 2 G[5, 5] G[17, 1] - 
      2 G[5, 7] G[17, 1] + 4 G[5, 13] G[17, 1] + 2 G[7, 5] G[17, 1] - 
      2 G[7, 7] G[17, 1] - 4 G[7, 13] G[17, 1] - 6 G[8, 5] G[17, 1] + 
      6 G[8, 7] G[17, 1] - 4 G[10, 5] G[17, 1] + 
      4 G[10, 7] G[17, 1] + 4 G[13, 5] G[17, 1] - 
      4 G[13, 7] G[17, 1] - 6 G[16, 5] G[17, 1] + 
      6 G[16, 7] G[17, 1] + 2/3 \[Pi]^2 G[18, 1] - 
      1/3 \[Pi]^2 G[18, 11] - G[4, 5] G[18, 11] - G[4, 7] G[18, 11] + 
      G[4, 10] G[18, 11] + G[4, 13] G[18, 11] - G[5, 5] G[18, 11] - 
      G[5, 7] G[18, 11] + 2 G[5, 10] G[18, 11] - 
      2 G[5, 13] G[18, 11] - G[7, 5] G[18, 11] + G[7, 7] G[18, 11] + 
      2 G[7, 10] G[18, 11] - 2 G[7, 13] G[18, 11] + 
      G[8, 5] G[18, 11] + G[8, 7] G[18, 11] - G[8, 10] G[18, 11] - 
      G[8, 13] G[18, 11] + 2 G[10, 5] G[18, 11] + 
      2 G[10, 7] G[18, 11] - 4 G[10, 10] G[18, 11] + 
      4 G[10, 13] G[18, 11] - 2 G[13, 5] G[18, 11] - 
      2 G[13, 7] G[18, 11] + 4 G[13, 10] G[18, 11] - 
      4 G[13, 13] G[18, 11] + G[16, 5] G[18, 11] - 
      G[16, 7] G[18, 11] - G[16, 10] G[18, 11] + 
      G[16, 13] G[18, 11] - 1/3 \[Pi]^2 G[18, 12] - 
      G[4, 5] G[18, 12] - G[4, 7] G[18, 12] + G[4, 10] G[18, 12] + 
      G[4, 13] G[18, 12] - G[5, 5] G[18, 12] - G[5, 7] G[18, 12] + 
      2 G[5, 10] G[18, 12] - 2 G[5, 13] G[18, 12] - 
      G[7, 5] G[18, 12] + G[7, 7] G[18, 12] + 2 G[7, 10] G[18, 12] - 
      2 G[7, 13] G[18, 12] + G[8, 5] G[18, 12] + G[8, 7] G[18, 12] - 
      G[8, 10] G[18, 12] - G[8, 13] G[18, 12] + 
      2 G[10, 5] G[18, 12] + 2 G[10, 7] G[18, 12] - 
      4 G[10, 10] G[18, 12] + 4 G[10, 13] G[18, 12] - 
      2 G[13, 5] G[18, 12] - 2 G[13, 7] G[18, 12] + 
      4 G[13, 10] G[18, 12] - 4 G[13, 13] G[18, 12] + 
      G[16, 5] G[18, 12] - G[16, 7] G[18, 12] - G[16, 10] G[18, 12] + 
      G[16, 13] G[18, 12] - 1/3 \[Pi]^2 G[18, 14] - 
      1/3 \[Pi]^2 G[18, 15] + 2/3 \[Pi]^2 G[19, 1] + 
      2 G[4, 5] G[19, 1] + 2 G[4, 7] G[19, 1] - 2 G[4, 10] G[19, 1] - 
      2 G[4, 13] G[19, 1] - 2 G[5, 5] G[19, 1] + 2 G[5, 7] G[19, 1] - 
      4 G[5, 10] G[19, 1] + 4 G[5, 13] G[19, 1] + 
      2 G[7, 5] G[19, 1] + 2 G[7, 7] G[19, 1] - 4 G[7, 10] G[19, 1] + 
      4 G[7, 13] G[19, 1] - 2 G[8, 5] G[19, 1] - 2 G[8, 7] G[19, 1] + 
      2 G[8, 10] G[19, 1] + 2 G[8, 13] G[19, 1] - 
      4 G[10, 5] G[19, 1] - 4 G[10, 7] G[19, 1] + 
      8 G[10, 10] G[19, 1] - 8 G[10, 13] G[19, 1] + 
      4 G[13, 5] G[19, 1] + 4 G[13, 7] G[19, 1] - 
      8 G[13, 10] G[19, 1] + 8 G[13, 13] G[19, 1] + 
      2 G[16, 5] G[19, 1] - 2 G[16, 7] G[19, 1] + 
      2 G[16, 10] G[19, 1] - 2 G[16, 13] G[19, 1] - 
      1/3 \[Pi]^2 G[19, 11] - G[4, 5] G[19, 11] - G[4, 7] G[19, 11] + 
      G[4, 10] G[19, 11] + G[4, 13] G[19, 11] + G[5, 5] G[19, 11] - 
      G[5, 7] G[19, 11] + 2 G[5, 10] G[19, 11] - 
      2 G[5, 13] G[19, 11] - G[7, 5] G[19, 11] - G[7, 7] G[19, 11] + 
      2 G[7, 10] G[19, 11] - 2 G[7, 13] G[19, 11] + 
      G[8, 5] G[19, 11] + G[8, 7] G[19, 11] - G[8, 10] G[19, 11] - 
      G[8, 13] G[19, 11] + 2 G[10, 5] G[19, 11] + 
      2 G[10, 7] G[19, 11] - 4 G[10, 10] G[19, 11] + 
      4 G[10, 13] G[19, 11] - 2 G[13, 5] G[19, 11] - 
      2 G[13, 7] G[19, 11] + 4 G[13, 10] G[19, 11] - 
      4 G[13, 13] G[19, 11] - G[16, 5] G[19, 11] + 
      G[16, 7] G[19, 11] - G[16, 10] G[19, 11] + 
      G[16, 13] G[19, 11] - 1/3 \[Pi]^2 G[19, 12] - 
      G[4, 5] G[19, 12] - G[4, 7] G[19, 12] + G[4, 10] G[19, 12] + 
      G[4, 13] G[19, 12] + G[5, 5] G[19, 12] - G[5, 7] G[19, 12] + 
      2 G[5, 10] G[19, 12] - 2 G[5, 13] G[19, 12] - 
      G[7, 5] G[19, 12] - G[7, 7] G[19, 12] + 2 G[7, 10] G[19, 12] - 
      2 G[7, 13] G[19, 12] + G[8, 5] G[19, 12] + G[8, 7] G[19, 12] - 
      G[8, 10] G[19, 12] - G[8, 13] G[19, 12] + 
      2 G[10, 5] G[19, 12] + 2 G[10, 7] G[19, 12] - 
      4 G[10, 10] G[19, 12] + 4 G[10, 13] G[19, 12] - 
      2 G[13, 5] G[19, 12] - 2 G[13, 7] G[19, 12] + 
      4 G[13, 10] G[19, 12] - 4 G[13, 13] G[19, 12] - 
      G[16, 5] G[19, 12] + G[16, 7] G[19, 12] - G[16, 10] G[19, 12] + 
      G[16, 13] G[19, 12] - 1/3 \[Pi]^2 G[19, 14] - 
      1/3 \[Pi]^2 G[19, 15] + G[4] G[1, 1, 1] - 2 G[7] G[1, 1, 1] - 
      9 G[4] G[1, 1, 11] + 2 G[5] G[1, 1, 11] + 8 G[7] G[1, 1, 11] - 
      G[8] G[1, 1, 11] + 2 G[10] G[1, 1, 11] - 2 G[13] G[1, 1, 11] - 
      9 G[4] G[1, 1, 12] + 2 G[5] G[1, 1, 12] + 8 G[7] G[1, 1, 12] - 
      G[8] G[1, 1, 12] + 2 G[10] G[1, 1, 12] - 2 G[13] G[1, 1, 12] - 
      12 G[4] G[1, 11, 1] + 8 G[5] G[1, 11, 1] + 8 G[7] G[1, 11, 1] - 
      4 G[8] G[1, 11, 1] + 8 G[10] G[1, 11, 1] - 
      8 G[13] G[1, 11, 1] + 12 G[4] G[1, 11, 11] - 
      8 G[5] G[1, 11, 11] - 8 G[7] G[1, 11, 11] + 
      4 G[8] G[1, 11, 11] - 8 G[10] G[1, 11, 11] + 
      8 G[13] G[1, 11, 11] + 12 G[4] G[1, 11, 12] - 
      8 G[5] G[1, 11, 12] - 8 G[7] G[1, 11, 12] + 
      4 G[8] G[1, 11, 12] - 8 G[10] G[1, 11, 12] + 
      8 G[13] G[1, 11, 12] - 12 G[4] G[1, 12, 1] + 
      8 G[5] G[1, 12, 1] + 8 G[7] G[1, 12, 1] - 4 G[8] G[1, 12, 1] + 
      8 G[10] G[1, 12, 1] - 8 G[13] G[1, 12, 1] + 
      12 G[4] G[1, 12, 11] - 8 G[5] G[1, 12, 11] - 
      8 G[7] G[1, 12, 11] + 4 G[8] G[1, 12, 11] - 
      8 G[10] G[1, 12, 11] + 8 G[13] G[1, 12, 11] + 
      12 G[4] G[1, 12, 12] - 8 G[5] G[1, 12, 12] - 
      8 G[7] G[1, 12, 12] + 4 G[8] G[1, 12, 12] - 
      8 G[10] G[1, 12, 12] + 8 G[13] G[1, 12, 12] + 
      12 G[4] G[1, 16, 1] - 12 G[5] G[1, 16, 1] - 
      10 G[7] G[1, 16, 1] + 6 G[8] G[1, 16, 1] - 
      8 G[10] G[1, 16, 1] + 8 G[13] G[1, 16, 1] - 
      8 G[4] G[1, 16, 11] + 8 G[5] G[1, 16, 11] + 
      6 G[7] G[1, 16, 11] - 4 G[8] G[1, 16, 11] + 
      8 G[10] G[1, 16, 11] - 8 G[13] G[1, 16, 11] - 
      8 G[4] G[1, 16, 12] + 8 G[5] G[1, 16, 12] + 
      6 G[7] G[1, 16, 12] - 4 G[8] G[1, 16, 12] + 
      8 G[10] G[1, 16, 12] - 8 G[13] G[1, 16, 12] + 
      12 G[4] G[1, 17, 1] - 12 G[5] G[1, 17, 1] - 
      8 G[7] G[1, 17, 1] + 6 G[8] G[1, 17, 1] - 4 G[10] G[1, 17, 1] + 
      4 G[13] G[1, 17, 1] + G[4] G[1, 18, 11] + 2 G[5] G[1, 18, 11] - 
      G[8] G[1, 18, 11] + 2 G[10] G[1, 18, 11] - 
      2 G[13] G[1, 18, 11] + G[4] G[1, 18, 12] + 2 G[5] G[1, 18, 12] -
       G[8] G[1, 18, 12] + 2 G[10] G[1, 18, 12] - 
      2 G[13] G[1, 18, 12] - 2 G[4] G[1, 19, 1] - 
      4 G[5] G[1, 19, 1] + 4 G[7] G[1, 19, 1] + 2 G[8] G[1, 19, 1] - 
      4 G[10] G[1, 19, 1] + 4 G[13] G[1, 19, 1] + G[4] G[1, 19, 11] + 
      2 G[5] G[1, 19, 11] - 2 G[7] G[1, 19, 11] - G[8] G[1, 19, 11] + 
      2 G[10] G[1, 19, 11] - 2 G[13] G[1, 19, 11] + 
      G[4] G[1, 19, 12] + 2 G[5] G[1, 19, 12] - 2 G[7] G[1, 19, 12] - 
      G[8] G[1, 19, 12] + 2 G[10] G[1, 19, 12] - 
      2 G[13] G[1, 19, 12] + 4 G[1] G[4, 5, 4] - 4 G[11] G[4, 5, 4] - 
      4 G[12] G[4, 5, 4] + 3 G[11] G[4, 5, 5] + 3 G[12] G[4, 5, 5] - 
      6 G[1] G[4, 5, 7] + 3 G[11] G[4, 5, 7] + 3 G[12] G[4, 5, 7] - 
      4 G[1] G[4, 5, 9] + 4 G[11] G[4, 5, 9] + 4 G[12] G[4, 5, 9] + 
      2 G[1] G[4, 5, 13] - 2 G[11] G[4, 5, 13] - 
      2 G[12] G[4, 5, 13] + 4 G[1] G[4, 7, 4] - 4 G[11] G[4, 7, 4] - 
      4 G[12] G[4, 7, 4] + 3 G[11] G[4, 7, 5] + 3 G[12] G[4, 7, 5] - 
      6 G[1] G[4, 7, 7] + 3 G[11] G[4, 7, 7] + 3 G[12] G[4, 7, 7] - 
      4 G[1] G[4, 7, 9] + 4 G[11] G[4, 7, 9] + 4 G[12] G[4, 7, 9] + 
      2 G[1] G[4, 7, 13] - 2 G[11] G[4, 7, 13] - 
      2 G[12] G[4, 7, 13] - 6 G[1] G[4, 9, 4] + 6 G[11] G[4, 9, 4] + 
      6 G[12] G[4, 9, 4] + 16 G[1] G[4, 9, 9] - 16 G[11] G[4, 9, 9] - 
      16 G[12] G[4, 9, 9] - G[1] G[4, 10, 4] + G[11] G[4, 10, 4] + 
      G[12] G[4, 10, 4] - G[11] G[4, 10, 5] - G[12] G[4, 10, 5] + 
      2 G[1] G[4, 10, 7] - G[11] G[4, 10, 7] - G[12] G[4, 10, 7] - 
      G[1] G[4, 13, 4] + G[11] G[4, 13, 4] + G[12] G[4, 13, 4] + 
      G[11] G[4, 13, 5] + G[12] G[4, 13, 5] - 2 G[1] G[4, 13, 7] + 
      G[11] G[4, 13, 7] + G[12] G[4, 13, 7] + 4 G[1] G[4, 13, 9] - 
      4 G[11] G[4, 13, 9] - 4 G[12] G[4, 13, 9] + 
      2 G[1] G[4, 13, 13] - 2 G[11] G[4, 13, 13] - 
      2 G[12] G[4, 13, 13] - 3 G[1] G[4, 16, 4] + 
      3 G[11] G[4, 16, 4] + 3 G[12] G[4, 16, 4] - 
      3 G[11] G[4, 16, 5] - 3 G[12] G[4, 16, 5] + 
      6 G[1] G[4, 16, 7] - 3 G[11] G[4, 16, 7] - 
      3 G[12] G[4, 16, 7] - 3 G[1] G[4, 16, 13] + 
      3 G[11] G[4, 16, 13] + 3 G[12] G[4, 16, 13] + 
      2 G[11] G[5, 4, 5] + 2 G[12] G[5, 4, 5] - 4 G[1] G[5, 4, 7] + 
      2 G[11] G[5, 4, 7] + 2 G[12] G[5, 4, 7] + 8 G[1] G[5, 4, 9] - 
      8 G[11] G[5, 4, 9] - 8 G[12] G[5, 4, 9] + 2 G[1] G[5, 4, 13] - 
      2 G[11] G[5, 4, 13] - 2 G[12] G[5, 4, 13] - G[11] G[5, 5, 5] - 
      G[12] G[5, 5, 5] - 2 G[1] G[5, 5, 7] + G[11] G[5, 5, 7] + 
      G[12] G[5, 5, 7] - 4 G[1] G[5, 5, 9] + 4 G[11] G[5, 5, 9] + 
      4 G[12] G[5, 5, 9] + 6 G[1] G[5, 5, 13] + 2 G[1] G[5, 7, 4] - 
      2 G[11] G[5, 7, 4] - 2 G[12] G[5, 7, 4] + G[11] G[5, 7, 5] + 
      G[12] G[5, 7, 5] - 2 G[1] G[5, 7, 7] + G[11] G[5, 7, 7] + 
      G[12] G[5, 7, 7] - 4 G[1] G[5, 7, 9] + 4 G[11] G[5, 7, 9] + 
      4 G[12] G[5, 7, 9] - 2 G[1] G[5, 7, 13] - 2 G[11] G[5, 8, 5] - 
      2 G[12] G[5, 8, 5] + 4 G[1] G[5, 8, 7] - 2 G[11] G[5, 8, 7] - 
      2 G[12] G[5, 8, 7] - 2 G[1] G[5, 8, 13] + 2 G[11] G[5, 8, 13] + 
      2 G[12] G[5, 8, 13] + 6 G[1] G[5, 9, 4] - 6 G[11] G[5, 9, 4] - 
      6 G[12] G[5, 9, 4] - 16 G[1] G[5, 9, 9] + 16 G[11] G[5, 9, 9] + 
      16 G[12] G[5, 9, 9] - 2 G[1] G[5, 10, 4] + 
      2 G[11] G[5, 10, 4] + 2 G[12] G[5, 10, 4] - 
      2 G[11] G[5, 10, 5] - 2 G[12] G[5, 10, 5] + 
      4 G[1] G[5, 10, 7] - 2 G[11] G[5, 10, 7] - 
      2 G[12] G[5, 10, 7] + 2 G[1] G[5, 13, 4] - 
      2 G[11] G[5, 13, 4] - 2 G[12] G[5, 13, 4] + 
      2 G[11] G[5, 13, 5] + 2 G[12] G[5, 13, 5] - 
      4 G[1] G[5, 13, 7] + 2 G[11] G[5, 13, 7] + 
      2 G[12] G[5, 13, 7] + 4 G[1] G[5, 13, 13] - 
      2 G[1] G[5, 16, 4] + 2 G[11] G[5, 16, 4] + 
      2 G[12] G[5, 16, 4] - 2 G[11] G[5, 16, 5] - 
      2 G[12] G[5, 16, 5] + 4 G[1] G[5, 16, 7] - 
      2 G[11] G[5, 16, 7] - 2 G[12] G[5, 16, 7] - 
      6 G[1] G[5, 16, 13] + 2 G[11] G[5, 16, 13] + 
      2 G[12] G[5, 16, 13] + 2 G[11] G[7, 4, 5] + 
      2 G[12] G[7, 4, 5] - 4 G[1] G[7, 4, 7] + 2 G[11] G[7, 4, 7] + 
      2 G[12] G[7, 4, 7] + 8 G[1] G[7, 4, 9] - 8 G[11] G[7, 4, 9] - 
      8 G[12] G[7, 4, 9] + 2 G[1] G[7, 4, 13] - 2 G[11] G[7, 4, 13] - 
      2 G[12] G[7, 4, 13] + 2 G[1] G[7, 5, 4] - 2 G[11] G[7, 5, 4] - 
      2 G[12] G[7, 5, 4] + G[11] G[7, 5, 5] + G[12] G[7, 5, 5] - 
      2 G[1] G[7, 5, 7] + G[11] G[7, 5, 7] + G[12] G[7, 5, 7] - 
      4 G[1] G[7, 5, 9] + 4 G[11] G[7, 5, 9] + 4 G[12] G[7, 5, 9] + 
      2 G[1] G[7, 5, 13] + G[11] G[7, 7, 5] + G[12] G[7, 7, 5] + 
      2 G[1] G[7, 7, 7] - G[11] G[7, 7, 7] - G[12] G[7, 7, 7] - 
      4 G[1] G[7, 7, 9] + 4 G[11] G[7, 7, 9] + 4 G[12] G[7, 7, 9] - 
      6 G[1] G[7, 7, 13] - 2 G[11] G[7, 8, 5] - 2 G[12] G[7, 8, 5] + 
      4 G[1] G[7, 8, 7] - 2 G[11] G[7, 8, 7] - 2 G[12] G[7, 8, 7] - 
      2 G[1] G[7, 8, 13] + 2 G[11] G[7, 8, 13] + 
      2 G[12] G[7, 8, 13] + 6 G[1] G[7, 9, 4] - 6 G[11] G[7, 9, 4] - 
      6 G[12] G[7, 9, 4] - 16 G[1] G[7, 9, 9] + 16 G[11] G[7, 9, 9] + 
      16 G[12] G[7, 9, 9] - 2 G[1] G[7, 10, 4] + 
      2 G[11] G[7, 10, 4] + 2 G[12] G[7, 10, 4] - 
      2 G[11] G[7, 10, 5] - 2 G[12] G[7, 10, 5] + 
      4 G[1] G[7, 10, 7] - 2 G[11] G[7, 10, 7] - 
      2 G[12] G[7, 10, 7] + 2 G[1] G[7, 13, 4] - 
      2 G[11] G[7, 13, 4] - 2 G[12] G[7, 13, 4] + 
      2 G[11] G[7, 13, 5] + 2 G[12] G[7, 13, 5] - 
      4 G[1] G[7, 13, 7] + 2 G[11] G[7, 13, 7] + 
      2 G[12] G[7, 13, 7] - 4 G[1] G[7, 13, 13] - 
      2 G[1] G[7, 16, 4] + 2 G[11] G[7, 16, 4] + 
      2 G[12] G[7, 16, 4] - 2 G[11] G[7, 16, 5] - 
      2 G[12] G[7, 16, 5] + 4 G[1] G[7, 16, 7] - 
      2 G[11] G[7, 16, 7] - 2 G[12] G[7, 16, 7] + 
      2 G[1] G[7, 16, 13] + 2 G[11] G[7, 16, 13] + 
      2 G[12] G[7, 16, 13] - 4 G[1] G[8, 5, 4] + 4 G[11] G[8, 5, 4] + 
      4 G[12] G[8, 5, 4] - 3 G[11] G[8, 5, 5] - 3 G[12] G[8, 5, 5] + 
      6 G[1] G[8, 5, 7] - 3 G[11] G[8, 5, 7] - 3 G[12] G[8, 5, 7] + 
      4 G[1] G[8, 5, 9] - 4 G[11] G[8, 5, 9] - 4 G[12] G[8, 5, 9] - 
      2 G[1] G[8, 5, 13] + 2 G[11] G[8, 5, 13] + 
      2 G[12] G[8, 5, 13] - 4 G[1] G[8, 7, 4] + 4 G[11] G[8, 7, 4] + 
      4 G[12] G[8, 7, 4] - 3 G[11] G[8, 7, 5] - 3 G[12] G[8, 7, 5] + 
      6 G[1] G[8, 7, 7] - 3 G[11] G[8, 7, 7] - 3 G[12] G[8, 7, 7] + 
      4 G[1] G[8, 7, 9] - 4 G[11] G[8, 7, 9] - 4 G[12] G[8, 7, 9] - 
      2 G[1] G[8, 7, 13] + 2 G[11] G[8, 7, 13] + 2 G[12] G[8, 7, 13] +
       G[1] G[8, 10, 4] - G[11] G[8, 10, 4] - G[12] G[8, 10, 4] + 
      G[11] G[8, 10, 5] + G[12] G[8, 10, 5] - 2 G[1] G[8, 10, 7] + 
      G[11] G[8, 10, 7] + G[12] G[8, 10, 7] + G[1] G[8, 13, 4] - 
      G[11] G[8, 13, 4] - G[12] G[8, 13, 4] - G[11] G[8, 13, 5] - 
      G[12] G[8, 13, 5] + 2 G[1] G[8, 13, 7] - G[11] G[8, 13, 7] - 
      G[12] G[8, 13, 7] - 4 G[1] G[8, 13, 9] + 4 G[11] G[8, 13, 9] + 
      4 G[12] G[8, 13, 9] - 2 G[1] G[8, 13, 13] + 
      2 G[11] G[8, 13, 13] + 2 G[12] G[8, 13, 13] + 
      3 G[1] G[8, 16, 4] - 3 G[11] G[8, 16, 4] - 
      3 G[12] G[8, 16, 4] + 3 G[11] G[8, 16, 5] + 
      3 G[12] G[8, 16, 5] - 6 G[1] G[8, 16, 7] + 
      3 G[11] G[8, 16, 7] + 3 G[12] G[8, 16, 7] + 
      3 G[1] G[8, 16, 13] - 3 G[11] G[8, 16, 13] - 
      3 G[12] G[8, 16, 13] - 2 G[11] G[10, 4, 5] - 
      2 G[12] G[10, 4, 5] + 4 G[1] G[10, 4, 7] - 
      2 G[11] G[10, 4, 7] - 2 G[12] G[10, 4, 7] - 
      8 G[1] G[10, 4, 9] + 8 G[11] G[10, 4, 9] + 
      8 G[12] G[10, 4, 9] - 2 G[1] G[10, 4, 13] + 
      2 G[11] G[10, 4, 13] + 2 G[12] G[10, 4, 13] - 
      4 G[1] G[10, 5, 4] + 4 G[11] G[10, 5, 4] + 
      4 G[12] G[10, 5, 4] - 2 G[11] G[10, 5, 5] - 
      2 G[12] G[10, 5, 5] + 4 G[1] G[10, 5, 7] - 
      2 G[11] G[10, 5, 7] - 2 G[12] G[10, 5, 7] + 
      8 G[1] G[10, 5, 9] - 8 G[11] G[10, 5, 9] - 
      8 G[12] G[10, 5, 9] - 4 G[1] G[10, 5, 13] - 
      4 G[1] G[10, 7, 4] + 4 G[11] G[10, 7, 4] + 
      4 G[12] G[10, 7, 4] - 2 G[11] G[10, 7, 5] - 
      2 G[12] G[10, 7, 5] + 4 G[1] G[10, 7, 7] - 
      2 G[11] G[10, 7, 7] - 2 G[12] G[10, 7, 7] + 
      8 G[1] G[10, 7, 9] - 8 G[11] G[10, 7, 9] - 
      8 G[12] G[10, 7, 9] + 4 G[1] G[10, 7, 13] + 
      2 G[11] G[10, 8, 5] + 2 G[12] G[10, 8, 5] - 
      4 G[1] G[10, 8, 7] + 2 G[11] G[10, 8, 7] + 
      2 G[12] G[10, 8, 7] + 2 G[1] G[10, 8, 13] - 
      2 G[11] G[10, 8, 13] - 2 G[12] G[10, 8, 13] + 
      4 G[1] G[10, 10, 4] - 4 G[11] G[10, 10, 4] - 
      4 G[12] G[10, 10, 4] + 4 G[11] G[10, 10, 5] + 
      4 G[12] G[10, 10, 5] - 8 G[1] G[10, 10, 7] + 
      4 G[11] G[10, 10, 7] + 4 G[12] G[10, 10, 7] - 
      4 G[1] G[10, 13, 4] + 4 G[11] G[10, 13, 4] + 
      4 G[12] G[10, 13, 4] - 4 G[11] G[10, 13, 5] - 
      4 G[12] G[10, 13, 5] + 8 G[1] G[10, 13, 7] - 
      4 G[11] G[10, 13, 7] - 4 G[12] G[10, 13, 7] + 
      2 G[1] G[10, 16, 4] - 2 G[11] G[10, 16, 4] - 
      2 G[12] G[10, 16, 4] + 2 G[11] G[10, 16, 5] + 
      2 G[12] G[10, 16, 5] - 4 G[1] G[10, 16, 7] + 
      2 G[11] G[10, 16, 7] + 2 G[12] G[10, 16, 7] + 
      2 G[1] G[10, 16, 13] - 2 G[11] G[10, 16, 13] - 
      2 G[12] G[10, 16, 13] - 10 G[4] G[11, 1, 1] + 
      10 G[5] G[11, 1, 1] + 10 G[7] G[11, 1, 1] + 
      10 G[4] G[11, 1, 11] - 10 G[5] G[11, 1, 11] - 
      10 G[7] G[11, 1, 11] + 10 G[4] G[11, 1, 12] - 
      10 G[5] G[11, 1, 12] - 10 G[7] G[11, 1, 12] + 
      16 G[4] G[11, 11, 1] - 16 G[5] G[11, 11, 1] - 
      16 G[7] G[11, 11, 1] - 16 G[4] G[11, 11, 11] + 
      16 G[5] G[11, 11, 11] + 16 G[7] G[11, 11, 11] - 
      16 G[4] G[11, 11, 12] + 16 G[5] G[11, 11, 12] + 
      16 G[7] G[11, 11, 12] + 16 G[4] G[11, 12, 1] - 
      16 G[5] G[11, 12, 1] - 16 G[7] G[11, 12, 1] - 
      16 G[4] G[11, 12, 11] + 16 G[5] G[11, 12, 11] + 
      16 G[7] G[11, 12, 11] - 16 G[4] G[11, 12, 12] + 
      16 G[5] G[11, 12, 12] + 16 G[7] G[11, 12, 12] - 
      12 G[4] G[11, 16, 1] + 12 G[5] G[11, 16, 1] + 
      12 G[7] G[11, 16, 1] + 12 G[4] G[11, 16, 11] - 
      12 G[5] G[11, 16, 11] - 12 G[7] G[11, 16, 11] + 
      12 G[4] G[11, 16, 12] - 12 G[5] G[11, 16, 12] - 
      12 G[7] G[11, 16, 12] - 10 G[4] G[12, 1, 1] + 
      10 G[5] G[12, 1, 1] + 10 G[7] G[12, 1, 1] + 
      10 G[4] G[12, 1, 11] - 10 G[5] G[12, 1, 11] - 
      10 G[7] G[12, 1, 11] + 10 G[4] G[12, 1, 12] - 
      10 G[5] G[12, 1, 12] - 10 G[7] G[12, 1, 12] + 
      16 G[4] G[12, 11, 1] - 16 G[5] G[12, 11, 1] - 
      16 G[7] G[12, 11, 1] - 16 G[4] G[12, 11, 11] + 
      16 G[5] G[12, 11, 11] + 16 G[7] G[12, 11, 11] - 
      16 G[4] G[12, 11, 12] + 16 G[5] G[12, 11, 12] + 
      16 G[7] G[12, 11, 12] + 16 G[4] G[12, 12, 1] - 
      16 G[5] G[12, 12, 1] - 16 G[7] G[12, 12, 1] - 
      16 G[4] G[12, 12, 11] + 16 G[5] G[12, 12, 11] + 
      16 G[7] G[12, 12, 11] - 16 G[4] G[12, 12, 12] + 
      16 G[5] G[12, 12, 12] + 16 G[7] G[12, 12, 12] - 
      12 G[4] G[12, 16, 1] + 12 G[5] G[12, 16, 1] + 
      12 G[7] G[12, 16, 1] + 12 G[4] G[12, 16, 11] - 
      12 G[5] G[12, 16, 11] - 12 G[7] G[12, 16, 11] + 
      12 G[4] G[12, 16, 12] - 12 G[5] G[12, 16, 12] - 
      12 G[7] G[12, 16, 12] + 2 G[11] G[13, 4, 5] + 
      2 G[12] G[13, 4, 5] - 4 G[1] G[13, 4, 7] + 
      2 G[11] G[13, 4, 7] + 2 G[12] G[13, 4, 7] + 
      8 G[1] G[13, 4, 9] - 8 G[11] G[13, 4, 9] - 
      8 G[12] G[13, 4, 9] + 2 G[1] G[13, 4, 13] - 
      2 G[11] G[13, 4, 13] - 2 G[12] G[13, 4, 13] + 
      4 G[1] G[13, 5, 4] - 4 G[11] G[13, 5, 4] - 
      4 G[12] G[13, 5, 4] + 2 G[11] G[13, 5, 5] + 
      2 G[12] G[13, 5, 5] - 4 G[1] G[13, 5, 7] + 
      2 G[11] G[13, 5, 7] + 2 G[12] G[13, 5, 7] - 
      8 G[1] G[13, 5, 9] + 8 G[11] G[13, 5, 9] + 
      8 G[12] G[13, 5, 9] + 4 G[1] G[13, 5, 13] + 
      4 G[1] G[13, 7, 4] - 4 G[11] G[13, 7, 4] - 
      4 G[12] G[13, 7, 4] + 2 G[11] G[13, 7, 5] + 
      2 G[12] G[13, 7, 5] - 4 G[1] G[13, 7, 7] + 
      2 G[11] G[13, 7, 7] + 2 G[12] G[13, 7, 7] - 
      8 G[1] G[13, 7, 9] + 8 G[11] G[13, 7, 9] + 
      8 G[12] G[13, 7, 9] - 4 G[1] G[13, 7, 13] - 
      2 G[11] G[13, 8, 5] - 2 G[12] G[13, 8, 5] + 
      4 G[1] G[13, 8, 7] - 2 G[11] G[13, 8, 7] - 
      2 G[12] G[13, 8, 7] - 2 G[1] G[13, 8, 13] + 
      2 G[11] G[13, 8, 13] + 2 G[12] G[13, 8, 13] - 
      4 G[1] G[13, 10, 4] + 4 G[11] G[13, 10, 4] + 
      4 G[12] G[13, 10, 4] - 4 G[11] G[13, 10, 5] - 
      4 G[12] G[13, 10, 5] + 8 G[1] G[13, 10, 7] - 
      4 G[11] G[13, 10, 7] - 4 G[12] G[13, 10, 7] + 
      4 G[1] G[13, 13, 4] - 4 G[11] G[13, 13, 4] - 
      4 G[12] G[13, 13, 4] + 4 G[11] G[13, 13, 5] + 
      4 G[12] G[13, 13, 5] - 8 G[1] G[13, 13, 7] + 
      4 G[11] G[13, 13, 7] + 4 G[12] G[13, 13, 7] - 
      2 G[1] G[13, 16, 4] + 2 G[11] G[13, 16, 4] + 
      2 G[12] G[13, 16, 4] - 2 G[11] G[13, 16, 5] - 
      2 G[12] G[13, 16, 5] + 4 G[1] G[13, 16, 7] - 
      2 G[11] G[13, 16, 7] - 2 G[12] G[13, 16, 7] - 
      2 G[1] G[13, 16, 13] + 2 G[11] G[13, 16, 13] + 
      2 G[12] G[13, 16, 13] + 2 G[4] G[14, 1, 11] - 
      2 G[8] G[14, 1, 11] + 4 G[10] G[14, 1, 11] - 
      4 G[13] G[14, 1, 11] + 2 G[4] G[14, 1, 12] - 
      2 G[8] G[14, 1, 12] + 4 G[10] G[14, 1, 12] - 
      4 G[13] G[14, 1, 12] + 2 G[4] G[14, 16, 1] - 
      2 G[8] G[14, 16, 1] + 4 G[10] G[14, 16, 1] - 
      4 G[13] G[14, 16, 1] - 2 G[4] G[14, 16, 11] + 
      2 G[8] G[14, 16, 11] - 4 G[10] G[14, 16, 11] + 
      4 G[13] G[14, 16, 11] - 2 G[4] G[14, 16, 12] + 
      2 G[8] G[14, 16, 12] - 4 G[10] G[14, 16, 12] + 
      4 G[13] G[14, 16, 12] - G[4] G[14, 18, 11] + 
      G[8] G[14, 18, 11] - 2 G[10] G[14, 18, 11] + 
      2 G[13] G[14, 18, 11] - G[4] G[14, 18, 12] + 
      G[8] G[14, 18, 12] - 2 G[10] G[14, 18, 12] + 
      2 G[13] G[14, 18, 12] + 2 G[4] G[14, 19, 1] - 
      2 G[8] G[14, 19, 1] + 4 G[10] G[14, 19, 1] - 
      4 G[13] G[14, 19, 1] - G[4] G[14, 19, 11] + 
      G[8] G[14, 19, 11] - 2 G[10] G[14, 19, 11] + 
      2 G[13] G[14, 19, 11] - G[4] G[14, 19, 12] + 
      G[8] G[14, 19, 12] - 2 G[10] G[14, 19, 12] + 
      2 G[13] G[14, 19, 12] + 2 G[4] G[15, 1, 11] - 
      2 G[8] G[15, 1, 11] + 4 G[10] G[15, 1, 11] - 
      4 G[13] G[15, 1, 11] + 2 G[4] G[15, 1, 12] - 
      2 G[8] G[15, 1, 12] + 4 G[10] G[15, 1, 12] - 
      4 G[13] G[15, 1, 12] + 2 G[4] G[15, 16, 1] - 
      2 G[8] G[15, 16, 1] + 4 G[10] G[15, 16, 1] - 
      4 G[13] G[15, 16, 1] - 2 G[4] G[15, 16, 11] + 
      2 G[8] G[15, 16, 11] - 4 G[10] G[15, 16, 11] + 
      4 G[13] G[15, 16, 11] - 2 G[4] G[15, 16, 12] + 
      2 G[8] G[15, 16, 12] - 4 G[10] G[15, 16, 12] + 
      4 G[13] G[15, 16, 12] - G[4] G[15, 18, 11] + 
      G[8] G[15, 18, 11] - 2 G[10] G[15, 18, 11] + 
      2 G[13] G[15, 18, 11] - G[4] G[15, 18, 12] + 
      G[8] G[15, 18, 12] - 2 G[10] G[15, 18, 12] + 
      2 G[13] G[15, 18, 12] + 2 G[4] G[15, 19, 1] - 
      2 G[8] G[15, 19, 1] + 4 G[10] G[15, 19, 1] - 
      4 G[13] G[15, 19, 1] - G[4] G[15, 19, 11] + 
      G[8] G[15, 19, 11] - 2 G[10] G[15, 19, 11] + 
      2 G[13] G[15, 19, 11] - G[4] G[15, 19, 12] + 
      G[8] G[15, 19, 12] - 2 G[10] G[15, 19, 12] + 
      2 G[13] G[15, 19, 12] + 2 G[4] G[16, 1, 1] - 
      2 G[5] G[16, 1, 1] - 2 G[7] G[16, 1, 1] - 8 G[8] G[16, 1, 1] - 
      6 G[4] G[16, 1, 11] + 4 G[5] G[16, 1, 11] + 
      4 G[7] G[16, 1, 11] + 6 G[8] G[16, 1, 11] + 
      4 G[10] G[16, 1, 11] - 4 G[13] G[16, 1, 11] - 
      6 G[4] G[16, 1, 12] + 4 G[5] G[16, 1, 12] + 
      4 G[7] G[16, 1, 12] + 6 G[8] G[16, 1, 12] + 
      4 G[10] G[16, 1, 12] - 4 G[13] G[16, 1, 12] - 
      G[11] G[16, 4, 5] - G[12] G[16, 4, 5] + 2 G[1] G[16, 4, 7] - 
      G[11] G[16, 4, 7] - G[12] G[16, 4, 7] - 4 G[1] G[16, 4, 9] + 
      4 G[11] G[16, 4, 9] + 4 G[12] G[16, 4, 9] - G[1] G[16, 4, 13] + 
      G[11] G[16, 4, 13] + G[12] G[16, 4, 13] - 2 G[1] G[16, 5, 4] + 
      2 G[11] G[16, 5, 4] + 2 G[12] G[16, 5, 4] - G[11] G[16, 5, 5] - 
      G[12] G[16, 5, 5] + 6 G[1] G[16, 5, 7] - 3 G[11] G[16, 5, 7] - 
      3 G[12] G[16, 5, 7] + 4 G[1] G[16, 5, 9] - 
      4 G[11] G[16, 5, 9] - 4 G[12] G[16, 5, 9] - 
      6 G[1] G[16, 5, 13] + 2 G[11] G[16, 5, 13] + 
      2 G[12] G[16, 5, 13] - 2 G[1] G[16, 7, 4] + 
      2 G[11] G[16, 7, 4] + 2 G[12] G[16, 7, 4] - 
      3 G[11] G[16, 7, 5] - 3 G[12] G[16, 7, 5] + 2 G[1] G[16, 7, 7] -
       G[11] G[16, 7, 7] - G[12] G[16, 7, 7] + 4 G[1] G[16, 7, 9] - 
      4 G[11] G[16, 7, 9] - 4 G[12] G[16, 7, 9] + 
      2 G[1] G[16, 7, 13] + 2 G[11] G[16, 7, 13] + 
      2 G[12] G[16, 7, 13] + 3 G[11] G[16, 8, 5] + 
      3 G[12] G[16, 8, 5] - 6 G[1] G[16, 8, 7] + 
      3 G[11] G[16, 8, 7] + 3 G[12] G[16, 8, 7] + 
      3 G[1] G[16, 8, 13] - 3 G[11] G[16, 8, 13] - 
      3 G[12] G[16, 8, 13] + G[1] G[16, 10, 4] - G[11] G[16, 10, 4] - 
      G[12] G[16, 10, 4] + G[11] G[16, 10, 5] + G[12] G[16, 10, 5] - 
      2 G[1] G[16, 10, 7] + G[11] G[16, 10, 7] + G[12] G[16, 10, 7] - 
      8 G[4] G[16, 11, 1] + 8 G[5] G[16, 11, 1] + 
      8 G[7] G[16, 11, 1] + 8 G[8] G[16, 11, 1] + 
      8 G[4] G[16, 11, 11] - 8 G[5] G[16, 11, 11] - 
      8 G[7] G[16, 11, 11] - 8 G[8] G[16, 11, 11] + 
      8 G[4] G[16, 11, 12] - 8 G[5] G[16, 11, 12] - 
      8 G[7] G[16, 11, 12] - 8 G[8] G[16, 11, 12] - 
      8 G[4] G[16, 12, 1] + 8 G[5] G[16, 12, 1] + 
      8 G[7] G[16, 12, 1] + 8 G[8] G[16, 12, 1] + 
      8 G[4] G[16, 12, 11] - 8 G[5] G[16, 12, 11] - 
      8 G[7] G[16, 12, 11] - 8 G[8] G[16, 12, 11] + 
      8 G[4] G[16, 12, 12] - 8 G[5] G[16, 12, 12] - 
      8 G[7] G[16, 12, 12] - 8 G[8] G[16, 12, 12] - 
      G[1] G[16, 13, 4] + G[11] G[16, 13, 4] + G[12] G[16, 13, 4] - 
      3 G[11] G[16, 13, 5] - 3 G[12] G[16, 13, 5] + 
      6 G[1] G[16, 13, 7] - 3 G[11] G[16, 13, 7] - 
      3 G[12] G[16, 13, 7] - 4 G[1] G[16, 13, 9] + 
      4 G[11] G[16, 13, 9] + 4 G[12] G[16, 13, 9] - 
      2 G[1] G[16, 13, 13] + 2 G[11] G[16, 13, 13] + 
      2 G[12] G[16, 13, 13] + 4 G[4] G[16, 16, 1] - 
      4 G[5] G[16, 16, 1] - 4 G[7] G[16, 16, 1] - 
      4 G[8] G[16, 16, 1] + 4 G[1] G[16, 16, 4] - 
      4 G[11] G[16, 16, 4] - 4 G[12] G[16, 16, 4] + 
      4 G[11] G[16, 16, 5] + 4 G[12] G[16, 16, 5] - 
      8 G[1] G[16, 16, 7] + 4 G[11] G[16, 16, 7] + 
      4 G[12] G[16, 16, 7] - 4 G[4] G[16, 16, 11] + 
      4 G[5] G[16, 16, 11] + 4 G[7] G[16, 16, 11] + 
      4 G[8] G[16, 16, 11] - 4 G[4] G[16, 16, 12] + 
      4 G[5] G[16, 16, 12] + 4 G[7] G[16, 16, 12] + 
      4 G[8] G[16, 16, 12] + 4 G[1] G[16, 16, 13] - 
      4 G[11] G[16, 16, 13] - 4 G[12] G[16, 16, 13] + 
      2 G[5] G[16, 18, 11] + 2 G[7] G[16, 18, 11] - 
      4 G[10] G[16, 18, 11] + 4 G[13] G[16, 18, 11] + 
      2 G[5] G[16, 18, 12] + 2 G[7] G[16, 18, 12] - 
      4 G[10] G[16, 18, 12] + 4 G[13] G[16, 18, 12] - 
      4 G[5] G[16, 19, 1] - 4 G[7] G[16, 19, 1] + 
      8 G[10] G[16, 19, 1] - 8 G[13] G[16, 19, 1] + 
      2 G[5] G[16, 19, 11] + 2 G[7] G[16, 19, 11] - 
      4 G[10] G[16, 19, 11] + 4 G[13] G[16, 19, 11] + 
      2 G[5] G[16, 19, 12] + 2 G[7] G[16, 19, 12] - 
      4 G[10] G[16, 19, 12] + 4 G[13] G[16, 19, 12] - 
      2 G[5] G[17, 1, 1] + 2 G[7] G[17, 1, 1] + 4 G[5] G[17, 17, 1] - 
      4 G[7] G[17, 17, 1] + 4 G[5] G[18, 1, 11] + 
      2 G[7] G[18, 1, 11] - 8 G[10] G[18, 1, 11] + 
      8 G[13] G[18, 1, 11] + 4 G[5] G[18, 1, 12] + 
      2 G[7] G[18, 1, 12] - 8 G[10] G[18, 1, 12] + 
      8 G[13] G[18, 1, 12] + 4 G[5] G[18, 11, 1] + 
      4 G[7] G[18, 11, 1] - 8 G[10] G[18, 11, 1] + 
      8 G[13] G[18, 11, 1] - 4 G[5] G[18, 11, 11] - 
      4 G[7] G[18, 11, 11] + 8 G[10] G[18, 11, 11] - 
      8 G[13] G[18, 11, 11] - 4 G[5] G[18, 11, 12] - 
      4 G[7] G[18, 11, 12] + 8 G[10] G[18, 11, 12] - 
      8 G[13] G[18, 11, 12] + 4 G[5] G[18, 12, 1] + 
      4 G[7] G[18, 12, 1] - 8 G[10] G[18, 12, 1] + 
      8 G[13] G[18, 12, 1] - 4 G[5] G[18, 12, 11] - 
      4 G[7] G[18, 12, 11] + 8 G[10] G[18, 12, 11] - 
      8 G[13] G[18, 12, 11] - 4 G[5] G[18, 12, 12] - 
      4 G[7] G[18, 12, 12] + 8 G[10] G[18, 12, 12] - 
      8 G[13] G[18, 12, 12] - 2 G[5] G[18, 16, 1] - 
      4 G[7] G[18, 16, 1] + 4 G[10] G[18, 16, 1] - 
      4 G[13] G[18, 16, 1] + 2 G[5] G[18, 16, 11] + 
      4 G[7] G[18, 16, 11] - 4 G[10] G[18, 16, 11] + 
      4 G[13] G[18, 16, 11] + 2 G[5] G[18, 16, 12] + 
      4 G[7] G[18, 16, 12] - 4 G[10] G[18, 16, 12] + 
      4 G[13] G[18, 16, 12] - 2 G[5] G[18, 17, 1] - 
      2 G[7] G[18, 17, 1] + 4 G[10] G[18, 17, 1] - 
      4 G[13] G[18, 17, 1] - G[5] G[18, 18, 11] - 
      3 G[7] G[18, 18, 11] + 2 G[10] G[18, 18, 11] - 
      2 G[13] G[18, 18, 11] - G[5] G[18, 18, 12] - 
      3 G[7] G[18, 18, 12] + 2 G[10] G[18, 18, 12] - 
      2 G[13] G[18, 18, 12] + 2 G[5] G[18, 19, 1] + 
      2 G[7] G[18, 19, 1] - 4 G[10] G[18, 19, 1] + 
      4 G[13] G[18, 19, 1] - G[5] G[18, 19, 11] - 
      G[7] G[18, 19, 11] + 2 G[10] G[18, 19, 11] - 
      2 G[13] G[18, 19, 11] - G[5] G[18, 19, 12] - 
      G[7] G[18, 19, 12] + 2 G[10] G[18, 19, 12] - 
      2 G[13] G[18, 19, 12] - 8 G[5] G[19, 1, 1] - 
      2 G[7] G[19, 1, 1] + 4 G[10] G[19, 1, 1] - 
      4 G[13] G[19, 1, 1] + 6 G[5] G[19, 1, 11] + 
      4 G[7] G[19, 1, 11] - 8 G[10] G[19, 1, 11] + 
      8 G[13] G[19, 1, 11] + 6 G[5] G[19, 1, 12] + 
      4 G[7] G[19, 1, 12] - 8 G[10] G[19, 1, 12] + 
      8 G[13] G[19, 1, 12] + 4 G[5] G[19, 11, 1] + 
      4 G[7] G[19, 11, 1] - 8 G[10] G[19, 11, 1] + 
      8 G[13] G[19, 11, 1] - 4 G[5] G[19, 11, 11] - 
      4 G[7] G[19, 11, 11] + 8 G[10] G[19, 11, 11] - 
      8 G[13] G[19, 11, 11] - 4 G[5] G[19, 11, 12] - 
      4 G[7] G[19, 11, 12] + 8 G[10] G[19, 11, 12] - 
      8 G[13] G[19, 11, 12] + 4 G[5] G[19, 12, 1] + 
      4 G[7] G[19, 12, 1] - 8 G[10] G[19, 12, 1] + 
      8 G[13] G[19, 12, 1] - 4 G[5] G[19, 12, 11] - 
      4 G[7] G[19, 12, 11] + 8 G[10] G[19, 12, 11] - 
      8 G[13] G[19, 12, 11] - 4 G[5] G[19, 12, 12] - 
      4 G[7] G[19, 12, 12] + 8 G[10] G[19, 12, 12] - 
      8 G[13] G[19, 12, 12] - 4 G[5] G[19, 16, 1] - 
      2 G[7] G[19, 16, 1] + 4 G[10] G[19, 16, 1] - 
      4 G[13] G[19, 16, 1] + 4 G[5] G[19, 16, 11] + 
      2 G[7] G[19, 16, 11] - 4 G[10] G[19, 16, 11] + 
      4 G[13] G[19, 16, 11] + 4 G[5] G[19, 16, 12] + 
      2 G[7] G[19, 16, 12] - 4 G[10] G[19, 16, 12] + 
      4 G[13] G[19, 16, 12] + 2 G[5] G[19, 17, 1] + 
      2 G[7] G[19, 17, 1] - 4 G[10] G[19, 17, 1] + 
      4 G[13] G[19, 17, 1] - G[5] G[19, 18, 11] - 
      G[7] G[19, 18, 11] + 2 G[10] G[19, 18, 11] - 
      2 G[13] G[19, 18, 11] - G[5] G[19, 18, 12] - 
      G[7] G[19, 18, 12] + 2 G[10] G[19, 18, 12] - 
      2 G[13] G[19, 18, 12] + 6 G[5] G[19, 19, 1] + 
      2 G[7] G[19, 19, 1] - 4 G[10] G[19, 19, 1] + 
      4 G[13] G[19, 19, 1] - 3 G[5] G[19, 19, 11] - 
      G[7] G[19, 19, 11] + 2 G[10] G[19, 19, 11] - 
      2 G[13] G[19, 19, 11] - 3 G[5] G[19, 19, 12] - 
      G[7] G[19, 19, 12] + 2 G[10] G[19, 19, 12] - 
      2 G[13] G[19, 19, 12] + G[1, 1, 1, 11] + G[1, 1, 1, 12] + 
      4 G[1, 1, 11, 1] - 4 G[1, 1, 11, 11] - 4 G[1, 1, 11, 12] + 
      4 G[1, 1, 12, 1] - 4 G[1, 1, 12, 11] - 4 G[1, 1, 12, 12] - 
      4 G[1, 1, 16, 1] + 4 G[1, 1, 16, 11] + 4 G[1, 1, 16, 12] - 
      2 G[1, 1, 17, 1] + G[1, 1, 18, 11] + G[1, 1, 18, 12] - 
      2 G[1, 1, 19, 1] + G[1, 1, 19, 11] + G[1, 1, 19, 12] + 
      10 G[1, 11, 1, 1] - 10 G[1, 11, 1, 11] - 10 G[1, 11, 1, 12] - 
      16 G[1, 11, 11, 1] + 16 G[1, 11, 11, 11] + 
      16 G[1, 11, 11, 12] - 16 G[1, 11, 12, 1] + 
      16 G[1, 11, 12, 11] + 16 G[1, 11, 12, 12] + 
      12 G[1, 11, 16, 1] - 12 G[1, 11, 16, 11] - 
      12 G[1, 11, 16, 12] + 10 G[1, 12, 1, 1] - 10 G[1, 12, 1, 11] - 
      10 G[1, 12, 1, 12] - 16 G[1, 12, 11, 1] + 16 G[1, 12, 11, 11] + 
      16 G[1, 12, 11, 12] - 16 G[1, 12, 12, 1] + 
      16 G[1, 12, 12, 11] + 16 G[1, 12, 12, 12] + 
      12 G[1, 12, 16, 1] - 12 G[1, 12, 16, 11] - 
      12 G[1, 12, 16, 12] - 2 G[1, 14, 1, 11] - 2 G[1, 14, 1, 12] - 
      2 G[1, 14, 16, 1] + 2 G[1, 14, 16, 11] + 2 G[1, 14, 16, 12] + 
      G[1, 14, 18, 11] + G[1, 14, 18, 12] - 2 G[1, 14, 19, 1] + 
      G[1, 14, 19, 11] + G[1, 14, 19, 12] - 2 G[1, 15, 1, 11] - 
      2 G[1, 15, 1, 12] - 2 G[1, 15, 16, 1] + 2 G[1, 15, 16, 11] + 
      2 G[1, 15, 16, 12] + G[1, 15, 18, 11] + G[1, 15, 18, 12] - 
      2 G[1, 15, 19, 1] + G[1, 15, 19, 11] + G[1, 15, 19, 12] - 
      10 G[1, 16, 1, 1] + 10 G[1, 16, 1, 11] + 10 G[1, 16, 1, 12] + 
      16 G[1, 16, 11, 1] - 16 G[1, 16, 11, 11] - 
      16 G[1, 16, 11, 12] + 16 G[1, 16, 12, 1] - 
      16 G[1, 16, 12, 11] - 16 G[1, 16, 12, 12] - 8 G[1, 16, 16, 1] + 
      8 G[1, 16, 16, 11] + 8 G[1, 16, 16, 12] + 2 G[1, 16, 18, 11] + 
      2 G[1, 16, 18, 12] - 4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 
      2 G[1, 16, 19, 12] - 2 G[1, 17, 1, 1] + 4 G[1, 17, 17, 1] + 
      6 G[1, 18, 1, 11] + 6 G[1, 18, 1, 12] + 4 G[1, 18, 11, 1] - 
      4 G[1, 18, 11, 11] - 4 G[1, 18, 11, 12] + 4 G[1, 18, 12, 1] - 
      4 G[1, 18, 12, 11] - 4 G[1, 18, 12, 12] - 4 G[1, 18, 16, 1] + 
      2 G[1, 18, 16, 11] + 2 G[1, 18, 16, 12] - 6 G[1, 18, 17, 1] - 
      3 G[1, 18, 18, 11] - 3 G[1, 18, 18, 12] + 6 G[1, 18, 19, 1] - 
      3 G[1, 18, 19, 11] - 3 G[1, 18, 19, 12] - 8 G[1, 19, 1, 1] + 
      6 G[1, 19, 1, 11] + 6 G[1, 19, 1, 12] + 4 G[1, 19, 11, 1] - 
      4 G[1, 19, 11, 11] - 4 G[1, 19, 11, 12] + 4 G[1, 19, 12, 1] - 
      4 G[1, 19, 12, 11] - 4 G[1, 19, 12, 12] + 2 G[1, 19, 16, 11] + 
      2 G[1, 19, 16, 12] + 6 G[1, 19, 17, 1] - 3 G[1, 19, 18, 11] - 
      3 G[1, 19, 18, 12] + 6 G[1, 19, 19, 1] - 3 G[1, 19, 19, 11] - 
      3 G[1, 19, 19, 12] - 4 G[4, 5, 4, 9] + 3 G[4, 5, 5, 9] - 
      3 G[4, 5, 5, 13] + 3 G[4, 5, 7, 9] - 3 G[4, 5, 7, 13] + 
      4 G[4, 5, 9, 9] - 2 G[4, 5, 13, 9] - 2 G[4, 5, 13, 13] + 
      4 G[4, 5, 16, 13] - 4 G[4, 7, 4, 9] + 3 G[4, 7, 5, 9] - 
      3 G[4, 7, 5, 13] + 3 G[4, 7, 7, 9] - 3 G[4, 7, 7, 13] + 
      4 G[4, 7, 9, 9] - 2 G[4, 7, 13, 9] - 2 G[4, 7, 13, 13] + 
      4 G[4, 7, 16, 13] + 6 G[4, 9, 4, 9] - 16 G[4, 9, 9, 9] + 
      G[4, 10, 4, 9] - G[4, 10, 5, 9] + G[4, 10, 5, 13] - 
      G[4, 10, 7, 9] + G[4, 10, 7, 13] - G[4, 10, 16, 13] + 
      G[4, 13, 4, 9] + G[4, 13, 5, 9] - G[4, 13, 5, 13] + 
      G[4, 13, 7, 9] - G[4, 13, 7, 13] - 4 G[4, 13, 9, 9] - 
      2 G[4, 13, 13, 9] + G[4, 13, 16, 13] + 3 G[4, 16, 4, 9] - 
      3 G[4, 16, 5, 9] + 3 G[4, 16, 5, 13] - 3 G[4, 16, 7, 9] + 
      3 G[4, 16, 7, 13] + 3 G[4, 16, 13, 9] + 2 G[4, 16, 13, 13] - 
      4 G[4, 16, 16, 13] + 2 G[5, 4, 5, 9] - 2 G[5, 4, 5, 13] + 
      2 G[5, 4, 7, 9] - 2 G[5, 4, 7, 13] - 8 G[5, 4, 9, 9] - 
      2 G[5, 4, 13, 9] + 2 G[5, 4, 16, 13] - G[5, 5, 5, 9] + 
      G[5, 5, 5, 13] + G[5, 5, 7, 9] - G[5, 5, 7, 13] + 
      4 G[5, 5, 9, 9] - 4 G[5, 5, 13, 13] - 2 G[5, 7, 4, 9] + 
      G[5, 7, 5, 9] - G[5, 7, 5, 13] + G[5, 7, 7, 9] - 
      G[5, 7, 7, 13] + 4 G[5, 7, 9, 9] - 4 G[5, 7, 13, 13] + 
      2 G[5, 7, 16, 13] - 2 G[5, 8, 5, 9] + 2 G[5, 8, 5, 13] - 
      2 G[5, 8, 7, 9] + 2 G[5, 8, 7, 13] + 2 G[5, 8, 13, 9] - 
      2 G[5, 8, 16, 13] - 6 G[5, 9, 4, 9] + 16 G[5, 9, 9, 9] + 
      2 G[5, 10, 4, 9] - 2 G[5, 10, 5, 9] + 2 G[5, 10, 5, 13] - 
      2 G[5, 10, 7, 9] + 2 G[5, 10, 7, 13] - 2 G[5, 10, 16, 13] - 
      2 G[5, 13, 4, 9] + 2 G[5, 13, 5, 9] - 2 G[5, 13, 5, 13] + 
      2 G[5, 13, 7, 9] - 2 G[5, 13, 7, 13] - 16 G[5, 13, 13, 13] + 
      8 G[5, 13, 16, 13] + 2 G[5, 16, 4, 9] - 2 G[5, 16, 5, 9] + 
      2 G[5, 16, 5, 13] - 2 G[5, 16, 7, 9] + 2 G[5, 16, 7, 13] + 
      2 G[5, 16, 13, 9] + 8 G[5, 16, 13, 13] - 4 G[5, 16, 16, 13] + 
      2 G[7, 4, 5, 9] - 2 G[7, 4, 5, 13] + 2 G[7, 4, 7, 9] - 
      2 G[7, 4, 7, 13] - 8 G[7, 4, 9, 9] - 2 G[7, 4, 13, 9] + 
      2 G[7, 4, 16, 13] - 2 G[7, 5, 4, 9] + G[7, 5, 5, 9] - 
      G[7, 5, 5, 13] + G[7, 5, 7, 9] - G[7, 5, 7, 13] + 
      4 G[7, 5, 9, 9] - 4 G[7, 5, 13, 13] + 2 G[7, 5, 16, 13] + 
      G[7, 7, 5, 9] - G[7, 7, 5, 13] - G[7, 7, 7, 9] + 
      G[7, 7, 7, 13] + 4 G[7, 7, 9, 9] - 4 G[7, 7, 13, 13] - 
      2 G[7, 8, 5, 9] + 2 G[7, 8, 5, 13] - 2 G[7, 8, 7, 9] + 
      2 G[7, 8, 7, 13] + 2 G[7, 8, 13, 9] - 2 G[7, 8, 16, 13] - 
      6 G[7, 9, 4, 9] + 16 G[7, 9, 9, 9] + 2 G[7, 10, 4, 9] - 
      2 G[7, 10, 5, 9] + 2 G[7, 10, 5, 13] - 2 G[7, 10, 7, 9] + 
      2 G[7, 10, 7, 13] - 2 G[7, 10, 16, 13] - 2 G[7, 13, 4, 9] + 
      2 G[7, 13, 5, 9] - 2 G[7, 13, 5, 13] + 2 G[7, 13, 7, 9] - 
      2 G[7, 13, 7, 13] - 16 G[7, 13, 13, 13] + 8 G[7, 13, 16, 13] + 
      2 G[7, 16, 4, 9] - 2 G[7, 16, 5, 9] + 2 G[7, 16, 5, 13] - 
      2 G[7, 16, 7, 9] + 2 G[7, 16, 7, 13] + 2 G[7, 16, 13, 9] + 
      8 G[7, 16, 13, 13] - 4 G[7, 16, 16, 13] + 4 G[8, 5, 4, 9] - 
      3 G[8, 5, 5, 9] + 3 G[8, 5, 5, 13] - 3 G[8, 5, 7, 9] + 
      3 G[8, 5, 7, 13] - 4 G[8, 5, 9, 9] + 2 G[8, 5, 13, 9] + 
      2 G[8, 5, 13, 13] - 4 G[8, 5, 16, 13] + 4 G[8, 7, 4, 9] - 
      3 G[8, 7, 5, 9] + 3 G[8, 7, 5, 13] - 3 G[8, 7, 7, 9] + 
      3 G[8, 7, 7, 13] - 4 G[8, 7, 9, 9] + 2 G[8, 7, 13, 9] + 
      2 G[8, 7, 13, 13] - 4 G[8, 7, 16, 13] - G[8, 10, 4, 9] + 
      G[8, 10, 5, 9] - G[8, 10, 5, 13] + G[8, 10, 7, 9] - 
      G[8, 10, 7, 13] + G[8, 10, 16, 13] - G[8, 13, 4, 9] - 
      G[8, 13, 5, 9] + G[8, 13, 5, 13] - G[8, 13, 7, 9] + 
      G[8, 13, 7, 13] + 4 G[8, 13, 9, 9] + 2 G[8, 13, 13, 9] - 
      G[8, 13, 16, 13] - 3 G[8, 16, 4, 9] + 3 G[8, 16, 5, 9] - 
      3 G[8, 16, 5, 13] + 3 G[8, 16, 7, 9] - 3 G[8, 16, 7, 13] - 
      3 G[8, 16, 13, 9] - 2 G[8, 16, 13, 13] + 4 G[8, 16, 16, 13] - 
      2 G[10, 4, 5, 9] + 2 G[10, 4, 5, 13] - 2 G[10, 4, 7, 9] + 
      2 G[10, 4, 7, 13] + 8 G[10, 4, 9, 9] + 2 G[10, 4, 13, 9] - 
      2 G[10, 4, 16, 13] + 4 G[10, 5, 4, 9] - 2 G[10, 5, 5, 9] + 
      2 G[10, 5, 5, 13] - 2 G[10, 5, 7, 9] + 2 G[10, 5, 7, 13] - 
      8 G[10, 5, 9, 9] + 8 G[10, 5, 13, 13] - 4 G[10, 5, 16, 13] + 
      4 G[10, 7, 4, 9] - 2 G[10, 7, 5, 9] + 2 G[10, 7, 5, 13] - 
      2 G[10, 7, 7, 9] + 2 G[10, 7, 7, 13] - 8 G[10, 7, 9, 9] + 
      8 G[10, 7, 13, 13] - 4 G[10, 7, 16, 13] + 2 G[10, 8, 5, 9] - 
      2 G[10, 8, 5, 13] + 2 G[10, 8, 7, 9] - 2 G[10, 8, 7, 13] - 
      2 G[10, 8, 13, 9] + 2 G[10, 8, 16, 13] - 4 G[10, 10, 4, 9] + 
      4 G[10, 10, 5, 9] - 4 G[10, 10, 5, 13] + 4 G[10, 10, 7, 9] - 
      4 G[10, 10, 7, 13] + 4 G[10, 10, 16, 13] + 4 G[10, 13, 4, 9] - 
      4 G[10, 13, 5, 9] + 4 G[10, 13, 5, 13] - 4 G[10, 13, 7, 9] + 
      4 G[10, 13, 7, 13] - 4 G[10, 13, 16, 13] - 2 G[10, 16, 4, 9] + 
      2 G[10, 16, 5, 9] - 2 G[10, 16, 5, 13] + 2 G[10, 16, 7, 9] - 
      2 G[10, 16, 7, 13] - 2 G[10, 16, 13, 9] - 8 G[10, 16, 13, 13] + 
      4 G[10, 16, 16, 13] + 2 G[13, 4, 5, 9] - 2 G[13, 4, 5, 13] + 
      2 G[13, 4, 7, 9] - 2 G[13, 4, 7, 13] - 8 G[13, 4, 9, 9] - 
      2 G[13, 4, 13, 9] + 2 G[13, 4, 16, 13] - 4 G[13, 5, 4, 9] + 
      2 G[13, 5, 5, 9] - 2 G[13, 5, 5, 13] + 2 G[13, 5, 7, 9] - 
      2 G[13, 5, 7, 13] + 8 G[13, 5, 9, 9] - 8 G[13, 5, 13, 13] + 
      4 G[13, 5, 16, 13] - 4 G[13, 7, 4, 9] + 2 G[13, 7, 5, 9] - 
      2 G[13, 7, 5, 13] + 2 G[13, 7, 7, 9] - 2 G[13, 7, 7, 13] + 
      8 G[13, 7, 9, 9] - 8 G[13, 7, 13, 13] + 4 G[13, 7, 16, 13] - 
      2 G[13, 8, 5, 9] + 2 G[13, 8, 5, 13] - 2 G[13, 8, 7, 9] + 
      2 G[13, 8, 7, 13] + 2 G[13, 8, 13, 9] - 2 G[13, 8, 16, 13] + 
      4 G[13, 10, 4, 9] - 4 G[13, 10, 5, 9] + 4 G[13, 10, 5, 13] - 
      4 G[13, 10, 7, 9] + 4 G[13, 10, 7, 13] - 4 G[13, 10, 16, 13] - 
      4 G[13, 13, 4, 9] + 4 G[13, 13, 5, 9] - 4 G[13, 13, 5, 13] + 
      4 G[13, 13, 7, 9] - 4 G[13, 13, 7, 13] + 4 G[13, 13, 16, 13] + 
      2 G[13, 16, 4, 9] - 2 G[13, 16, 5, 9] + 2 G[13, 16, 5, 13] - 
      2 G[13, 16, 7, 9] + 2 G[13, 16, 7, 13] + 2 G[13, 16, 13, 9] + 
      8 G[13, 16, 13, 13] - 4 G[13, 16, 16, 13] + 8 G[14, 1, 1, 11] + 
      8 G[14, 1, 1, 12] + 8 G[14, 1, 11, 1] - 8 G[14, 1, 11, 11] - 
      8 G[14, 1, 11, 12] + 8 G[14, 1, 12, 1] - 8 G[14, 1, 12, 11] - 
      8 G[14, 1, 12, 12] - 8 G[14, 1, 16, 1] + 4 G[14, 1, 16, 11] + 
      4 G[14, 1, 16, 12] - 12 G[14, 1, 17, 1] - 2 G[14, 1, 18, 11] - 
      2 G[14, 1, 18, 12] + 4 G[14, 1, 19, 1] - 2 G[14, 1, 19, 11] - 
      2 G[14, 1, 19, 12] + 8 G[14, 16, 1, 1] - 4 G[14, 16, 1, 11] - 
      4 G[14, 16, 1, 12] - 8 G[14, 16, 11, 1] + 8 G[14, 16, 11, 11] + 
      8 G[14, 16, 11, 12] - 8 G[14, 16, 12, 1] + 
      8 G[14, 16, 12, 11] + 8 G[14, 16, 12, 12] + 
      4 G[14, 16, 16, 1] - 4 G[14, 16, 16, 11] - 
      4 G[14, 16, 16, 12] - 2 G[14, 16, 18, 11] - 
      2 G[14, 16, 18, 12] + 4 G[14, 16, 19, 1] - 
      2 G[14, 16, 19, 11] - 2 G[14, 16, 19, 12] - 
      6 G[14, 18, 1, 11] - 6 G[14, 18, 1, 12] - 4 G[14, 18, 11, 1] + 
      4 G[14, 18, 11, 11] + 4 G[14, 18, 11, 12] - 
      4 G[14, 18, 12, 1] + 4 G[14, 18, 12, 11] + 
      4 G[14, 18, 12, 12] + 4 G[14, 18, 16, 1] - 
      2 G[14, 18, 16, 11] - 2 G[14, 18, 16, 12] + 
      6 G[14, 18, 17, 1] + 3 G[14, 18, 18, 11] + 
      3 G[14, 18, 18, 12] - 6 G[14, 18, 19, 1] + 
      3 G[14, 18, 19, 11] + 3 G[14, 18, 19, 12] + 8 G[14, 19, 1, 1] - 
      6 G[14, 19, 1, 11] - 6 G[14, 19, 1, 12] - 4 G[14, 19, 11, 1] + 
      4 G[14, 19, 11, 11] + 4 G[14, 19, 11, 12] - 
      4 G[14, 19, 12, 1] + 4 G[14, 19, 12, 11] + 
      4 G[14, 19, 12, 12] - 2 G[14, 19, 16, 11] - 
      2 G[14, 19, 16, 12] - 6 G[14, 19, 17, 1] + 
      3 G[14, 19, 18, 11] + 3 G[14, 19, 18, 12] - 
      6 G[14, 19, 19, 1] + 3 G[14, 19, 19, 11] + 
      3 G[14, 19, 19, 12] + 8 G[15, 1, 1, 11] + 8 G[15, 1, 1, 12] + 
      8 G[15, 1, 11, 1] - 8 G[15, 1, 11, 11] - 8 G[15, 1, 11, 12] + 
      8 G[15, 1, 12, 1] - 8 G[15, 1, 12, 11] - 8 G[15, 1, 12, 12] - 
      8 G[15, 1, 16, 1] + 4 G[15, 1, 16, 11] + 4 G[15, 1, 16, 12] - 
      12 G[15, 1, 17, 1] - 2 G[15, 1, 18, 11] - 2 G[15, 1, 18, 12] + 
      4 G[15, 1, 19, 1] - 2 G[15, 1, 19, 11] - 2 G[15, 1, 19, 12] + 
      8 G[15, 16, 1, 1] - 4 G[15, 16, 1, 11] - 4 G[15, 16, 1, 12] - 
      8 G[15, 16, 11, 1] + 8 G[15, 16, 11, 11] + 
      8 G[15, 16, 11, 12] - 8 G[15, 16, 12, 1] + 
      8 G[15, 16, 12, 11] + 8 G[15, 16, 12, 12] + 
      4 G[15, 16, 16, 1] - 4 G[15, 16, 16, 11] - 
      4 G[15, 16, 16, 12] - 2 G[15, 16, 18, 11] - 
      2 G[15, 16, 18, 12] + 4 G[15, 16, 19, 1] - 
      2 G[15, 16, 19, 11] - 2 G[15, 16, 19, 12] - 
      6 G[15, 18, 1, 11] - 6 G[15, 18, 1, 12] - 4 G[15, 18, 11, 1] + 
      4 G[15, 18, 11, 11] + 4 G[15, 18, 11, 12] - 
      4 G[15, 18, 12, 1] + 4 G[15, 18, 12, 11] + 
      4 G[15, 18, 12, 12] + 4 G[15, 18, 16, 1] - 
      2 G[15, 18, 16, 11] - 2 G[15, 18, 16, 12] + 
      6 G[15, 18, 17, 1] + 3 G[15, 18, 18, 11] + 
      3 G[15, 18, 18, 12] - 6 G[15, 18, 19, 1] + 
      3 G[15, 18, 19, 11] + 3 G[15, 18, 19, 12] + 8 G[15, 19, 1, 1] - 
      6 G[15, 19, 1, 11] - 6 G[15, 19, 1, 12] - 4 G[15, 19, 11, 1] + 
      4 G[15, 19, 11, 11] + 4 G[15, 19, 11, 12] - 
      4 G[15, 19, 12, 1] + 4 G[15, 19, 12, 11] + 
      4 G[15, 19, 12, 12] - 2 G[15, 19, 16, 11] - 
      2 G[15, 19, 16, 12] - 6 G[15, 19, 17, 1] + 
      3 G[15, 19, 18, 11] + 3 G[15, 19, 18, 12] - 
      6 G[15, 19, 19, 1] + 3 G[15, 19, 19, 11] + 
      3 G[15, 19, 19, 12] - 4 G[16, 1, 1, 11] - 4 G[16, 1, 1, 12] + 
      8 G[16, 1, 11, 1] - 8 G[16, 1, 11, 11] - 8 G[16, 1, 11, 12] + 
      8 G[16, 1, 12, 1] - 8 G[16, 1, 12, 11] - 8 G[16, 1, 12, 12] - 
      14 G[16, 1, 16, 1] + 14 G[16, 1, 16, 11] + 
      14 G[16, 1, 16, 12] - 4 G[16, 1, 17, 1] + 8 G[16, 1, 18, 11] + 
      8 G[16, 1, 18, 12] - 12 G[16, 1, 19, 1] + 6 G[16, 1, 19, 11] + 
      6 G[16, 1, 19, 12] - G[16, 4, 5, 9] + G[16, 4, 5, 13] - 
      G[16, 4, 7, 9] + G[16, 4, 7, 13] + 4 G[16, 4, 9, 9] + 
      G[16, 4, 13, 9] - G[16, 4, 16, 13] + 2 G[16, 5, 4, 9] - 
      G[16, 5, 5, 9] + G[16, 5, 5, 13] - 3 G[16, 5, 7, 9] + 
      3 G[16, 5, 7, 13] - 4 G[16, 5, 9, 9] + 2 G[16, 5, 13, 9] + 
      2 G[16, 5, 13, 13] - 2 G[16, 5, 16, 13] + 2 G[16, 7, 4, 9] - 
      3 G[16, 7, 5, 9] + 3 G[16, 7, 5, 13] - G[16, 7, 7, 9] + 
      G[16, 7, 7, 13] - 4 G[16, 7, 9, 9] + 2 G[16, 7, 13, 9] + 
      2 G[16, 7, 13, 13] - 2 G[16, 7, 16, 13] + 3 G[16, 8, 5, 9] - 
      3 G[16, 8, 5, 13] + 3 G[16, 8, 7, 9] - 3 G[16, 8, 7, 13] - 
      3 G[16, 8, 13, 9] + 3 G[16, 8, 16, 13] - G[16, 10, 4, 9] + 
      G[16, 10, 5, 9] - G[16, 10, 5, 13] + G[16, 10, 7, 9] - 
      G[16, 10, 7, 13] + G[16, 10, 16, 13] + G[16, 13, 4, 9] - 
      3 G[16, 13, 5, 9] + 3 G[16, 13, 5, 13] - 3 G[16, 13, 7, 9] + 
      3 G[16, 13, 7, 13] + 4 G[16, 13, 9, 9] + 2 G[16, 13, 13, 9] + 
      16 G[16, 13, 13, 13] - 9 G[16, 13, 16, 13] + 
      12 G[16, 14, 1, 11] + 12 G[16, 14, 1, 12] + 
      12 G[16, 14, 16, 1] - 12 G[16, 14, 16, 11] - 
      12 G[16, 14, 16, 12] - 6 G[16, 14, 18, 11] - 
      6 G[16, 14, 18, 12] + 12 G[16, 14, 19, 1] - 
      6 G[16, 14, 19, 11] - 6 G[16, 14, 19, 12] + 
      12 G[16, 15, 1, 11] + 12 G[16, 15, 1, 12] + 
      12 G[16, 15, 16, 1] - 12 G[16, 15, 16, 11] - 
      12 G[16, 15, 16, 12] - 6 G[16, 15, 18, 11] - 
      6 G[16, 15, 18, 12] + 12 G[16, 15, 19, 1] - 
      6 G[16, 15, 19, 11] - 6 G[16, 15, 19, 12] + 
      4 G[16, 16, 1, 11] + 4 G[16, 16, 1, 12] - 4 G[16, 16, 4, 9] + 
      4 G[16, 16, 5, 9] - 4 G[16, 16, 5, 13] + 4 G[16, 16, 7, 9] - 
      4 G[16, 16, 7, 13] - 4 G[16, 16, 13, 9] - 6 G[16, 16, 13, 13] + 
      6 G[16, 16, 16, 13] - 4 G[16, 16, 18, 11] - 
      4 G[16, 16, 18, 12] + 8 G[16, 16, 19, 1] - 
      4 G[16, 16, 19, 11] - 4 G[16, 16, 19, 12] - 
      10 G[16, 18, 1, 11] - 10 G[16, 18, 1, 12] - 
      8 G[16, 18, 11, 1] + 8 G[16, 18, 11, 11] + 
      8 G[16, 18, 11, 12] - 8 G[16, 18, 12, 1] + 
      8 G[16, 18, 12, 11] + 8 G[16, 18, 12, 12] + 
      2 G[16, 18, 16, 1] - 2 G[16, 18, 16, 11] - 
      2 G[16, 18, 16, 12] + 4 G[16, 18, 17, 1] - 4 G[16, 18, 19, 1] + 
      2 G[16, 18, 19, 11] + 2 G[16, 18, 19, 12] - 2 G[16, 19, 1, 1] - 
      6 G[16, 19, 1, 11] - 6 G[16, 19, 1, 12] - 8 G[16, 19, 11, 1] + 
      8 G[16, 19, 11, 11] + 8 G[16, 19, 11, 12] - 
      8 G[16, 19, 12, 1] + 8 G[16, 19, 12, 11] + 
      8 G[16, 19, 12, 12] + 2 G[16, 19, 16, 1] - 
      2 G[16, 19, 16, 11] - 2 G[16, 19, 16, 12] - 
      4 G[16, 19, 17, 1] + 2 G[16, 19, 18, 11] + 
      2 G[16, 19, 18, 12] - 10 G[18, 1, 1, 11] - 10 G[18, 1, 1, 12] - 
      16 G[18, 1, 11, 1] + 16 G[18, 1, 11, 11] + 
      16 G[18, 1, 11, 12] - 16 G[18, 1, 12, 1] + 
      16 G[18, 1, 12, 11] + 16 G[18, 1, 12, 12] + 
      18 G[18, 1, 16, 1] - 14 G[18, 1, 16, 11] - 
      14 G[18, 1, 16, 12] + 16 G[18, 1, 17, 1] - 2 G[18, 1, 18, 11] - 
      2 G[18, 1, 18, 12] - 10 G[18, 11, 1, 1] + 10 G[18, 11, 1, 11] + 
      10 G[18, 11, 1, 12] + 16 G[18, 11, 11, 1] - 
      16 G[18, 11, 11, 11] - 16 G[18, 11, 11, 12] + 
      16 G[18, 11, 12, 1] - 16 G[18, 11, 12, 11] - 
      16 G[18, 11, 12, 12] - 12 G[18, 11, 16, 1] + 
      12 G[18, 11, 16, 11] + 12 G[18, 11, 16, 12] - 
      10 G[18, 12, 1, 1] + 10 G[18, 12, 1, 11] + 
      10 G[18, 12, 1, 12] + 16 G[18, 12, 11, 1] - 
      16 G[18, 12, 11, 11] - 16 G[18, 12, 11, 12] + 
      16 G[18, 12, 12, 1] - 16 G[18, 12, 12, 11] - 
      16 G[18, 12, 12, 12] - 12 G[18, 12, 16, 1] + 
      12 G[18, 12, 16, 11] + 12 G[18, 12, 16, 12] - 
      4 G[18, 14, 1, 11] - 4 G[18, 14, 1, 12] - 4 G[18, 14, 16, 1] + 
      4 G[18, 14, 16, 11] + 4 G[18, 14, 16, 12] + 
      2 G[18, 14, 18, 11] + 2 G[18, 14, 18, 12] - 
      4 G[18, 14, 19, 1] + 2 G[18, 14, 19, 11] + 
      2 G[18, 14, 19, 12] - 4 G[18, 15, 1, 11] - 4 G[18, 15, 1, 12] - 
      4 G[18, 15, 16, 1] + 4 G[18, 15, 16, 11] + 
      4 G[18, 15, 16, 12] + 2 G[18, 15, 18, 11] + 
      2 G[18, 15, 18, 12] - 4 G[18, 15, 19, 1] + 
      2 G[18, 15, 19, 11] + 2 G[18, 15, 19, 12] + 2 G[18, 16, 1, 1] - 
      8 G[18, 16, 1, 11] - 8 G[18, 16, 1, 12] - 8 G[18, 16, 11, 1] + 
      8 G[18, 16, 11, 11] + 8 G[18, 16, 11, 12] - 
      8 G[18, 16, 12, 1] + 8 G[18, 16, 12, 11] + 
      8 G[18, 16, 12, 12] + 4 G[18, 16, 16, 1] - 
      4 G[18, 16, 16, 11] - 4 G[18, 16, 16, 12] + 
      2 G[18, 16, 18, 11] + 2 G[18, 16, 18, 12] - 
      4 G[18, 16, 19, 1] + 2 G[18, 16, 19, 11] + 
      2 G[18, 16, 19, 12] + 2 G[18, 17, 1, 1] - 4 G[18, 17, 17, 1] + 
      6 G[18, 18, 1, 11] + 6 G[18, 18, 1, 12] + 4 G[18, 18, 11, 1] - 
      4 G[18, 18, 11, 11] - 4 G[18, 18, 11, 12] + 
      4 G[18, 18, 12, 1] - 4 G[18, 18, 12, 11] - 
      4 G[18, 18, 12, 12] - 2 G[18, 18, 17, 1] + G[18, 18, 18, 11] + 
      G[18, 18, 18, 12] + 2 G[18, 18, 19, 1] - G[18, 18, 19, 11] - 
      G[18, 18, 19, 12] - 2 G[18, 19, 1, 1] + 4 G[18, 19, 1, 11] + 
      4 G[18, 19, 1, 12] + 4 G[18, 19, 11, 1] - 4 G[18, 19, 11, 11] - 
      4 G[18, 19, 11, 12] + 4 G[18, 19, 12, 1] - 
      4 G[18, 19, 12, 11] - 4 G[18, 19, 12, 12] - 
      2 G[18, 19, 16, 1] + 2 G[18, 19, 16, 11] + 
      2 G[18, 19, 16, 12] + 2 G[18, 19, 17, 1] - G[18, 19, 18, 11] - 
      G[18, 19, 18, 12] + 2 G[18, 19, 19, 1] - G[18, 19, 19, 11] - 
      G[18, 19, 19, 12] + 2 G[19, 1, 1, 1] - 4 G[19, 1, 1, 11] - 
      4 G[19, 1, 1, 12] - 16 G[19, 1, 11, 1] + 16 G[19, 1, 11, 11] + 
      16 G[19, 1, 11, 12] - 16 G[19, 1, 12, 1] + 
      16 G[19, 1, 12, 11] + 16 G[19, 1, 12, 12] + 
      20 G[19, 1, 16, 1] - 16 G[19, 1, 16, 11] - 
      16 G[19, 1, 16, 12] + 12 G[19, 1, 17, 1] - 4 G[19, 1, 18, 11] - 
      4 G[19, 1, 18, 12] + 8 G[19, 1, 19, 1] - 4 G[19, 1, 19, 11] - 
      4 G[19, 1, 19, 12] - 10 G[19, 11, 1, 1] + 10 G[19, 11, 1, 11] + 
      10 G[19, 11, 1, 12] + 16 G[19, 11, 11, 1] - 
      16 G[19, 11, 11, 11] - 16 G[19, 11, 11, 12] + 
      16 G[19, 11, 12, 1] - 16 G[19, 11, 12, 11] - 
      16 G[19, 11, 12, 12] - 12 G[19, 11, 16, 1] + 
      12 G[19, 11, 16, 11] + 12 G[19, 11, 16, 12] - 
      10 G[19, 12, 1, 1] + 10 G[19, 12, 1, 11] + 
      10 G[19, 12, 1, 12] + 16 G[19, 12, 11, 1] - 
      16 G[19, 12, 11, 11] - 16 G[19, 12, 11, 12] + 
      16 G[19, 12, 12, 1] - 16 G[19, 12, 12, 11] - 
      16 G[19, 12, 12, 12] - 12 G[19, 12, 16, 1] + 
      12 G[19, 12, 16, 11] + 12 G[19, 12, 16, 12] - 
      4 G[19, 14, 1, 11] - 4 G[19, 14, 1, 12] - 4 G[19, 14, 16, 1] + 
      4 G[19, 14, 16, 11] + 4 G[19, 14, 16, 12] + 
      2 G[19, 14, 18, 11] + 2 G[19, 14, 18, 12] - 
      4 G[19, 14, 19, 1] + 2 G[19, 14, 19, 11] + 
      2 G[19, 14, 19, 12] - 4 G[19, 15, 1, 11] - 4 G[19, 15, 1, 12] - 
      4 G[19, 15, 16, 1] + 4 G[19, 15, 16, 11] + 
      4 G[19, 15, 16, 12] + 2 G[19, 15, 18, 11] + 
      2 G[19, 15, 18, 12] - 4 G[19, 15, 19, 1] + 
      2 G[19, 15, 19, 11] + 2 G[19, 15, 19, 12] + 2 G[19, 16, 1, 1] - 
      8 G[19, 16, 1, 11] - 8 G[19, 16, 1, 12] - 8 G[19, 16, 11, 1] + 
      8 G[19, 16, 11, 11] + 8 G[19, 16, 11, 12] - 
      8 G[19, 16, 12, 1] + 8 G[19, 16, 12, 11] + 
      8 G[19, 16, 12, 12] + 4 G[19, 16, 16, 1] - 
      4 G[19, 16, 16, 11] - 4 G[19, 16, 16, 12] + 
      2 G[19, 16, 18, 11] + 2 G[19, 16, 18, 12] - 
      4 G[19, 16, 19, 1] + 2 G[19, 16, 19, 11] + 
      2 G[19, 16, 19, 12] - 2 G[19, 17, 1, 1] + 4 G[19, 17, 17, 1] + 
      4 G[19, 18, 1, 11] + 4 G[19, 18, 1, 12] + 4 G[19, 18, 11, 1] - 
      4 G[19, 18, 11, 11] - 4 G[19, 18, 11, 12] + 
      4 G[19, 18, 12, 1] - 4 G[19, 18, 12, 11] - 
      4 G[19, 18, 12, 12] - 2 G[19, 18, 16, 1] + 
      2 G[19, 18, 16, 11] + 2 G[19, 18, 16, 12] - 2 G[19, 18, 17, 1] -
       G[19, 18, 18, 11] - G[19, 18, 18, 12] + 2 G[19, 18, 19, 1] - 
      G[19, 18, 19, 11] - G[19, 18, 19, 12] + 4 G[19, 19, 1, 1] + 
      2 G[19, 19, 1, 11] + 2 G[19, 19, 1, 12] + 4 G[19, 19, 11, 1] - 
      4 G[19, 19, 11, 11] - 4 G[19, 19, 11, 12] + 
      4 G[19, 19, 12, 1] - 4 G[19, 19, 12, 11] - 
      4 G[19, 19, 12, 12] + 2 G[19, 19, 17, 1] - G[19, 19, 18, 11] - 
      G[19, 19, 18, 12] - 2 G[19, 19, 19, 1] + G[19, 19, 19, 11] + 
      G[19, 19, 19, 12] + G[1] Zeta[3] + G[8] Zeta[3] - 
      G[14] Zeta[3] - G[15] Zeta[3]), 
 MI[30] -> 
  ep (G[9] + G[11] + G[12] - G[13]) + 
   ep^2 (-2 G[1] G[7] + 4 G[1] G[9] + G[5] G[11] + G[7] G[11] - 
      4 G[9] G[11] + G[5] G[12] + G[7] G[12] - 4 G[9] G[12] - 
      2 G[1] G[13] + 4 G[1, 11] + 4 G[1, 12] + G[5, 9] - G[5, 13] + 
      G[7, 9] - G[7, 13] - 4 G[9, 9] + 4 G[11, 1] - 4 G[11, 11] - 
      4 G[11, 12] + 4 G[12, 1] - 4 G[12, 11] - 4 G[12, 12] + 
      4 G[13, 13] - 2 G[16, 1] + 2 G[16, 11] + 2 G[16, 12] - 
      2 G[17, 1] - G[18, 11] - G[18, 12] + 2 G[19, 1] - G[19, 11] - 
      G[19, 12]) + 
   ep^3 (-(2/3) \[Pi]^2 G[1] + 1/3 \[Pi]^2 G[9] + 1/3 \[Pi]^2 G[11] + 
      1/3 \[Pi]^2 G[12] - 1/3 \[Pi]^2 G[13] + 1/3 \[Pi]^2 G[14] + 
      1/3 \[Pi]^2 G[15] - 8 G[7] G[1, 1] + 10 G[9] G[1, 1] - 
      2 G[13] G[1, 1] + 2 G[5] G[1, 11] + 2 G[7] G[1, 11] - 
      10 G[9] G[1, 11] + 2 G[10] G[1, 11] - 2 G[13] G[1, 11] + 
      2 G[5] G[1, 12] + 2 G[7] G[1, 12] - 10 G[9] G[1, 12] + 
      2 G[10] G[1, 12] - 2 G[13] G[1, 12] - 2 G[1] G[5, 4] + 
      2 G[11] G[5, 4] + 2 G[12] G[5, 4] - G[11] G[5, 5] - 
      G[12] G[5, 5] + 2 G[1] G[5, 7] - G[11] G[5, 7] - 
      G[12] G[5, 7] + 4 G[1] G[5, 9] - 4 G[11] G[5, 9] - 
      4 G[12] G[5, 9] - 2 G[1] G[5, 13] - 4 G[1] G[7, 4] + 
      4 G[11] G[7, 4] + 4 G[12] G[7, 4] - G[11] G[7, 5] - 
      G[12] G[7, 5] + 6 G[1] G[7, 7] - 3 G[11] G[7, 7] - 
      3 G[12] G[7, 7] + 4 G[1] G[7, 9] - 4 G[11] G[7, 9] - 
      4 G[12] G[7, 9] - 2 G[1] G[7, 13] + 6 G[1] G[9, 4] - 
      6 G[11] G[9, 4] - 6 G[12] G[9, 4] - 16 G[1] G[9, 9] + 
      16 G[11] G[9, 9] + 16 G[12] G[9, 9] + 2 G[1] G[10, 4] - 
      2 G[11] G[10, 4] - 2 G[12] G[10, 4] + 2 G[11] G[10, 5] + 
      2 G[12] G[10, 5] - 4 G[1] G[10, 7] + 2 G[11] G[10, 7] + 
      2 G[12] G[10, 7] + 4 G[5] G[11, 1] + 4 G[7] G[11, 1] - 
      16 G[9] G[11, 1] - 4 G[5] G[11, 11] - 4 G[7] G[11, 11] + 
      16 G[9] G[11, 11] - 4 G[5] G[11, 12] - 4 G[7] G[11, 12] + 
      16 G[9] G[11, 12] + 4 G[5] G[12, 1] + 4 G[7] G[12, 1] - 
      16 G[9] G[12, 1] - 4 G[5] G[12, 11] - 4 G[7] G[12, 11] + 
      16 G[9] G[12, 11] - 4 G[5] G[12, 12] - 4 G[7] G[12, 12] + 
      16 G[9] G[12, 12] - 2 G[1] G[13, 4] + 2 G[11] G[13, 4] + 
      2 G[12] G[13, 4] - 2 G[11] G[13, 5] - 2 G[12] G[13, 5] + 
      4 G[1] G[13, 7] - 2 G[11] G[13, 7] - 2 G[12] G[13, 7] + 
      4 G[1] G[13, 13] - 2 G[5] G[16, 1] - 4 G[7] G[16, 1] + 
      12 G[9] G[16, 1] + 2 G[5] G[16, 11] + 4 G[7] G[16, 11] - 
      12 G[9] G[16, 11] + 2 G[5] G[16, 12] + 4 G[7] G[16, 12] - 
      12 G[9] G[16, 12] - 2 G[5] G[17, 1] + 2 G[7] G[17, 1] + 
      4 G[13] G[17, 1] + G[5] G[18, 11] + 3 G[7] G[18, 11] - 
      2 G[10] G[18, 11] + 2 G[13] G[18, 11] + G[5] G[18, 12] + 
      3 G[7] G[18, 12] - 2 G[10] G[18, 12] + 2 G[13] G[18, 12] - 
      2 G[5] G[19, 1] - 2 G[7] G[19, 1] + 4 G[10] G[19, 1] - 
      4 G[13] G[19, 1] + G[5] G[19, 11] + G[7] G[19, 11] - 
      2 G[10] G[19, 11] + 2 G[13] G[19, 11] + G[5] G[19, 12] + 
      G[7] G[19, 12] - 2 G[10] G[19, 12] + 2 G[13] G[19, 12] + 
      10 G[1, 1, 11] + 10 G[1, 1, 12] + 16 G[1, 11, 1] - 
      16 G[1, 11, 11] - 16 G[1, 11, 12] + 16 G[1, 12, 1] - 
      16 G[1, 12, 11] - 16 G[1, 12, 12] - 18 G[1, 16, 1] + 
      14 G[1, 16, 11] + 14 G[1, 16, 12] - 16 G[1, 17, 1] + 
      2 G[1, 18, 11] + 2 G[1, 18, 12] + 2 G[5, 4, 9] - G[5, 5, 9] + 
      G[5, 5, 13] - G[5, 7, 9] + G[5, 7, 13] - 4 G[5, 9, 9] + 
      4 G[5, 13, 13] - 2 G[5, 16, 13] + 4 G[7, 4, 9] - G[7, 5, 9] + 
      G[7, 5, 13] - 3 G[7, 7, 9] + 3 G[7, 7, 13] - 4 G[7, 9, 9] + 
      4 G[7, 13, 13] - 4 G[7, 16, 13] - 6 G[9, 4, 9] + 
      16 G[9, 9, 9] - 2 G[10, 4, 9] + 2 G[10, 5, 9] - 
      2 G[10, 5, 13] + 2 G[10, 7, 9] - 2 G[10, 7, 13] + 
      2 G[10, 16, 13] + 10 G[11, 1, 1] - 10 G[11, 1, 11] - 
      10 G[11, 1, 12] - 16 G[11, 11, 1] + 16 G[11, 11, 11] + 
      16 G[11, 11, 12] - 16 G[11, 12, 1] + 16 G[11, 12, 11] + 
      16 G[11, 12, 12] + 12 G[11, 16, 1] - 12 G[11, 16, 11] - 
      12 G[11, 16, 12] + 10 G[12, 1, 1] - 10 G[12, 1, 11] - 
      10 G[12, 1, 12] - 16 G[12, 11, 1] + 16 G[12, 11, 11] + 
      16 G[12, 11, 12] - 16 G[12, 12, 1] + 16 G[12, 12, 11] + 
      16 G[12, 12, 12] + 12 G[12, 16, 1] - 12 G[12, 16, 11] - 
      12 G[12, 16, 12] + 2 G[13, 4, 9] - 2 G[13, 5, 9] + 
      2 G[13, 5, 13] - 2 G[13, 7, 9] + 2 G[13, 7, 13] - 
      16 G[13, 13, 13] + 4 G[13, 16, 13] + 4 G[14, 1, 11] + 
      4 G[14, 1, 12] + 4 G[14, 16, 1] - 4 G[14, 16, 11] - 
      4 G[14, 16, 12] - 2 G[14, 18, 11] - 2 G[14, 18, 12] + 
      4 G[14, 19, 1] - 2 G[14, 19, 11] - 2 G[14, 19, 12] + 
      4 G[15, 1, 11] + 4 G[15, 1, 12] + 4 G[15, 16, 1] - 
      4 G[15, 16, 11] - 4 G[15, 16, 12] - 2 G[15, 18, 11] - 
      2 G[15, 18, 12] + 4 G[15, 19, 1] - 2 G[15, 19, 11] - 
      2 G[15, 19, 12] - 2 G[16, 1, 1] + 8 G[16, 1, 11] + 
      8 G[16, 1, 12] + 8 G[16, 11, 1] - 8 G[16, 11, 11] - 
      8 G[16, 11, 12] + 8 G[16, 12, 1] - 8 G[16, 12, 11] - 
      8 G[16, 12, 12] - 4 G[16, 16, 1] + 4 G[16, 16, 11] + 
      4 G[16, 16, 12] - 2 G[16, 18, 11] - 2 G[16, 18, 12] + 
      4 G[16, 19, 1] - 2 G[16, 19, 11] - 2 G[16, 19, 12] - 
      2 G[17, 1, 1] + 4 G[17, 17, 1] - 6 G[18, 1, 11] - 
      6 G[18, 1, 12] - 4 G[18, 11, 1] + 4 G[18, 11, 11] + 
      4 G[18, 11, 12] - 4 G[18, 12, 1] + 4 G[18, 12, 11] + 
      4 G[18, 12, 12] + 2 G[18, 17, 1] - G[18, 18, 11] - 
      G[18, 18, 12] - 2 G[18, 19, 1] + G[18, 19, 11] + 
      G[18, 19, 12] + 2 G[19, 1, 1] - 4 G[19, 1, 11] - 
      4 G[19, 1, 12] - 4 G[19, 11, 1] + 4 G[19, 11, 11] + 
      4 G[19, 11, 12] - 4 G[19, 12, 1] + 4 G[19, 12, 11] + 
      4 G[19, 12, 12] + 2 G[19, 16, 1] - 2 G[19, 16, 11] - 
      2 G[19, 16, 12] - 2 G[19, 17, 1] + G[19, 18, 11] + 
      G[19, 18, 12] - 2 G[19, 19, 1] + G[19, 19, 11] + 
      G[19, 19, 12]) + ep^5 HELP["Int", 1] + 
   ep^4 (-(1/3) \[Pi]^2 G[1] G[5] - \[Pi]^2 G[1] G[7] + 
      4/3 \[Pi]^2 G[1] G[9] - 1/3 \[Pi]^2 G[1] G[10] + 
      1/3 \[Pi]^2 G[5] G[11] + 1/3 \[Pi]^2 G[7] G[11] - 
      4/3 \[Pi]^2 G[9] G[11] + 1/3 \[Pi]^2 G[5] G[12] + 
      1/3 \[Pi]^2 G[7] G[12] - 4/3 \[Pi]^2 G[9] G[12] + 
      1/3 \[Pi]^2 G[1] G[13] + 1/3 \[Pi]^2 G[10] G[14] - 
      1/3 \[Pi]^2 G[13] G[14] + 1/3 \[Pi]^2 G[10] G[15] - 
      1/3 \[Pi]^2 G[13] G[15] - 8/3 \[Pi]^2 G[1, 1] + 
      4/3 \[Pi]^2 G[1, 11] + 4/3 \[Pi]^2 G[1, 12] + 
      2/3 \[Pi]^2 G[1, 14] + 2/3 \[Pi]^2 G[1, 15] - 
      2 G[1, 1] G[5, 4] + 6 G[1, 11] G[5, 4] + 6 G[1, 12] G[5, 4] - 
      6 G[1, 11] G[5, 5] - 6 G[1, 12] G[5, 5] + 2 G[1, 1] G[5, 7] - 
      2 G[1, 11] G[5, 7] - 2 G[1, 12] G[5, 7] + 1/3 \[Pi]^2 G[5, 8] + 
      2 G[1, 11] G[5, 8] + 2 G[1, 12] G[5, 8] + 1/3 \[Pi]^2 G[5, 9] + 
      10 G[1, 1] G[5, 9] - 10 G[1, 11] G[5, 9] - 
      10 G[1, 12] G[5, 9] - 2 G[1, 11] G[5, 10] - 
      2 G[1, 12] G[5, 10] - 1/3 \[Pi]^2 G[5, 13] - 
      2 G[1, 1] G[5, 13] + 2 G[1, 11] G[5, 13] + 
      2 G[1, 12] G[5, 13] - 16 G[1, 1] G[7, 4] + 
      12 G[1, 11] G[7, 4] + 12 G[1, 12] G[7, 4] + 
      2 G[1, 11] G[7, 5] + 2 G[1, 12] G[7, 5] + 24 G[1, 1] G[7, 7] - 
      6 G[1, 11] G[7, 7] - 6 G[1, 12] G[7, 7] - 1/3 \[Pi]^2 G[7, 8] - 
      2 G[1, 11] G[7, 8] - 2 G[1, 12] G[7, 8] + 1/3 \[Pi]^2 G[7, 9] + 
      10 G[1, 1] G[7, 9] - 10 G[1, 11] G[7, 9] - 
      10 G[1, 12] G[7, 9] - 4 G[1, 11] G[7, 10] - 
      4 G[1, 12] G[7, 10] - 1/3 \[Pi]^2 G[7, 13] - 
      2 G[1, 1] G[7, 13] - 2 G[1, 11] G[7, 13] - 
      2 G[1, 12] G[7, 13] + 18 G[1, 1] G[9, 4] - 
      18 G[1, 11] G[9, 4] - 18 G[1, 12] G[9, 4] - 
      4/3 \[Pi]^2 G[9, 9] - 40 G[1, 1] G[9, 9] + 
      40 G[1, 11] G[9, 9] + 40 G[1, 12] G[9, 9] + 
      2 G[1, 1] G[10, 4] - 6 G[1, 11] G[10, 4] - 
      6 G[1, 12] G[10, 4] + 8 G[1, 11] G[10, 5] + 
      8 G[1, 12] G[10, 5] - 10 G[1, 1] G[10, 7] + 
      4 G[1, 11] G[10, 7] + 4 G[1, 12] G[10, 7] - 
      1/3 \[Pi]^2 G[10, 8] - 2 G[1, 11] G[10, 8] - 
      2 G[1, 12] G[10, 8] + 4 G[1, 11] G[10, 10] + 
      4 G[1, 12] G[10, 10] - 4 G[1, 11] G[10, 13] - 
      4 G[1, 12] G[10, 13] + 4/3 \[Pi]^2 G[11, 1] + 
      8 G[5, 4] G[11, 1] - 4 G[5, 5] G[11, 1] - 4 G[5, 7] G[11, 1] - 
      16 G[5, 9] G[11, 1] + 16 G[7, 4] G[11, 1] - 
      4 G[7, 5] G[11, 1] - 12 G[7, 7] G[11, 1] - 
      16 G[7, 9] G[11, 1] - 24 G[9, 4] G[11, 1] + 
      64 G[9, 9] G[11, 1] - 8 G[10, 4] G[11, 1] + 
      8 G[10, 5] G[11, 1] + 8 G[10, 7] G[11, 1] - 
      4/3 \[Pi]^2 G[11, 11] - 8 G[5, 4] G[11, 11] + 
      4 G[5, 5] G[11, 11] + 4 G[5, 7] G[11, 11] + 
      16 G[5, 9] G[11, 11] - 16 G[7, 4] G[11, 11] + 
      4 G[7, 5] G[11, 11] + 12 G[7, 7] G[11, 11] + 
      16 G[7, 9] G[11, 11] + 24 G[9, 4] G[11, 11] - 
      64 G[9, 9] G[11, 11] + 8 G[10, 4] G[11, 11] - 
      8 G[10, 5] G[11, 11] - 8 G[10, 7] G[11, 11] - 
      4/3 \[Pi]^2 G[11, 12] - 8 G[5, 4] G[11, 12] + 
      4 G[5, 5] G[11, 12] + 4 G[5, 7] G[11, 12] + 
      16 G[5, 9] G[11, 12] - 16 G[7, 4] G[11, 12] + 
      4 G[7, 5] G[11, 12] + 12 G[7, 7] G[11, 12] + 
      16 G[7, 9] G[11, 12] + 24 G[9, 4] G[11, 12] - 
      64 G[9, 9] G[11, 12] + 8 G[10, 4] G[11, 12] - 
      8 G[10, 5] G[11, 12] - 8 G[10, 7] G[11, 12] + 
      4/3 \[Pi]^2 G[12, 1] + 8 G[5, 4] G[12, 1] - 
      4 G[5, 5] G[12, 1] - 4 G[5, 7] G[12, 1] - 16 G[5, 9] G[12, 1] + 
      16 G[7, 4] G[12, 1] - 4 G[7, 5] G[12, 1] - 
      12 G[7, 7] G[12, 1] - 16 G[7, 9] G[12, 1] - 
      24 G[9, 4] G[12, 1] + 64 G[9, 9] G[12, 1] - 
      8 G[10, 4] G[12, 1] + 8 G[10, 5] G[12, 1] + 
      8 G[10, 7] G[12, 1] - 4/3 \[Pi]^2 G[12, 11] - 
      8 G[5, 4] G[12, 11] + 4 G[5, 5] G[12, 11] + 
      4 G[5, 7] G[12, 11] + 16 G[5, 9] G[12, 11] - 
      16 G[7, 4] G[12, 11] + 4 G[7, 5] G[12, 11] + 
      12 G[7, 7] G[12, 11] + 16 G[7, 9] G[12, 11] + 
      24 G[9, 4] G[12, 11] - 64 G[9, 9] G[12, 11] + 
      8 G[10, 4] G[12, 11] - 8 G[10, 5] G[12, 11] - 
      8 G[10, 7] G[12, 11] - 4/3 \[Pi]^2 G[12, 12] - 
      8 G[5, 4] G[12, 12] + 4 G[5, 5] G[12, 12] + 
      4 G[5, 7] G[12, 12] + 16 G[5, 9] G[12, 12] - 
      16 G[7, 4] G[12, 12] + 4 G[7, 5] G[12, 12] + 
      12 G[7, 7] G[12, 12] + 16 G[7, 9] G[12, 12] + 
      24 G[9, 4] G[12, 12] - 64 G[9, 9] G[12, 12] + 
      8 G[10, 4] G[12, 12] - 8 G[10, 5] G[12, 12] - 
      8 G[10, 7] G[12, 12] - 2 G[1, 1] G[13, 4] + 
      6 G[1, 11] G[13, 4] + 6 G[1, 12] G[13, 4] + 
      8 G[11, 1] G[13, 4] - 8 G[11, 11] G[13, 4] - 
      8 G[11, 12] G[13, 4] + 8 G[12, 1] G[13, 4] - 
      8 G[12, 11] G[13, 4] - 8 G[12, 12] G[13, 4] - 
      4 G[1, 11] G[13, 5] - 4 G[1, 12] G[13, 5] - 
      8 G[11, 1] G[13, 5] + 8 G[11, 11] G[13, 5] + 
      8 G[11, 12] G[13, 5] - 8 G[12, 1] G[13, 5] + 
      8 G[12, 11] G[13, 5] + 8 G[12, 12] G[13, 5] + 
      4 G[1, 1] G[13, 7] - 4 G[1, 11] G[13, 7] - 
      4 G[1, 12] G[13, 7] - 8 G[11, 1] G[13, 7] + 
      8 G[11, 11] G[13, 7] + 8 G[11, 12] G[13, 7] - 
      8 G[12, 1] G[13, 7] + 8 G[12, 11] G[13, 7] + 
      8 G[12, 12] G[13, 7] + 1/3 \[Pi]^2 G[13, 8] + 
      2 G[1, 11] G[13, 8] + 2 G[1, 12] G[13, 8] - 
      4 G[1, 11] G[13, 10] - 4 G[1, 12] G[13, 10] + 
      4/3 \[Pi]^2 G[13, 13] + 4 G[1, 1] G[13, 13] + 
      4 G[1, 11] G[13, 13] + 4 G[1, 12] G[13, 13] - 
      2 \[Pi]^2 G[16, 1] - 4 G[5, 4] G[16, 1] + 2 G[5, 7] G[16, 1] + 
      4 G[5, 8] G[16, 1] + 12 G[5, 9] G[16, 1] - 8 G[7, 4] G[16, 1] + 
      4 G[7, 5] G[16, 1] + 12 G[7, 7] G[16, 1] - 4 G[7, 8] G[16, 1] + 
      12 G[7, 9] G[16, 1] + 12 G[9, 4] G[16, 1] - 
      48 G[9, 9] G[16, 1] + 4 G[10, 4] G[16, 1] - 
      2 G[10, 5] G[16, 1] - 6 G[10, 7] G[16, 1] - 
      4 G[10, 8] G[16, 1] - 4 G[13, 4] G[16, 1] + 
      4 G[13, 5] G[16, 1] + 4 G[13, 7] G[16, 1] + 
      4 G[13, 8] G[16, 1] + 2/3 \[Pi]^2 G[16, 11] + 
      4 G[5, 4] G[16, 11] - 2 G[5, 7] G[16, 11] - 
      4 G[5, 8] G[16, 11] - 12 G[5, 9] G[16, 11] + 
      8 G[7, 4] G[16, 11] - 4 G[7, 5] G[16, 11] - 
      12 G[7, 7] G[16, 11] + 4 G[7, 8] G[16, 11] - 
      12 G[7, 9] G[16, 11] - 12 G[9, 4] G[16, 11] + 
      48 G[9, 9] G[16, 11] - 4 G[10, 4] G[16, 11] + 
      2 G[10, 5] G[16, 11] + 6 G[10, 7] G[16, 11] + 
      4 G[10, 8] G[16, 11] + 4 G[13, 4] G[16, 11] - 
      4 G[13, 5] G[16, 11] - 4 G[13, 7] G[16, 11] - 
      4 G[13, 8] G[16, 11] + 2/3 \[Pi]^2 G[16, 12] + 
      4 G[5, 4] G[16, 12] - 2 G[5, 7] G[16, 12] - 
      4 G[5, 8] G[16, 12] - 12 G[5, 9] G[16, 12] + 
      8 G[7, 4] G[16, 12] - 4 G[7, 5] G[16, 12] - 
      12 G[7, 7] G[16, 12] + 4 G[7, 8] G[16, 12] - 
      12 G[7, 9] G[16, 12] - 12 G[9, 4] G[16, 12] + 
      48 G[9, 9] G[16, 12] - 4 G[10, 4] G[16, 12] + 
      2 G[10, 5] G[16, 12] + 6 G[10, 7] G[16, 12] + 
      4 G[10, 8] G[16, 12] + 4 G[13, 4] G[16, 12] - 
      4 G[13, 5] G[16, 12] - 4 G[13, 7] G[16, 12] - 
      4 G[13, 8] G[16, 12] + 4/3 \[Pi]^2 G[16, 14] + 
      4/3 \[Pi]^2 G[16, 15] + 2 G[5, 5] G[17, 1] - 
      2 G[5, 7] G[17, 1] + 4 G[5, 13] G[17, 1] + 2 G[7, 5] G[17, 1] - 
      6 G[7, 7] G[17, 1] + 4 G[7, 13] G[17, 1] - 
      4 G[10, 5] G[17, 1] + 4 G[10, 7] G[17, 1] + 
      4 G[13, 5] G[17, 1] - 4 G[13, 7] G[17, 1] - 
      8 G[13, 13] G[17, 1] + 2 \[Pi]^2 G[18, 1] - 
      1/3 \[Pi]^2 G[18, 11] - G[5, 5] G[18, 11] - G[5, 7] G[18, 11] + 
      2 G[5, 10] G[18, 11] - 2 G[5, 13] G[18, 11] - 
      G[7, 5] G[18, 11] - 9 G[7, 7] G[18, 11] + 
      4 G[7, 10] G[18, 11] + 2 G[7, 13] G[18, 11] + 
      2 G[10, 5] G[18, 11] + 4 G[10, 7] G[18, 11] - 
      4 G[10, 10] G[18, 11] + 4 G[10, 13] G[18, 11] - 
      2 G[13, 5] G[18, 11] - 2 G[13, 7] G[18, 11] + 
      4 G[13, 10] G[18, 11] - 4 G[13, 13] G[18, 11] - 
      1/3 \[Pi]^2 G[18, 12] - G[5, 5] G[18, 12] - G[5, 7] G[18, 12] + 
      2 G[5, 10] G[18, 12] - 2 G[5, 13] G[18, 12] - 
      G[7, 5] G[18, 12] - 9 G[7, 7] G[18, 12] + 
      4 G[7, 10] G[18, 12] + 2 G[7, 13] G[18, 12] + 
      2 G[10, 5] G[18, 12] + 4 G[10, 7] G[18, 12] - 
      4 G[10, 10] G[18, 12] + 4 G[10, 13] G[18, 12] - 
      2 G[13, 5] G[18, 12] - 2 G[13, 7] G[18, 12] + 
      4 G[13, 10] G[18, 12] - 
      4 G[13, 13] G[18, 12] - \[Pi]^2 G[18, 14] - \[Pi]^2 G[18, 15] + 
      2/3 \[Pi]^2 G[19, 1] - 2 G[5, 5] G[19, 1] + 
      2 G[5, 7] G[19, 1] - 4 G[5, 10] G[19, 1] + 
      4 G[5, 13] G[19, 1] + 6 G[7, 5] G[19, 1] + 6 G[7, 7] G[19, 1] - 
      8 G[7, 10] G[19, 1] - 4 G[7, 13] G[19, 1] - 
      4 G[10, 7] G[19, 1] + 8 G[10, 10] G[19, 1] - 
      8 G[10, 13] G[19, 1] + 4 G[13, 5] G[19, 1] + 
      4 G[13, 7] G[19, 1] - 8 G[13, 10] G[19, 1] + 
      8 G[13, 13] G[19, 1] - 1/3 \[Pi]^2 G[19, 11] + 
      G[5, 5] G[19, 11] - G[5, 7] G[19, 11] + 2 G[5, 10] G[19, 11] - 
      2 G[5, 13] G[19, 11] - 3 G[7, 5] G[19, 11] - 
      3 G[7, 7] G[19, 11] + 4 G[7, 10] G[19, 11] + 
      2 G[7, 13] G[19, 11] + 2 G[10, 7] G[19, 11] - 
      4 G[10, 10] G[19, 11] + 4 G[10, 13] G[19, 11] - 
      2 G[13, 5] G[19, 11] - 2 G[13, 7] G[19, 11] + 
      4 G[13, 10] G[19, 11] - 4 G[13, 13] G[19, 11] - 
      1/3 \[Pi]^2 G[19, 12] + G[5, 5] G[19, 12] - G[5, 7] G[19, 12] + 
      2 G[5, 10] G[19, 12] - 2 G[5, 13] G[19, 12] - 
      3 G[7, 5] G[19, 12] - 3 G[7, 7] G[19, 12] + 
      4 G[7, 10] G[19, 12] + 2 G[7, 13] G[19, 12] + 
      2 G[10, 7] G[19, 12] - 4 G[10, 10] G[19, 12] + 
      4 G[10, 13] G[19, 12] - 2 G[13, 5] G[19, 12] - 
      2 G[13, 7] G[19, 12] + 4 G[13, 10] G[19, 12] - 
      4 G[13, 13] G[19, 12] - 1/3 \[Pi]^2 G[19, 14] - 
      1/3 \[Pi]^2 G[19, 15] - 20 G[7] G[1, 1, 1] + 
      22 G[9] G[1, 1, 1] - 2 G[13] G[1, 1, 1] + 2 G[5] G[1, 1, 11] + 
      2 G[7] G[1, 1, 11] - 22 G[9] G[1, 1, 11] + 
      8 G[10] G[1, 1, 11] - 2 G[13] G[1, 1, 11] + 
      2 G[5] G[1, 1, 12] + 2 G[7] G[1, 1, 12] - 22 G[9] G[1, 1, 12] + 
      8 G[10] G[1, 1, 12] - 2 G[13] G[1, 1, 12] + 
      8 G[5] G[1, 11, 1] + 8 G[7] G[1, 11, 1] - 40 G[9] G[1, 11, 1] + 
      8 G[10] G[1, 11, 1] - 8 G[13] G[1, 11, 1] - 
      8 G[5] G[1, 11, 11] - 8 G[7] G[1, 11, 11] + 
      40 G[9] G[1, 11, 11] - 8 G[10] G[1, 11, 11] + 
      8 G[13] G[1, 11, 11] - 8 G[5] G[1, 11, 12] - 
      8 G[7] G[1, 11, 12] + 40 G[9] G[1, 11, 12] - 
      8 G[10] G[1, 11, 12] + 8 G[13] G[1, 11, 12] + 
      8 G[5] G[1, 12, 1] + 8 G[7] G[1, 12, 1] - 40 G[9] G[1, 12, 1] + 
      8 G[10] G[1, 12, 1] - 8 G[13] G[1, 12, 1] - 
      8 G[5] G[1, 12, 11] - 8 G[7] G[1, 12, 11] + 
      40 G[9] G[1, 12, 11] - 8 G[10] G[1, 12, 11] + 
      8 G[13] G[1, 12, 11] - 8 G[5] G[1, 12, 12] - 
      8 G[7] G[1, 12, 12] + 40 G[9] G[1, 12, 12] - 
      8 G[10] G[1, 12, 12] + 8 G[13] G[1, 12, 12] - 
      12 G[5] G[1, 16, 1] - 8 G[7] G[1, 16, 1] + 
      36 G[9] G[1, 16, 1] - 6 G[10] G[1, 16, 1] + 
      8 G[13] G[1, 16, 1] + 8 G[5] G[1, 16, 11] + 
      12 G[7] G[1, 16, 11] - 36 G[9] G[1, 16, 11] + 
      6 G[10] G[1, 16, 11] - 8 G[13] G[1, 16, 11] + 
      8 G[5] G[1, 16, 12] + 12 G[7] G[1, 16, 12] - 
      36 G[9] G[1, 16, 12] + 6 G[10] G[1, 16, 12] - 
      8 G[13] G[1, 16, 12] - 12 G[5] G[1, 17, 1] + 
      20 G[7] G[1, 17, 1] - 4 G[10] G[1, 17, 1] + 
      8 G[13] G[1, 17, 1] + 2 G[5] G[1, 18, 11] + 
      6 G[7] G[1, 18, 11] - 2 G[13] G[1, 18, 11] + 
      2 G[5] G[1, 18, 12] + 6 G[7] G[1, 18, 12] - 
      2 G[13] G[1, 18, 12] - 4 G[5] G[1, 19, 1] - 
      4 G[7] G[1, 19, 1] + 4 G[10] G[1, 19, 1] + 
      4 G[13] G[1, 19, 1] + 2 G[5] G[1, 19, 11] + 
      2 G[7] G[1, 19, 11] - 2 G[10] G[1, 19, 11] - 
      2 G[13] G[1, 19, 11] + 2 G[5] G[1, 19, 12] + 
      2 G[7] G[1, 19, 12] - 2 G[10] G[1, 19, 12] - 
      2 G[13] G[1, 19, 12] + 2 G[11] G[5, 4, 5] + 
      2 G[12] G[5, 4, 5] - 4 G[1] G[5, 4, 7] + 2 G[11] G[5, 4, 7] + 
      2 G[12] G[5, 4, 7] + 8 G[1] G[5, 4, 9] - 8 G[11] G[5, 4, 9] - 
      8 G[12] G[5, 4, 9] + 2 G[1] G[5, 4, 13] - 2 G[11] G[5, 4, 13] - 
      2 G[12] G[5, 4, 13] - G[11] G[5, 5, 5] - G[12] G[5, 5, 5] - 
      2 G[1] G[5, 5, 7] + G[11] G[5, 5, 7] + G[12] G[5, 5, 7] - 
      4 G[1] G[5, 5, 9] + 4 G[11] G[5, 5, 9] + 4 G[12] G[5, 5, 9] + 
      6 G[1] G[5, 5, 13] + 2 G[1] G[5, 7, 4] - 2 G[11] G[5, 7, 4] - 
      2 G[12] G[5, 7, 4] + G[11] G[5, 7, 5] + G[12] G[5, 7, 5] - 
      2 G[1] G[5, 7, 7] + G[11] G[5, 7, 7] + G[12] G[5, 7, 7] - 
      4 G[1] G[5, 7, 9] + 4 G[11] G[5, 7, 9] + 4 G[12] G[5, 7, 9] - 
      2 G[1] G[5, 7, 13] - 2 G[11] G[5, 8, 5] - 2 G[12] G[5, 8, 5] + 
      4 G[1] G[5, 8, 7] - 2 G[11] G[5, 8, 7] - 2 G[12] G[5, 8, 7] - 
      2 G[1] G[5, 8, 13] + 2 G[11] G[5, 8, 13] + 
      2 G[12] G[5, 8, 13] + 6 G[1] G[5, 9, 4] - 6 G[11] G[5, 9, 4] - 
      6 G[12] G[5, 9, 4] - 16 G[1] G[5, 9, 9] + 16 G[11] G[5, 9, 9] + 
      16 G[12] G[5, 9, 9] - 2 G[1] G[5, 10, 4] + 
      2 G[11] G[5, 10, 4] + 2 G[12] G[5, 10, 4] - 
      2 G[11] G[5, 10, 5] - 2 G[12] G[5, 10, 5] + 
      4 G[1] G[5, 10, 7] - 2 G[11] G[5, 10, 7] - 
      2 G[12] G[5, 10, 7] + 2 G[1] G[5, 13, 4] - 
      2 G[11] G[5, 13, 4] - 2 G[12] G[5, 13, 4] + 
      2 G[11] G[5, 13, 5] + 2 G[12] G[5, 13, 5] - 
      4 G[1] G[5, 13, 7] + 2 G[11] G[5, 13, 7] + 
      2 G[12] G[5, 13, 7] + 4 G[1] G[5, 13, 13] - 
      2 G[1] G[5, 16, 4] + 2 G[11] G[5, 16, 4] + 
      2 G[12] G[5, 16, 4] - 2 G[11] G[5, 16, 5] - 
      2 G[12] G[5, 16, 5] + 4 G[1] G[5, 16, 7] - 
      2 G[11] G[5, 16, 7] - 2 G[12] G[5, 16, 7] - 
      6 G[1] G[5, 16, 13] + 2 G[11] G[5, 16, 13] + 
      2 G[12] G[5, 16, 13] - 6 G[1] G[7, 4, 4] + 6 G[11] G[7, 4, 4] + 
      6 G[12] G[7, 4, 4] - 2 G[11] G[7, 4, 5] - 2 G[12] G[7, 4, 5] + 
      4 G[1] G[7, 4, 7] - 2 G[11] G[7, 4, 7] - 2 G[12] G[7, 4, 7] + 
      16 G[1] G[7, 4, 9] - 16 G[11] G[7, 4, 9] - 
      16 G[12] G[7, 4, 9] - 2 G[1] G[7, 4, 13] + 
      2 G[11] G[7, 4, 13] + 2 G[12] G[7, 4, 13] + 4 G[1] G[7, 5, 4] - 
      4 G[11] G[7, 5, 4] - 4 G[12] G[7, 5, 4] + 3 G[11] G[7, 5, 5] + 
      3 G[12] G[7, 5, 5] - 2 G[1] G[7, 5, 7] + G[11] G[7, 5, 7] + 
      G[12] G[7, 5, 7] - 4 G[1] G[7, 5, 9] + 4 G[11] G[7, 5, 9] + 
      4 G[12] G[7, 5, 9] - 2 G[1] G[7, 5, 13] + 12 G[1] G[7, 7, 4] - 
      12 G[11] G[7, 7, 4] - 12 G[12] G[7, 7, 4] + 
      3 G[11] G[7, 7, 5] + 3 G[12] G[7, 7, 5] - 18 G[1] G[7, 7, 7] + 
      9 G[11] G[7, 7, 7] + 9 G[12] G[7, 7, 7] - 12 G[1] G[7, 7, 9] + 
      12 G[11] G[7, 7, 9] + 12 G[12] G[7, 7, 9] + 
      6 G[1] G[7, 7, 13] + 2 G[11] G[7, 8, 5] + 2 G[12] G[7, 8, 5] - 
      4 G[1] G[7, 8, 7] + 2 G[11] G[7, 8, 7] + 2 G[12] G[7, 8, 7] + 
      2 G[1] G[7, 8, 13] - 2 G[11] G[7, 8, 13] - 
      2 G[12] G[7, 8, 13] + 6 G[1] G[7, 9, 4] - 6 G[11] G[7, 9, 4] - 
      6 G[12] G[7, 9, 4] - 16 G[1] G[7, 9, 9] + 16 G[11] G[7, 9, 9] + 
      16 G[12] G[7, 9, 9] - 4 G[1] G[7, 10, 4] + 
      4 G[11] G[7, 10, 4] + 4 G[12] G[7, 10, 4] - 
      4 G[11] G[7, 10, 5] - 4 G[12] G[7, 10, 5] + 
      8 G[1] G[7, 10, 7] - 4 G[11] G[7, 10, 7] - 
      4 G[12] G[7, 10, 7] - 2 G[1] G[7, 13, 4] + 
      2 G[11] G[7, 13, 4] + 2 G[12] G[7, 13, 4] - 
      2 G[11] G[7, 13, 5] - 2 G[12] G[7, 13, 5] + 
      4 G[1] G[7, 13, 7] - 2 G[11] G[7, 13, 7] - 
      2 G[12] G[7, 13, 7] + 4 G[1] G[7, 13, 13] + 
      2 G[1] G[7, 16, 4] - 2 G[11] G[7, 16, 4] - 
      2 G[12] G[7, 16, 4] + 2 G[11] G[7, 16, 5] + 
      2 G[12] G[7, 16, 5] - 4 G[1] G[7, 16, 7] + 
      2 G[11] G[7, 16, 7] + 2 G[12] G[7, 16, 7] - 
      2 G[1] G[7, 16, 13] - 2 G[11] G[7, 16, 13] - 
      2 G[12] G[7, 16, 13] + 6 G[1] G[9, 4, 4] - 6 G[11] G[9, 4, 4] - 
      6 G[12] G[9, 4, 4] - 24 G[1] G[9, 4, 9] + 24 G[11] G[9, 4, 9] + 
      24 G[12] G[9, 4, 9] - 24 G[1] G[9, 9, 4] + 
      24 G[11] G[9, 9, 4] + 24 G[12] G[9, 9, 4] + 
      64 G[1] G[9, 9, 9] - 64 G[11] G[9, 9, 9] - 
      64 G[12] G[9, 9, 9] - 2 G[11] G[10, 4, 5] - 
      2 G[12] G[10, 4, 5] + 4 G[1] G[10, 4, 7] - 
      2 G[11] G[10, 4, 7] - 2 G[12] G[10, 4, 7] - 
      8 G[1] G[10, 4, 9] + 8 G[11] G[10, 4, 9] + 
      8 G[12] G[10, 4, 9] - 2 G[1] G[10, 4, 13] + 
      2 G[11] G[10, 4, 13] + 2 G[12] G[10, 4, 13] - 
      2 G[1] G[10, 5, 4] + 2 G[11] G[10, 5, 4] + 
      2 G[12] G[10, 5, 4] + 4 G[1] G[10, 5, 7] - 
      2 G[11] G[10, 5, 7] - 2 G[12] G[10, 5, 7] + 
      8 G[1] G[10, 5, 9] - 8 G[11] G[10, 5, 9] - 
      8 G[12] G[10, 5, 9] - 8 G[1] G[10, 5, 13] - 
      6 G[1] G[10, 7, 4] + 6 G[11] G[10, 7, 4] + 
      6 G[12] G[10, 7, 4] - 2 G[11] G[10, 7, 5] - 
      2 G[12] G[10, 7, 5] + 8 G[1] G[10, 7, 7] - 
      4 G[11] G[10, 7, 7] - 4 G[12] G[10, 7, 7] + 
      8 G[1] G[10, 7, 9] - 8 G[11] G[10, 7, 9] - 
      8 G[12] G[10, 7, 9] + 2 G[11] G[10, 8, 5] + 
      2 G[12] G[10, 8, 5] - 4 G[1] G[10, 8, 7] + 
      2 G[11] G[10, 8, 7] + 2 G[12] G[10, 8, 7] + 
      2 G[1] G[10, 8, 13] - 2 G[11] G[10, 8, 13] - 
      2 G[12] G[10, 8, 13] + 4 G[1] G[10, 10, 4] - 
      4 G[11] G[10, 10, 4] - 4 G[12] G[10, 10, 4] + 
      4 G[11] G[10, 10, 5] + 4 G[12] G[10, 10, 5] - 
      8 G[1] G[10, 10, 7] + 4 G[11] G[10, 10, 7] + 
      4 G[12] G[10, 10, 7] - 4 G[1] G[10, 13, 4] + 
      4 G[11] G[10, 13, 4] + 4 G[12] G[10, 13, 4] - 
      4 G[11] G[10, 13, 5] - 4 G[12] G[10, 13, 5] + 
      8 G[1] G[10, 13, 7] - 4 G[11] G[10, 13, 7] - 
      4 G[12] G[10, 13, 7] + 2 G[1] G[10, 16, 4] - 
      2 G[11] G[10, 16, 4] - 2 G[12] G[10, 16, 4] + 
      2 G[11] G[10, 16, 5] + 2 G[12] G[10, 16, 5] - 
      4 G[1] G[10, 16, 7] + 2 G[11] G[10, 16, 7] + 
      2 G[12] G[10, 16, 7] + 6 G[1] G[10, 16, 13] - 
      2 G[11] G[10, 16, 13] - 2 G[12] G[10, 16, 13] + 
      10 G[5] G[11, 1, 1] + 10 G[7] G[11, 1, 1] - 
      40 G[9] G[11, 1, 1] - 10 G[5] G[11, 1, 11] - 
      10 G[7] G[11, 1, 11] + 40 G[9] G[11, 1, 11] - 
      10 G[5] G[11, 1, 12] - 10 G[7] G[11, 1, 12] + 
      40 G[9] G[11, 1, 12] - 16 G[5] G[11, 11, 1] - 
      16 G[7] G[11, 11, 1] + 64 G[9] G[11, 11, 1] + 
      16 G[5] G[11, 11, 11] + 16 G[7] G[11, 11, 11] - 
      64 G[9] G[11, 11, 11] + 16 G[5] G[11, 11, 12] + 
      16 G[7] G[11, 11, 12] - 64 G[9] G[11, 11, 12] - 
      16 G[5] G[11, 12, 1] - 16 G[7] G[11, 12, 1] + 
      64 G[9] G[11, 12, 1] + 16 G[5] G[11, 12, 11] + 
      16 G[7] G[11, 12, 11] - 64 G[9] G[11, 12, 11] + 
      16 G[5] G[11, 12, 12] + 16 G[7] G[11, 12, 12] - 
      64 G[9] G[11, 12, 12] + 12 G[5] G[11, 16, 1] + 
      12 G[7] G[11, 16, 1] - 48 G[9] G[11, 16, 1] - 
      12 G[5] G[11, 16, 11] - 12 G[7] G[11, 16, 11] + 
      48 G[9] G[11, 16, 11] - 12 G[5] G[11, 16, 12] - 
      12 G[7] G[11, 16, 12] + 48 G[9] G[11, 16, 12] + 
      10 G[5] G[12, 1, 1] + 10 G[7] G[12, 1, 1] - 
      40 G[9] G[12, 1, 1] - 10 G[5] G[12, 1, 11] - 
      10 G[7] G[12, 1, 11] + 40 G[9] G[12, 1, 11] - 
      10 G[5] G[12, 1, 12] - 10 G[7] G[12, 1, 12] + 
      40 G[9] G[12, 1, 12] - 16 G[5] G[12, 11, 1] - 
      16 G[7] G[12, 11, 1] + 64 G[9] G[12, 11, 1] + 
      16 G[5] G[12, 11, 11] + 16 G[7] G[12, 11, 11] - 
      64 G[9] G[12, 11, 11] + 16 G[5] G[12, 11, 12] + 
      16 G[7] G[12, 11, 12] - 64 G[9] G[12, 11, 12] - 
      16 G[5] G[12, 12, 1] - 16 G[7] G[12, 12, 1] + 
      64 G[9] G[12, 12, 1] + 16 G[5] G[12, 12, 11] + 
      16 G[7] G[12, 12, 11] - 64 G[9] G[12, 12, 11] + 
      16 G[5] G[12, 12, 12] + 16 G[7] G[12, 12, 12] - 
      64 G[9] G[12, 12, 12] + 12 G[5] G[12, 16, 1] + 
      12 G[7] G[12, 16, 1] - 48 G[9] G[12, 16, 1] - 
      12 G[5] G[12, 16, 11] - 12 G[7] G[12, 16, 11] + 
      48 G[9] G[12, 16, 11] - 12 G[5] G[12, 16, 12] - 
      12 G[7] G[12, 16, 12] + 48 G[9] G[12, 16, 12] + 
      2 G[11] G[13, 4, 5] + 2 G[12] G[13, 4, 5] - 
      4 G[1] G[13, 4, 7] + 2 G[11] G[13, 4, 7] + 
      2 G[12] G[13, 4, 7] + 8 G[1] G[13, 4, 9] - 
      8 G[11] G[13, 4, 9] - 8 G[12] G[13, 4, 9] + 
      2 G[1] G[13, 4, 13] - 2 G[11] G[13, 4, 13] - 
      2 G[12] G[13, 4, 13] + 4 G[1] G[13, 5, 4] - 
      4 G[11] G[13, 5, 4] - 4 G[12] G[13, 5, 4] + 
      2 G[11] G[13, 5, 5] + 2 G[12] G[13, 5, 5] - 
      4 G[1] G[13, 5, 7] + 2 G[11] G[13, 5, 7] + 
      2 G[12] G[13, 5, 7] - 8 G[1] G[13, 5, 9] + 
      8 G[11] G[13, 5, 9] + 8 G[12] G[13, 5, 9] + 
      4 G[1] G[13, 5, 13] + 4 G[1] G[13, 7, 4] - 
      4 G[11] G[13, 7, 4] - 4 G[12] G[13, 7, 4] + 
      2 G[11] G[13, 7, 5] + 2 G[12] G[13, 7, 5] - 
      4 G[1] G[13, 7, 7] + 2 G[11] G[13, 7, 7] + 
      2 G[12] G[13, 7, 7] - 8 G[1] G[13, 7, 9] + 
      8 G[11] G[13, 7, 9] + 8 G[12] G[13, 7, 9] - 
      4 G[1] G[13, 7, 13] - 2 G[11] G[13, 8, 5] - 
      2 G[12] G[13, 8, 5] + 4 G[1] G[13, 8, 7] - 
      2 G[11] G[13, 8, 7] - 2 G[12] G[13, 8, 7] - 
      2 G[1] G[13, 8, 13] + 2 G[11] G[13, 8, 13] + 
      2 G[12] G[13, 8, 13] - 4 G[1] G[13, 10, 4] + 
      4 G[11] G[13, 10, 4] + 4 G[12] G[13, 10, 4] - 
      4 G[11] G[13, 10, 5] - 4 G[12] G[13, 10, 5] + 
      8 G[1] G[13, 10, 7] - 4 G[11] G[13, 10, 7] - 
      4 G[12] G[13, 10, 7] + 4 G[1] G[13, 13, 4] - 
      4 G[11] G[13, 13, 4] - 4 G[12] G[13, 13, 4] + 
      4 G[11] G[13, 13, 5] + 4 G[12] G[13, 13, 5] - 
      8 G[1] G[13, 13, 7] + 4 G[11] G[13, 13, 7] + 
      4 G[12] G[13, 13, 7] - 8 G[1] G[13, 13, 13] - 
      2 G[1] G[13, 16, 4] + 2 G[11] G[13, 16, 4] + 
      2 G[12] G[13, 16, 4] - 2 G[11] G[13, 16, 5] - 
      2 G[12] G[13, 16, 5] + 4 G[1] G[13, 16, 7] - 
      2 G[11] G[13, 16, 7] - 2 G[12] G[13, 16, 7] + 
      2 G[1] G[13, 16, 13] + 2 G[11] G[13, 16, 13] + 
      2 G[12] G[13, 16, 13] + 4 G[10] G[14, 1, 11] - 
      4 G[13] G[14, 1, 11] + 4 G[10] G[14, 1, 12] - 
      4 G[13] G[14, 1, 12] + 4 G[10] G[14, 16, 1] - 
      4 G[13] G[14, 16, 1] - 4 G[10] G[14, 16, 11] + 
      4 G[13] G[14, 16, 11] - 4 G[10] G[14, 16, 12] + 
      4 G[13] G[14, 16, 12] - 2 G[10] G[14, 18, 11] + 
      2 G[13] G[14, 18, 11] - 2 G[10] G[14, 18, 12] + 
      2 G[13] G[14, 18, 12] + 4 G[10] G[14, 19, 1] - 
      4 G[13] G[14, 19, 1] - 2 G[10] G[14, 19, 11] + 
      2 G[13] G[14, 19, 11] - 2 G[10] G[14, 19, 12] + 
      2 G[13] G[14, 19, 12] + 4 G[10] G[15, 1, 11] - 
      4 G[13] G[15, 1, 11] + 4 G[10] G[15, 1, 12] - 
      4 G[13] G[15, 1, 12] + 4 G[10] G[15, 16, 1] - 
      4 G[13] G[15, 16, 1] - 4 G[10] G[15, 16, 11] + 
      4 G[13] G[15, 16, 11] - 4 G[10] G[15, 16, 12] + 
      4 G[13] G[15, 16, 12] - 2 G[10] G[15, 18, 11] + 
      2 G[13] G[15, 18, 11] - 2 G[10] G[15, 18, 12] + 
      2 G[13] G[15, 18, 12] + 4 G[10] G[15, 19, 1] - 
      4 G[13] G[15, 19, 1] - 2 G[10] G[15, 19, 11] + 
      2 G[13] G[15, 19, 11] - 2 G[10] G[15, 19, 12] + 
      2 G[13] G[15, 19, 12] - 2 G[5] G[16, 1, 1] - 
      16 G[7] G[16, 1, 1] + 36 G[9] G[16, 1, 1] + 
      4 G[5] G[16, 1, 11] + 8 G[7] G[16, 1, 11] - 
      36 G[9] G[16, 1, 11] + 4 G[10] G[16, 1, 11] - 
      4 G[13] G[16, 1, 11] + 4 G[5] G[16, 1, 12] + 
      8 G[7] G[16, 1, 12] - 36 G[9] G[16, 1, 12] + 
      4 G[10] G[16, 1, 12] - 4 G[13] G[16, 1, 12] + 
      8 G[5] G[16, 11, 1] + 16 G[7] G[16, 11, 1] - 
      48 G[9] G[16, 11, 1] - 8 G[5] G[16, 11, 11] - 
      16 G[7] G[16, 11, 11] + 48 G[9] G[16, 11, 11] - 
      8 G[5] G[16, 11, 12] - 16 G[7] G[16, 11, 12] + 
      48 G[9] G[16, 11, 12] + 8 G[5] G[16, 12, 1] + 
      16 G[7] G[16, 12, 1] - 48 G[9] G[16, 12, 1] - 
      8 G[5] G[16, 12, 11] - 16 G[7] G[16, 12, 11] + 
      48 G[9] G[16, 12, 11] - 8 G[5] G[16, 12, 12] - 
      16 G[7] G[16, 12, 12] + 48 G[9] G[16, 12, 12] - 
      4 G[5] G[16, 16, 1] - 8 G[7] G[16, 16, 1] + 
      24 G[9] G[16, 16, 1] + 4 G[5] G[16, 16, 11] + 
      8 G[7] G[16, 16, 11] - 24 G[9] G[16, 16, 11] + 
      4 G[5] G[16, 16, 12] + 8 G[7] G[16, 16, 12] - 
      24 G[9] G[16, 16, 12] + 2 G[5] G[16, 18, 11] + 
      4 G[7] G[16, 18, 11] - 4 G[10] G[16, 18, 11] + 
      4 G[13] G[16, 18, 11] + 2 G[5] G[16, 18, 12] + 
      4 G[7] G[16, 18, 12] - 4 G[10] G[16, 18, 12] + 
      4 G[13] G[16, 18, 12] - 4 G[5] G[16, 19, 1] - 
      8 G[7] G[16, 19, 1] + 8 G[10] G[16, 19, 1] - 
      8 G[13] G[16, 19, 1] + 2 G[5] G[16, 19, 11] + 
      4 G[7] G[16, 19, 11] - 4 G[10] G[16, 19, 11] + 
      4 G[13] G[16, 19, 11] + 2 G[5] G[16, 19, 12] + 
      4 G[7] G[16, 19, 12] - 4 G[10] G[16, 19, 12] + 
      4 G[13] G[16, 19, 12] - 2 G[5] G[17, 1, 1] + 
      8 G[7] G[17, 1, 1] + 4 G[13] G[17, 1, 1] - 
      4 G[7] G[17, 1, 11] - 4 G[7] G[17, 1, 12] + 
      4 G[5] G[17, 17, 1] - 4 G[7] G[17, 17, 1] - 
      8 G[13] G[17, 17, 1] - 2 G[7] G[17, 18, 11] - 
      2 G[7] G[17, 18, 12] - 4 G[7] G[17, 19, 1] + 
      2 G[7] G[17, 19, 11] + 2 G[7] G[17, 19, 12] + 
      4 G[5] G[18, 1, 11] + 10 G[7] G[18, 1, 11] - 
      10 G[10] G[18, 1, 11] + 8 G[13] G[18, 1, 11] + 
      4 G[5] G[18, 1, 12] + 10 G[7] G[18, 1, 12] - 
      10 G[10] G[18, 1, 12] + 8 G[13] G[18, 1, 12] + 
      4 G[5] G[18, 11, 1] + 12 G[7] G[18, 11, 1] - 
      8 G[10] G[18, 11, 1] + 8 G[13] G[18, 11, 1] - 
      4 G[5] G[18, 11, 11] - 12 G[7] G[18, 11, 11] + 
      8 G[10] G[18, 11, 11] - 8 G[13] G[18, 11, 11] - 
      4 G[5] G[18, 11, 12] - 12 G[7] G[18, 11, 12] + 
      8 G[10] G[18, 11, 12] - 8 G[13] G[18, 11, 12] + 
      4 G[5] G[18, 12, 1] + 12 G[7] G[18, 12, 1] - 
      8 G[10] G[18, 12, 1] + 8 G[13] G[18, 12, 1] - 
      4 G[5] G[18, 12, 11] - 12 G[7] G[18, 12, 11] + 
      8 G[10] G[18, 12, 11] - 8 G[13] G[18, 12, 11] - 
      4 G[5] G[18, 12, 12] - 12 G[7] G[18, 12, 12] + 
      8 G[10] G[18, 12, 12] - 8 G[13] G[18, 12, 12] - 
      2 G[5] G[18, 16, 1] - 8 G[7] G[18, 16, 1] + 
      2 G[10] G[18, 16, 1] - 4 G[13] G[18, 16, 1] + 
      2 G[5] G[18, 16, 11] + 8 G[7] G[18, 16, 11] - 
      2 G[10] G[18, 16, 11] + 4 G[13] G[18, 16, 11] + 
      2 G[5] G[18, 16, 12] + 8 G[7] G[18, 16, 12] - 
      2 G[10] G[18, 16, 12] + 4 G[13] G[18, 16, 12] - 
      2 G[5] G[18, 17, 1] - 6 G[7] G[18, 17, 1] + 
      4 G[10] G[18, 17, 1] - 4 G[13] G[18, 17, 1] - 
      G[5] G[18, 18, 11] - 5 G[7] G[18, 18, 11] - 
      2 G[13] G[18, 18, 11] - G[5] G[18, 18, 12] - 
      5 G[7] G[18, 18, 12] - 2 G[13] G[18, 18, 12] + 
      2 G[5] G[18, 19, 1] + 6 G[7] G[18, 19, 1] - 
      4 G[10] G[18, 19, 1] + 4 G[13] G[18, 19, 1] - 
      G[5] G[18, 19, 11] - 3 G[7] G[18, 19, 11] + 
      2 G[10] G[18, 19, 11] - 2 G[13] G[18, 19, 11] - 
      G[5] G[18, 19, 12] - 3 G[7] G[18, 19, 12] + 
      2 G[10] G[18, 19, 12] - 2 G[13] G[18, 19, 12] - 
      8 G[5] G[19, 1, 1] - 8 G[7] G[19, 1, 1] + 
      10 G[10] G[19, 1, 1] - 4 G[13] G[19, 1, 1] + 
      6 G[5] G[19, 1, 11] + 6 G[7] G[19, 1, 11] - 
      10 G[10] G[19, 1, 11] + 8 G[13] G[19, 1, 11] + 
      6 G[5] G[19, 1, 12] + 6 G[7] G[19, 1, 12] - 
      10 G[10] G[19, 1, 12] + 8 G[13] G[19, 1, 12] + 
      4 G[5] G[19, 11, 1] + 4 G[7] G[19, 11, 1] - 
      8 G[10] G[19, 11, 1] + 8 G[13] G[19, 11, 1] - 
      4 G[5] G[19, 11, 11] - 4 G[7] G[19, 11, 11] + 
      8 G[10] G[19, 11, 11] - 8 G[13] G[19, 11, 11] - 
      4 G[5] G[19, 11, 12] - 4 G[7] G[19, 11, 12] + 
      8 G[10] G[19, 11, 12] - 8 G[13] G[19, 11, 12] + 
      4 G[5] G[19, 12, 1] + 4 G[7] G[19, 12, 1] - 
      8 G[10] G[19, 12, 1] + 8 G[13] G[19, 12, 1] - 
      4 G[5] G[19, 12, 11] - 4 G[7] G[19, 12, 11] + 
      8 G[10] G[19, 12, 11] - 8 G[13] G[19, 12, 11] - 
      4 G[5] G[19, 12, 12] - 4 G[7] G[19, 12, 12] + 
      8 G[10] G[19, 12, 12] - 8 G[13] G[19, 12, 12] - 
      4 G[5] G[19, 16, 1] - 4 G[7] G[19, 16, 1] + 
      6 G[10] G[19, 16, 1] - 4 G[13] G[19, 16, 1] + 
      4 G[5] G[19, 16, 11] + 4 G[7] G[19, 16, 11] - 
      6 G[10] G[19, 16, 11] + 4 G[13] G[19, 16, 11] + 
      4 G[5] G[19, 16, 12] + 4 G[7] G[19, 16, 12] - 
      6 G[10] G[19, 16, 12] + 4 G[13] G[19, 16, 12] + 
      2 G[5] G[19, 17, 1] + 2 G[7] G[19, 17, 1] - 
      4 G[10] G[19, 17, 1] + 4 G[13] G[19, 17, 1] - 
      G[5] G[19, 18, 11] - G[7] G[19, 18, 11] + 
      2 G[10] G[19, 18, 11] - 2 G[13] G[19, 18, 11] - 
      G[5] G[19, 18, 12] - G[7] G[19, 18, 12] + 
      2 G[10] G[19, 18, 12] - 2 G[13] G[19, 18, 12] + 
      6 G[5] G[19, 19, 1] + 6 G[7] G[19, 19, 1] - 
      8 G[10] G[19, 19, 1] + 4 G[13] G[19, 19, 1] - 
      3 G[5] G[19, 19, 11] - 3 G[7] G[19, 19, 11] + 
      4 G[10] G[19, 19, 11] - 2 G[13] G[19, 19, 11] - 
      3 G[5] G[19, 19, 12] - 3 G[7] G[19, 19, 12] + 
      4 G[10] G[19, 19, 12] - 2 G[13] G[19, 19, 12] + 
      22 G[1, 1, 1, 11] + 22 G[1, 1, 1, 12] + 40 G[1, 1, 11, 1] - 
      40 G[1, 1, 11, 11] - 40 G[1, 1, 11, 12] + 40 G[1, 1, 12, 1] - 
      40 G[1, 1, 12, 11] - 40 G[1, 1, 12, 12] - 64 G[1, 1, 16, 1] + 
      44 G[1, 1, 16, 11] + 44 G[1, 1, 16, 12] - 60 G[1, 1, 17, 1] + 
      8 G[1, 1, 18, 11] + 8 G[1, 1, 18, 12] + 40 G[1, 11, 1, 1] - 
      40 G[1, 11, 1, 11] - 40 G[1, 11, 1, 12] - 64 G[1, 11, 11, 1] + 
      64 G[1, 11, 11, 11] + 64 G[1, 11, 11, 12] - 
      64 G[1, 11, 12, 1] + 64 G[1, 11, 12, 11] + 
      64 G[1, 11, 12, 12] + 48 G[1, 11, 16, 1] - 
      48 G[1, 11, 16, 11] - 48 G[1, 11, 16, 12] + 40 G[1, 12, 1, 1] - 
      40 G[1, 12, 1, 11] - 40 G[1, 12, 1, 12] - 64 G[1, 12, 11, 1] + 
      64 G[1, 12, 11, 11] + 64 G[1, 12, 11, 12] - 
      64 G[1, 12, 12, 1] + 64 G[1, 12, 12, 11] + 
      64 G[1, 12, 12, 12] + 48 G[1, 12, 16, 1] - 
      48 G[1, 12, 16, 11] - 48 G[1, 12, 16, 12] + 8 G[1, 14, 1, 11] + 
      8 G[1, 14, 1, 12] + 8 G[1, 14, 16, 1] - 8 G[1, 14, 16, 11] - 
      8 G[1, 14, 16, 12] - 4 G[1, 14, 18, 11] - 4 G[1, 14, 18, 12] + 
      8 G[1, 14, 19, 1] - 4 G[1, 14, 19, 11] - 4 G[1, 14, 19, 12] + 
      8 G[1, 15, 1, 11] + 8 G[1, 15, 1, 12] + 8 G[1, 15, 16, 1] - 
      8 G[1, 15, 16, 11] - 8 G[1, 15, 16, 12] - 4 G[1, 15, 18, 11] - 
      4 G[1, 15, 18, 12] + 8 G[1, 15, 19, 1] - 4 G[1, 15, 19, 11] - 
      4 G[1, 15, 19, 12] - 54 G[1, 16, 1, 1] + 40 G[1, 16, 1, 11] + 
      40 G[1, 16, 1, 12] + 56 G[1, 16, 11, 1] - 56 G[1, 16, 11, 11] - 
      56 G[1, 16, 11, 12] + 56 G[1, 16, 12, 1] - 
      56 G[1, 16, 12, 11] - 56 G[1, 16, 12, 12] - 
      20 G[1, 16, 16, 1] + 28 G[1, 16, 16, 11] + 
      28 G[1, 16, 16, 12] + 24 G[1, 16, 17, 1] + 2 G[1, 16, 18, 11] + 
      2 G[1, 16, 18, 12] - 4 G[1, 16, 19, 1] + 2 G[1, 16, 19, 11] + 
      2 G[1, 16, 19, 12] - 46 G[1, 17, 1, 1] - 4 G[1, 17, 1, 11] - 
      4 G[1, 17, 1, 12] + 24 G[1, 17, 16, 1] + 80 G[1, 17, 17, 1] - 
      2 G[1, 17, 18, 11] - 2 G[1, 17, 18, 12] - 4 G[1, 17, 19, 1] + 
      2 G[1, 17, 19, 11] + 2 G[1, 17, 19, 12] + 2 G[1, 18, 1, 11] + 
      2 G[1, 18, 1, 12] + 8 G[1, 18, 11, 1] - 8 G[1, 18, 11, 11] - 
      8 G[1, 18, 11, 12] + 8 G[1, 18, 12, 1] - 8 G[1, 18, 12, 11] - 
      8 G[1, 18, 12, 12] - 10 G[1, 18, 16, 1] + 10 G[1, 18, 16, 11] + 
      10 G[1, 18, 16, 12] - 4 G[1, 18, 17, 1] - 8 G[1, 18, 18, 11] - 
      8 G[1, 18, 18, 12] + 4 G[1, 18, 19, 1] - 2 G[1, 18, 19, 11] - 
      2 G[1, 18, 19, 12] + 2 G[5, 4, 5, 9] - 2 G[5, 4, 5, 13] + 
      2 G[5, 4, 7, 9] - 2 G[5, 4, 7, 13] - 8 G[5, 4, 9, 9] - 
      2 G[5, 4, 13, 9] + 2 G[5, 4, 16, 13] - G[5, 5, 5, 9] + 
      G[5, 5, 5, 13] + G[5, 5, 7, 9] - G[5, 5, 7, 13] + 
      4 G[5, 5, 9, 9] - 4 G[5, 5, 13, 13] - 2 G[5, 7, 4, 9] + 
      G[5, 7, 5, 9] - G[5, 7, 5, 13] + G[5, 7, 7, 9] - 
      G[5, 7, 7, 13] + 4 G[5, 7, 9, 9] - 4 G[5, 7, 13, 13] + 
      2 G[5, 7, 16, 13] - 2 G[5, 8, 5, 9] + 2 G[5, 8, 5, 13] - 
      2 G[5, 8, 7, 9] + 2 G[5, 8, 7, 13] + 2 G[5, 8, 13, 9] - 
      2 G[5, 8, 16, 13] - 6 G[5, 9, 4, 9] + 16 G[5, 9, 9, 9] + 
      2 G[5, 10, 4, 9] - 2 G[5, 10, 5, 9] + 2 G[5, 10, 5, 13] - 
      2 G[5, 10, 7, 9] + 2 G[5, 10, 7, 13] - 2 G[5, 10, 16, 13] - 
      2 G[5, 13, 4, 9] + 2 G[5, 13, 5, 9] - 2 G[5, 13, 5, 13] + 
      2 G[5, 13, 7, 9] - 2 G[5, 13, 7, 13] - 16 G[5, 13, 13, 13] + 
      8 G[5, 13, 16, 13] + 2 G[5, 16, 4, 9] - 2 G[5, 16, 5, 9] + 
      2 G[5, 16, 5, 13] - 2 G[5, 16, 7, 9] + 2 G[5, 16, 7, 13] + 
      2 G[5, 16, 13, 9] + 8 G[5, 16, 13, 13] - 4 G[5, 16, 16, 13] + 
      6 G[7, 4, 4, 9] - 2 G[7, 4, 5, 9] + 2 G[7, 4, 5, 13] - 
      2 G[7, 4, 7, 9] + 2 G[7, 4, 7, 13] - 16 G[7, 4, 9, 9] + 
      2 G[7, 4, 13, 9] - 2 G[7, 4, 16, 13] - 4 G[7, 5, 4, 9] + 
      3 G[7, 5, 5, 9] - 3 G[7, 5, 5, 13] + G[7, 5, 7, 9] - 
      G[7, 5, 7, 13] + 4 G[7, 5, 9, 9] - 4 G[7, 5, 13, 13] + 
      4 G[7, 5, 16, 13] - 12 G[7, 7, 4, 9] + 3 G[7, 7, 5, 9] - 
      3 G[7, 7, 5, 13] + 9 G[7, 7, 7, 9] - 9 G[7, 7, 7, 13] + 
      12 G[7, 7, 9, 9] - 12 G[7, 7, 13, 13] + 12 G[7, 7, 16, 13] + 
      2 G[7, 8, 5, 9] - 2 G[7, 8, 5, 13] + 2 G[7, 8, 7, 9] - 
      2 G[7, 8, 7, 13] - 2 G[7, 8, 13, 9] + 2 G[7, 8, 16, 13] - 
      6 G[7, 9, 4, 9] + 16 G[7, 9, 9, 9] + 4 G[7, 10, 4, 9] - 
      4 G[7, 10, 5, 9] + 4 G[7, 10, 5, 13] - 4 G[7, 10, 7, 9] + 
      4 G[7, 10, 7, 13] - 4 G[7, 10, 16, 13] + 2 G[7, 13, 4, 9] - 
      2 G[7, 13, 5, 9] + 2 G[7, 13, 5, 13] - 2 G[7, 13, 7, 9] + 
      2 G[7, 13, 7, 13] - 16 G[7, 13, 13, 13] + 4 G[7, 13, 16, 13] - 
      2 G[7, 16, 4, 9] + 2 G[7, 16, 5, 9] - 2 G[7, 16, 5, 13] + 
      2 G[7, 16, 7, 9] - 2 G[7, 16, 7, 13] - 2 G[7, 16, 13, 9] + 
      16 G[7, 16, 13, 13] - 2 G[7, 16, 16, 13] - 6 G[9, 4, 4, 9] + 
      24 G[9, 4, 9, 9] + 24 G[9, 9, 4, 9] - 64 G[9, 9, 9, 9] - 
      2 G[10, 4, 5, 9] + 2 G[10, 4, 5, 13] - 2 G[10, 4, 7, 9] + 
      2 G[10, 4, 7, 13] + 8 G[10, 4, 9, 9] + 2 G[10, 4, 13, 9] - 
      2 G[10, 4, 16, 13] + 2 G[10, 5, 4, 9] - 2 G[10, 5, 7, 9] + 
      2 G[10, 5, 7, 13] - 8 G[10, 5, 9, 9] + 8 G[10, 5, 13, 13] - 
      2 G[10, 5, 16, 13] + 6 G[10, 7, 4, 9] - 2 G[10, 7, 5, 9] + 
      2 G[10, 7, 5, 13] - 4 G[10, 7, 7, 9] + 4 G[10, 7, 7, 13] - 
      8 G[10, 7, 9, 9] + 8 G[10, 7, 13, 13] - 6 G[10, 7, 16, 13] + 
      2 G[10, 8, 5, 9] - 2 G[10, 8, 5, 13] + 2 G[10, 8, 7, 9] - 
      2 G[10, 8, 7, 13] - 2 G[10, 8, 13, 9] + 2 G[10, 8, 16, 13] - 
      4 G[10, 10, 4, 9] + 4 G[10, 10, 5, 9] - 4 G[10, 10, 5, 13] + 
      4 G[10, 10, 7, 9] - 4 G[10, 10, 7, 13] + 4 G[10, 10, 16, 13] + 
      4 G[10, 13, 4, 9] - 4 G[10, 13, 5, 9] + 4 G[10, 13, 5, 13] - 
      4 G[10, 13, 7, 9] + 4 G[10, 13, 7, 13] - 4 G[10, 13, 16, 13] - 
      2 G[10, 16, 4, 9] + 2 G[10, 16, 5, 9] - 2 G[10, 16, 5, 13] + 
      2 G[10, 16, 7, 9] - 2 G[10, 16, 7, 13] - 2 G[10, 16, 13, 9] - 
      8 G[10, 16, 13, 13] + 4 G[10, 16, 16, 13] + 22 G[11, 1, 1, 1] - 
      22 G[11, 1, 1, 11] - 22 G[11, 1, 1, 12] - 40 G[11, 1, 11, 1] + 
      40 G[11, 1, 11, 11] + 40 G[11, 1, 11, 12] - 
      40 G[11, 1, 12, 1] + 40 G[11, 1, 12, 11] + 
      40 G[11, 1, 12, 12] + 36 G[11, 1, 16, 1] - 
      36 G[11, 1, 16, 11] - 36 G[11, 1, 16, 12] - 
      40 G[11, 11, 1, 1] + 40 G[11, 11, 1, 11] + 
      40 G[11, 11, 1, 12] + 64 G[11, 11, 11, 1] - 
      64 G[11, 11, 11, 11] - 64 G[11, 11, 11, 12] + 
      64 G[11, 11, 12, 1] - 64 G[11, 11, 12, 11] - 
      64 G[11, 11, 12, 12] - 48 G[11, 11, 16, 1] + 
      48 G[11, 11, 16, 11] + 48 G[11, 11, 16, 12] - 
      40 G[11, 12, 1, 1] + 40 G[11, 12, 1, 11] + 
      40 G[11, 12, 1, 12] + 64 G[11, 12, 11, 1] - 
      64 G[11, 12, 11, 11] - 64 G[11, 12, 11, 12] + 
      64 G[11, 12, 12, 1] - 64 G[11, 12, 12, 11] - 
      64 G[11, 12, 12, 12] - 48 G[11, 12, 16, 1] + 
      48 G[11, 12, 16, 11] + 48 G[11, 12, 16, 12] + 
      36 G[11, 16, 1, 1] - 36 G[11, 16, 1, 11] - 
      36 G[11, 16, 1, 12] - 48 G[11, 16, 11, 1] + 
      48 G[11, 16, 11, 11] + 48 G[11, 16, 11, 12] - 
      48 G[11, 16, 12, 1] + 48 G[11, 16, 12, 11] + 
      48 G[11, 16, 12, 12] + 24 G[11, 16, 16, 1] - 
      24 G[11, 16, 16, 11] - 24 G[11, 16, 16, 12] + 
      22 G[12, 1, 1, 1] - 22 G[12, 1, 1, 11] - 22 G[12, 1, 1, 12] - 
      40 G[12, 1, 11, 1] + 40 G[12, 1, 11, 11] + 
      40 G[12, 1, 11, 12] - 40 G[12, 1, 12, 1] + 
      40 G[12, 1, 12, 11] + 40 G[12, 1, 12, 12] + 
      36 G[12, 1, 16, 1] - 36 G[12, 1, 16, 11] - 
      36 G[12, 1, 16, 12] - 40 G[12, 11, 1, 1] + 
      40 G[12, 11, 1, 11] + 40 G[12, 11, 1, 12] + 
      64 G[12, 11, 11, 1] - 64 G[12, 11, 11, 11] - 
      64 G[12, 11, 11, 12] + 64 G[12, 11, 12, 1] - 
      64 G[12, 11, 12, 11] - 64 G[12, 11, 12, 12] - 
      48 G[12, 11, 16, 1] + 48 G[12, 11, 16, 11] + 
      48 G[12, 11, 16, 12] - 40 G[12, 12, 1, 1] + 
      40 G[12, 12, 1, 11] + 40 G[12, 12, 1, 12] + 
      64 G[12, 12, 11, 1] - 64 G[12, 12, 11, 11] - 
      64 G[12, 12, 11, 12] + 64 G[12, 12, 12, 1] - 
      64 G[12, 12, 12, 11] - 64 G[12, 12, 12, 12] - 
      48 G[12, 12, 16, 1] + 48 G[12, 12, 16, 11] + 
      48 G[12, 12, 16, 12] + 36 G[12, 16, 1, 1] - 
      36 G[12, 16, 1, 11] - 36 G[12, 16, 1, 12] - 
      48 G[12, 16, 11, 1] + 48 G[12, 16, 11, 11] + 
      48 G[12, 16, 11, 12] - 48 G[12, 16, 12, 1] + 
      48 G[12, 16, 12, 11] + 48 G[12, 16, 12, 12] + 
      24 G[12, 16, 16, 1] - 24 G[12, 16, 16, 11] - 
      24 G[12, 16, 16, 12] + 2 G[13, 4, 5, 9] - 2 G[13, 4, 5, 13] + 
      2 G[13, 4, 7, 9] - 2 G[13, 4, 7, 13] - 8 G[13, 4, 9, 9] - 
      2 G[13, 4, 13, 9] + 2 G[13, 4, 16, 13] - 4 G[13, 5, 4, 9] + 
      2 G[13, 5, 5, 9] - 2 G[13, 5, 5, 13] + 2 G[13, 5, 7, 9] - 
      2 G[13, 5, 7, 13] + 8 G[13, 5, 9, 9] - 8 G[13, 5, 13, 13] + 
      4 G[13, 5, 16, 13] - 4 G[13, 7, 4, 9] + 2 G[13, 7, 5, 9] - 
      2 G[13, 7, 5, 13] + 2 G[13, 7, 7, 9] - 2 G[13, 7, 7, 13] + 
      8 G[13, 7, 9, 9] - 8 G[13, 7, 13, 13] + 4 G[13, 7, 16, 13] - 
      2 G[13, 8, 5, 9] + 2 G[13, 8, 5, 13] - 2 G[13, 8, 7, 9] + 
      2 G[13, 8, 7, 13] + 2 G[13, 8, 13, 9] - 2 G[13, 8, 16, 13] + 
      4 G[13, 10, 4, 9] - 4 G[13, 10, 5, 9] + 4 G[13, 10, 5, 13] - 
      4 G[13, 10, 7, 9] + 4 G[13, 10, 7, 13] - 4 G[13, 10, 16, 13] - 
      4 G[13, 13, 4, 9] + 4 G[13, 13, 5, 9] - 4 G[13, 13, 5, 13] + 
      4 G[13, 13, 7, 9] - 4 G[13, 13, 7, 13] + 64 G[13, 13, 13, 13] - 
      20 G[13, 13, 16, 13] + 2 G[13, 16, 4, 9] - 2 G[13, 16, 5, 9] + 
      2 G[13, 16, 5, 13] - 2 G[13, 16, 7, 9] + 2 G[13, 16, 7, 13] + 
      2 G[13, 16, 13, 9] - 16 G[13, 16, 13, 13] + 
      2 G[13, 16, 16, 13] + 16 G[14, 1, 1, 11] + 16 G[14, 1, 1, 12] + 
      16 G[14, 1, 11, 1] - 16 G[14, 1, 11, 11] - 
      16 G[14, 1, 11, 12] + 16 G[14, 1, 12, 1] - 
      16 G[14, 1, 12, 11] - 16 G[14, 1, 12, 12] - 
      16 G[14, 1, 16, 1] + 8 G[14, 1, 16, 11] + 8 G[14, 1, 16, 12] - 
      24 G[14, 1, 17, 1] - 4 G[14, 1, 18, 11] - 4 G[14, 1, 18, 12] + 
      8 G[14, 1, 19, 1] - 4 G[14, 1, 19, 11] - 4 G[14, 1, 19, 12] + 
      16 G[14, 16, 1, 1] - 8 G[14, 16, 1, 11] - 8 G[14, 16, 1, 12] - 
      16 G[14, 16, 11, 1] + 16 G[14, 16, 11, 11] + 
      16 G[14, 16, 11, 12] - 16 G[14, 16, 12, 1] + 
      16 G[14, 16, 12, 11] + 16 G[14, 16, 12, 12] + 
      8 G[14, 16, 16, 1] - 8 G[14, 16, 16, 11] - 
      8 G[14, 16, 16, 12] - 4 G[14, 16, 18, 11] - 
      4 G[14, 16, 18, 12] + 8 G[14, 16, 19, 1] - 
      4 G[14, 16, 19, 11] - 4 G[14, 16, 19, 12] - 
      12 G[14, 18, 1, 11] - 12 G[14, 18, 1, 12] - 
      8 G[14, 18, 11, 1] + 8 G[14, 18, 11, 11] + 
      8 G[14, 18, 11, 12] - 8 G[14, 18, 12, 1] + 
      8 G[14, 18, 12, 11] + 8 G[14, 18, 12, 12] + 
      8 G[14, 18, 16, 1] - 4 G[14, 18, 16, 11] - 
      4 G[14, 18, 16, 12] + 12 G[14, 18, 17, 1] + 
      6 G[14, 18, 18, 11] + 6 G[14, 18, 18, 12] - 
      12 G[14, 18, 19, 1] + 6 G[14, 18, 19, 11] + 
      6 G[14, 18, 19, 12] + 16 G[14, 19, 1, 1] - 
      12 G[14, 19, 1, 11] - 12 G[14, 19, 1, 12] - 
      8 G[14, 19, 11, 1] + 8 G[14, 19, 11, 11] + 
      8 G[14, 19, 11, 12] - 8 G[14, 19, 12, 1] + 
      8 G[14, 19, 12, 11] + 8 G[14, 19, 12, 12] - 
      4 G[14, 19, 16, 11] - 4 G[14, 19, 16, 12] - 
      12 G[14, 19, 17, 1] + 6 G[14, 19, 18, 11] + 
      6 G[14, 19, 18, 12] - 12 G[14, 19, 19, 1] + 
      6 G[14, 19, 19, 11] + 6 G[14, 19, 19, 12] + 
      16 G[15, 1, 1, 11] + 16 G[15, 1, 1, 12] + 16 G[15, 1, 11, 1] - 
      16 G[15, 1, 11, 11] - 16 G[15, 1, 11, 12] + 
      16 G[15, 1, 12, 1] - 16 G[15, 1, 12, 11] - 
      16 G[15, 1, 12, 12] - 16 G[15, 1, 16, 1] + 8 G[15, 1, 16, 11] + 
      8 G[15, 1, 16, 12] - 24 G[15, 1, 17, 1] - 4 G[15, 1, 18, 11] - 
      4 G[15, 1, 18, 12] + 8 G[15, 1, 19, 1] - 4 G[15, 1, 19, 11] - 
      4 G[15, 1, 19, 12] + 16 G[15, 16, 1, 1] - 8 G[15, 16, 1, 11] - 
      8 G[15, 16, 1, 12] - 16 G[15, 16, 11, 1] + 
      16 G[15, 16, 11, 11] + 16 G[15, 16, 11, 12] - 
      16 G[15, 16, 12, 1] + 16 G[15, 16, 12, 11] + 
      16 G[15, 16, 12, 12] + 8 G[15, 16, 16, 1] - 
      8 G[15, 16, 16, 11] - 8 G[15, 16, 16, 12] - 
      4 G[15, 16, 18, 11] - 4 G[15, 16, 18, 12] + 
      8 G[15, 16, 19, 1] - 4 G[15, 16, 19, 11] - 
      4 G[15, 16, 19, 12] - 12 G[15, 18, 1, 11] - 
      12 G[15, 18, 1, 12] - 8 G[15, 18, 11, 1] + 
      8 G[15, 18, 11, 11] + 8 G[15, 18, 11, 12] - 
      8 G[15, 18, 12, 1] + 8 G[15, 18, 12, 11] + 
      8 G[15, 18, 12, 12] + 8 G[15, 18, 16, 1] - 
      4 G[15, 18, 16, 11] - 4 G[15, 18, 16, 12] + 
      12 G[15, 18, 17, 1] + 6 G[15, 18, 18, 11] + 
      6 G[15, 18, 18, 12] - 12 G[15, 18, 19, 1] + 
      6 G[15, 18, 19, 11] + 6 G[15, 18, 19, 12] + 
      16 G[15, 19, 1, 1] - 12 G[15, 19, 1, 11] - 
      12 G[15, 19, 1, 12] - 8 G[15, 19, 11, 1] + 
      8 G[15, 19, 11, 11] + 8 G[15, 19, 11, 12] - 
      8 G[15, 19, 12, 1] + 8 G[15, 19, 12, 11] + 
      8 G[15, 19, 12, 12] - 4 G[15, 19, 16, 11] - 
      4 G[15, 19, 16, 12] - 12 G[15, 19, 17, 1] + 
      6 G[15, 19, 18, 11] + 6 G[15, 19, 18, 12] - 
      12 G[15, 19, 19, 1] + 6 G[15, 19, 19, 11] + 
      6 G[15, 19, 19, 12] - 2 G[16, 1, 1, 1] + 14 G[16, 1, 1, 11] + 
      14 G[16, 1, 1, 12] + 32 G[16, 1, 11, 1] - 32 G[16, 1, 11, 11] - 
      32 G[16, 1, 11, 12] + 32 G[16, 1, 12, 1] - 
      32 G[16, 1, 12, 11] - 32 G[16, 1, 12, 12] - 
      42 G[16, 1, 16, 1] + 34 G[16, 1, 16, 11] + 
      34 G[16, 1, 16, 12] - 28 G[16, 1, 17, 1] + 
      10 G[16, 1, 18, 11] + 10 G[16, 1, 18, 12] - 8 G[16, 1, 19, 1] + 
      4 G[16, 1, 19, 11] + 4 G[16, 1, 19, 12] + 20 G[16, 11, 1, 1] - 
      20 G[16, 11, 1, 11] - 20 G[16, 11, 1, 12] - 
      32 G[16, 11, 11, 1] + 32 G[16, 11, 11, 11] + 
      32 G[16, 11, 11, 12] - 32 G[16, 11, 12, 1] + 
      32 G[16, 11, 12, 11] + 32 G[16, 11, 12, 12] + 
      24 G[16, 11, 16, 1] - 24 G[16, 11, 16, 11] - 
      24 G[16, 11, 16, 12] + 20 G[16, 12, 1, 1] - 
      20 G[16, 12, 1, 11] - 20 G[16, 12, 1, 12] - 
      32 G[16, 12, 11, 1] + 32 G[16, 12, 11, 11] + 
      32 G[16, 12, 11, 12] - 32 G[16, 12, 12, 1] + 
      32 G[16, 12, 12, 11] + 32 G[16, 12, 12, 12] + 
      24 G[16, 12, 16, 1] - 24 G[16, 12, 16, 11] - 
      24 G[16, 12, 16, 12] + 16 G[16, 14, 1, 11] + 
      16 G[16, 14, 1, 12] + 16 G[16, 14, 16, 1] - 
      16 G[16, 14, 16, 11] - 16 G[16, 14, 16, 12] - 
      8 G[16, 14, 18, 11] - 8 G[16, 14, 18, 12] + 
      16 G[16, 14, 19, 1] - 8 G[16, 14, 19, 11] - 
      8 G[16, 14, 19, 12] + 16 G[16, 15, 1, 11] + 
      16 G[16, 15, 1, 12] + 16 G[16, 15, 16, 1] - 
      16 G[16, 15, 16, 11] - 16 G[16, 15, 16, 12] - 
      8 G[16, 15, 18, 11] - 8 G[16, 15, 18, 12] + 
      16 G[16, 15, 19, 1] - 8 G[16, 15, 19, 11] - 
      8 G[16, 15, 19, 12] - 4 G[16, 16, 1, 1] + 16 G[16, 16, 1, 11] + 
      16 G[16, 16, 1, 12] + 16 G[16, 16, 11, 1] - 
      16 G[16, 16, 11, 11] - 16 G[16, 16, 11, 12] + 
      16 G[16, 16, 12, 1] - 16 G[16, 16, 12, 11] - 
      16 G[16, 16, 12, 12] - 8 G[16, 16, 16, 1] + 
      8 G[16, 16, 16, 11] + 8 G[16, 16, 16, 12] - 
      4 G[16, 16, 18, 11] - 4 G[16, 16, 18, 12] + 
      8 G[16, 16, 19, 1] - 4 G[16, 16, 19, 11] - 
      4 G[16, 16, 19, 12] - 14 G[16, 18, 1, 11] - 
      14 G[16, 18, 1, 12] - 8 G[16, 18, 11, 1] + 
      8 G[16, 18, 11, 11] + 8 G[16, 18, 11, 12] - 
      8 G[16, 18, 12, 1] + 8 G[16, 18, 12, 11] + 
      8 G[16, 18, 12, 12] - 2 G[16, 18, 16, 1] + 
      2 G[16, 18, 16, 11] + 2 G[16, 18, 16, 12] + 
      4 G[16, 18, 17, 1] - 4 G[16, 18, 18, 11] - 
      4 G[16, 18, 18, 12] - 4 G[16, 18, 19, 1] + 
      2 G[16, 18, 19, 11] + 2 G[16, 18, 19, 12] - 2 G[16, 19, 1, 1] - 
      6 G[16, 19, 1, 11] - 6 G[16, 19, 1, 12] - 8 G[16, 19, 11, 1] + 
      8 G[16, 19, 11, 11] + 8 G[16, 19, 11, 12] - 
      8 G[16, 19, 12, 1] + 8 G[16, 19, 12, 11] + 
      8 G[16, 19, 12, 12] + 2 G[16, 19, 16, 1] - 
      2 G[16, 19, 16, 11] - 2 G[16, 19, 16, 12] - 
      4 G[16, 19, 17, 1] + 2 G[16, 19, 18, 11] + 
      2 G[16, 19, 18, 12] - 2 G[17, 1, 1, 1] - 6 G[17, 1, 1, 11] - 
      6 G[17, 1, 1, 12] - 2 G[17, 1, 16, 1] + 2 G[17, 1, 16, 11] + 
      2 G[17, 1, 16, 12] + 4 G[17, 1, 17, 1] + 2 G[17, 1, 18, 11] + 
      2 G[17, 1, 18, 12] - 8 G[17, 1, 19, 1] + 4 G[17, 1, 19, 11] + 
      4 G[17, 1, 19, 12] + 4 G[17, 17, 1, 1] - 8 G[17, 17, 17, 1] + 
      2 G[17, 18, 1, 11] + 2 G[17, 18, 1, 12] + 2 G[17, 18, 16, 1] - 
      2 G[17, 18, 16, 11] - 2 G[17, 18, 16, 12] + 
      2 G[17, 18, 18, 11] + 2 G[17, 18, 18, 12] - 6 G[17, 19, 1, 1] + 
      2 G[17, 19, 1, 11] + 2 G[17, 19, 1, 12] - 2 G[17, 19, 16, 1] + 
      2 G[17, 19, 16, 11] + 2 G[17, 19, 16, 12] + 
      4 G[17, 19, 19, 1] - 2 G[17, 19, 19, 11] - 
      2 G[17, 19, 19, 12] - 18 G[18, 1, 1, 11] - 18 G[18, 1, 1, 12] - 
      24 G[18, 1, 11, 1] + 24 G[18, 1, 11, 11] + 
      24 G[18, 1, 11, 12] - 24 G[18, 1, 12, 1] + 
      24 G[18, 1, 12, 11] + 24 G[18, 1, 12, 12] + 
      36 G[18, 1, 16, 1] - 24 G[18, 1, 16, 11] - 
      24 G[18, 1, 16, 12] + 36 G[18, 1, 17, 1] - 
      12 G[18, 1, 18, 11] - 12 G[18, 1, 18, 12] - 
      10 G[18, 11, 1, 1] + 10 G[18, 11, 1, 11] + 
      10 G[18, 11, 1, 12] + 16 G[18, 11, 11, 1] - 
      16 G[18, 11, 11, 11] - 16 G[18, 11, 11, 12] + 
      16 G[18, 11, 12, 1] - 16 G[18, 11, 12, 11] - 
      16 G[18, 11, 12, 12] - 12 G[18, 11, 16, 1] + 
      12 G[18, 11, 16, 11] + 12 G[18, 11, 16, 12] - 
      10 G[18, 12, 1, 1] + 10 G[18, 12, 1, 11] + 
      10 G[18, 12, 1, 12] + 16 G[18, 12, 11, 1] - 
      16 G[18, 12, 11, 11] - 16 G[18, 12, 11, 12] + 
      16 G[18, 12, 12, 1] - 16 G[18, 12, 12, 11] - 
      16 G[18, 12, 12, 12] - 12 G[18, 12, 16, 1] + 
      12 G[18, 12, 16, 11] + 12 G[18, 12, 16, 12] - 
      12 G[18, 14, 1, 11] - 12 G[18, 14, 1, 12] - 
      12 G[18, 14, 16, 1] + 12 G[18, 14, 16, 11] + 
      12 G[18, 14, 16, 12] + 6 G[18, 14, 18, 11] + 
      6 G[18, 14, 18, 12] - 12 G[18, 14, 19, 1] + 
      6 G[18, 14, 19, 11] + 6 G[18, 14, 19, 12] - 
      12 G[18, 15, 1, 11] - 12 G[18, 15, 1, 12] - 
      12 G[18, 15, 16, 1] + 12 G[18, 15, 16, 11] + 
      12 G[18, 15, 16, 12] + 6 G[18, 15, 18, 11] + 
      6 G[18, 15, 18, 12] - 12 G[18, 15, 19, 1] + 
      6 G[18, 15, 19, 11] + 6 G[18, 15, 19, 12] - 
      12 G[18, 16, 1, 1] - 4 G[18, 17, 1, 1] + 4 G[18, 17, 1, 11] + 
      4 G[18, 17, 1, 12] - 4 G[18, 17, 17, 1] + 2 G[18, 17, 18, 11] + 
      2 G[18, 17, 18, 12] + 4 G[18, 17, 19, 1] - 
      2 G[18, 17, 19, 11] - 2 G[18, 17, 19, 12] + 
      6 G[18, 18, 1, 11] + 6 G[18, 18, 1, 12] - 4 G[18, 18, 11, 1] + 
      4 G[18, 18, 11, 11] + 4 G[18, 18, 11, 12] - 
      4 G[18, 18, 12, 1] + 4 G[18, 18, 12, 11] + 
      4 G[18, 18, 12, 12] + 12 G[18, 18, 16, 1] - 
      12 G[18, 18, 16, 11] - 12 G[18, 18, 16, 12] + 
      2 G[18, 18, 17, 1] + 11 G[18, 18, 18, 11] + 
      11 G[18, 18, 18, 12] - 2 G[18, 18, 19, 1] + G[18, 18, 19, 11] + 
      G[18, 18, 19, 12] + 4 G[18, 19, 1, 1] + 2 G[18, 19, 1, 11] + 
      2 G[18, 19, 1, 12] + 4 G[18, 19, 11, 1] - 4 G[18, 19, 11, 11] - 
      4 G[18, 19, 11, 12] + 4 G[18, 19, 12, 1] - 
      4 G[18, 19, 12, 11] - 4 G[18, 19, 12, 12] + 2 G[18, 19, 17, 1] -
       G[18, 19, 18, 11] - G[18, 19, 18, 12] - 2 G[18, 19, 19, 1] + 
      G[18, 19, 19, 11] + G[18, 19, 19, 12] + 2 G[19, 1, 1, 1] - 
      4 G[19, 1, 1, 11] - 4 G[19, 1, 1, 12] - 16 G[19, 1, 11, 1] + 
      16 G[19, 1, 11, 11] + 16 G[19, 1, 11, 12] - 
      16 G[19, 1, 12, 1] + 16 G[19, 1, 12, 11] + 
      16 G[19, 1, 12, 12] + 20 G[19, 1, 16, 1] - 
      16 G[19, 1, 16, 11] - 16 G[19, 1, 16, 12] + 12 G[19, 1, 17, 1] -
       4 G[19, 1, 18, 11] - 4 G[19, 1, 18, 12] + 8 G[19, 1, 19, 1] - 
      4 G[19, 1, 19, 11] - 4 G[19, 1, 19, 12] - 10 G[19, 11, 1, 1] + 
      10 G[19, 11, 1, 11] + 10 G[19, 11, 1, 12] + 
      16 G[19, 11, 11, 1] - 16 G[19, 11, 11, 11] - 
      16 G[19, 11, 11, 12] + 16 G[19, 11, 12, 1] - 
      16 G[19, 11, 12, 11] - 16 G[19, 11, 12, 12] - 
      12 G[19, 11, 16, 1] + 12 G[19, 11, 16, 11] + 
      12 G[19, 11, 16, 12] - 10 G[19, 12, 1, 1] + 
      10 G[19, 12, 1, 11] + 10 G[19, 12, 1, 12] + 
      16 G[19, 12, 11, 1] - 16 G[19, 12, 11, 11] - 
      16 G[19, 12, 11, 12] + 16 G[19, 12, 12, 1] - 
      16 G[19, 12, 12, 11] - 16 G[19, 12, 12, 12] - 
      12 G[19, 12, 16, 1] + 12 G[19, 12, 16, 11] + 
      12 G[19, 12, 16, 12] - 4 G[19, 14, 1, 11] - 
      4 G[19, 14, 1, 12] - 4 G[19, 14, 16, 1] + 4 G[19, 14, 16, 11] + 
      4 G[19, 14, 16, 12] + 2 G[19, 14, 18, 11] + 
      2 G[19, 14, 18, 12] - 4 G[19, 14, 19, 1] + 
      2 G[19, 14, 19, 11] + 2 G[19, 14, 19, 12] - 
      4 G[19, 15, 1, 11] - 4 G[19, 15, 1, 12] - 4 G[19, 15, 16, 1] + 
      4 G[19, 15, 16, 11] + 4 G[19, 15, 16, 12] + 
      2 G[19, 15, 18, 11] + 2 G[19, 15, 18, 12] - 
      4 G[19, 15, 19, 1] + 2 G[19, 15, 19, 11] + 
      2 G[19, 15, 19, 12] + 2 G[19, 16, 1, 1] - 8 G[19, 16, 1, 11] - 
      8 G[19, 16, 1, 12] - 8 G[19, 16, 11, 1] + 8 G[19, 16, 11, 11] + 
      8 G[19, 16, 11, 12] - 8 G[19, 16, 12, 1] + 
      8 G[19, 16, 12, 11] + 8 G[19, 16, 12, 12] + 
      4 G[19, 16, 16, 1] - 4 G[19, 16, 16, 11] - 
      4 G[19, 16, 16, 12] + 2 G[19, 16, 18, 11] + 
      2 G[19, 16, 18, 12] - 4 G[19, 16, 19, 1] + 
      2 G[19, 16, 19, 11] + 2 G[19, 16, 19, 12] - 2 G[19, 17, 1, 1] + 
      4 G[19, 17, 17, 1] + 4 G[19, 18, 1, 11] + 4 G[19, 18, 1, 12] + 
      4 G[19, 18, 11, 1] - 4 G[19, 18, 11, 11] - 
      4 G[19, 18, 11, 12] + 4 G[19, 18, 12, 1] - 
      4 G[19, 18, 12, 11] - 4 G[19, 18, 12, 12] - 
      2 G[19, 18, 16, 1] + 2 G[19, 18, 16, 11] + 
      2 G[19, 18, 16, 12] - 2 G[19, 18, 17, 1] - G[19, 18, 18, 11] - 
      G[19, 18, 18, 12] + 2 G[19, 18, 19, 1] - G[19, 18, 19, 11] - 
      G[19, 18, 19, 12] + 4 G[19, 19, 1, 1] + 2 G[19, 19, 1, 11] + 
      2 G[19, 19, 1, 12] + 4 G[19, 19, 11, 1] - 4 G[19, 19, 11, 11] - 
      4 G[19, 19, 11, 12] + 4 G[19, 19, 12, 1] - 
      4 G[19, 19, 12, 11] - 4 G[19, 19, 12, 12] + 2 G[19, 19, 17, 1] -
       G[19, 19, 18, 11] - G[19, 19, 18, 12] - 2 G[19, 19, 19, 1] + 
      G[19, 19, 19, 11] + G[19, 19, 19, 12] + 4 G[1] Zeta[3] - 
      2 G[9] Zeta[3] - 2 G[11] Zeta[3] - 2 G[12] Zeta[3] + 
      2 G[13] Zeta[3] - 2 G[14] Zeta[3] - 2 G[15] Zeta[3]), 
 MI[31] -> 
  ep^4 (-(1/6) \[Pi]^2 G[1] G[4] + 1/6 \[Pi]^2 G[2] G[4] + 
      1/6 \[Pi]^2 G[3] G[4] - 1/6 \[Pi]^2 G[2] G[9] - 
      1/6 \[Pi]^2 G[3] G[9] - 1/6 \[Pi]^2 G[4] G[11] + 
      1/6 \[Pi]^2 G[9] G[11] - 1/6 \[Pi]^2 G[4] G[12] + 
      1/6 \[Pi]^2 G[9] G[12] + 1/6 \[Pi]^2 G[1] G[13] + 
      1/6 \[Pi]^2 G[4] G[14] - 1/6 \[Pi]^2 G[13] G[14] + 
      1/6 \[Pi]^2 G[4] G[15] - 1/6 \[Pi]^2 G[13] G[15] + 
      1/6 \[Pi]^2 G[1, 1] - 1/6 \[Pi]^2 G[1, 14] - 
      1/6 \[Pi]^2 G[1, 15] + 2 G[1, 1] G[4, 4] + 2 G[1, 11] G[4, 4] + 
      2 G[1, 12] G[4, 4] - 2 G[1, 11] G[4, 5] - 2 G[1, 12] G[4, 5] + 
      1/6 \[Pi]^2 G[4, 6] + 3 G[1, 1] G[4, 6] - 2 G[1, 11] G[4, 7] - 
      2 G[1, 12] G[4, 7] - 1/6 \[Pi]^2 G[4, 9] - 3 G[1, 1] G[4, 9] + 
      G[1, 11] G[4, 9] + G[1, 12] G[4, 9] - 1/6 \[Pi]^2 G[4, 13] - 
      2 G[1, 11] G[9, 4] - 2 G[1, 12] G[9, 4] + 2 G[1, 11] G[9, 5] + 
      2 G[1, 12] G[9, 5] - 1/6 \[Pi]^2 G[9, 6] - 3 G[1, 1] G[9, 6] + 
      2 G[1, 11] G[9, 7] + 2 G[1, 12] G[9, 7] + 2 G[4, 4] G[11, 1] - 
      2 G[4, 5] G[11, 1] - 2 G[4, 7] G[11, 1] + 2 G[4, 13] G[11, 1] - 
      2 G[9, 4] G[11, 1] + 2 G[9, 5] G[11, 1] + 2 G[9, 7] G[11, 1] - 
      1/6 \[Pi]^2 G[11, 2] - 1/6 \[Pi]^2 G[11, 3] + 
      1/6 \[Pi]^2 G[11, 11] - 2 G[4, 4] G[11, 11] + 
      2 G[4, 5] G[11, 11] + 2 G[4, 7] G[11, 11] - 
      2 G[4, 13] G[11, 11] + 2 G[9, 4] G[11, 11] - 
      2 G[9, 5] G[11, 11] - 2 G[9, 7] G[11, 11] + 
      1/6 \[Pi]^2 G[11, 12] - 2 G[4, 4] G[11, 12] + 
      2 G[4, 5] G[11, 12] + 2 G[4, 7] G[11, 12] - 
      2 G[4, 13] G[11, 12] + 2 G[9, 4] G[11, 12] - 
      2 G[9, 5] G[11, 12] - 2 G[9, 7] G[11, 12] + 
      2 G[4, 4] G[12, 1] - 2 G[4, 5] G[12, 1] - 2 G[4, 7] G[12, 1] + 
      2 G[4, 13] G[12, 1] - 2 G[9, 4] G[12, 1] + 2 G[9, 5] G[12, 1] + 
      2 G[9, 7] G[12, 1] - 1/6 \[Pi]^2 G[12, 2] - 
      1/6 \[Pi]^2 G[12, 3] + 1/6 \[Pi]^2 G[12, 11] - 
      2 G[4, 4] G[12, 11] + 2 G[4, 5] G[12, 11] + 
      2 G[4, 7] G[12, 11] - 2 G[4, 13] G[12, 11] + 
      2 G[9, 4] G[12, 11] - 2 G[9, 5] G[12, 11] - 
      2 G[9, 7] G[12, 11] + 1/6 \[Pi]^2 G[12, 12] - 
      2 G[4, 4] G[12, 12] + 2 G[4, 5] G[12, 12] + 
      2 G[4, 7] G[12, 12] - 2 G[4, 13] G[12, 12] + 
      2 G[9, 4] G[12, 12] - 2 G[9, 5] G[12, 12] - 
      2 G[9, 7] G[12, 12] + 2 G[1, 11] G[13, 4] + 
      2 G[1, 12] G[13, 4] + 2 G[11, 1] G[13, 4] - 
      2 G[11, 11] G[13, 4] - 2 G[11, 12] G[13, 4] + 
      2 G[12, 1] G[13, 4] - 2 G[12, 11] G[13, 4] - 
      2 G[12, 12] G[13, 4] - 2 G[1, 11] G[13, 5] - 
      2 G[1, 12] G[13, 5] - 2 G[11, 1] G[13, 5] + 
      2 G[11, 11] G[13, 5] + 2 G[11, 12] G[13, 5] - 
      2 G[12, 1] G[13, 5] + 2 G[12, 11] G[13, 5] + 
      2 G[12, 12] G[13, 5] - 2 G[1, 11] G[13, 7] - 
      2 G[1, 12] G[13, 7] - 2 G[11, 1] G[13, 7] + 
      2 G[11, 11] G[13, 7] + 2 G[11, 12] G[13, 7] - 
      2 G[12, 1] G[13, 7] + 2 G[12, 11] G[13, 7] + 
      2 G[12, 12] G[13, 7] + 1/6 \[Pi]^2 G[13, 8] + 
      G[1, 11] G[13, 8] + G[1, 12] G[13, 8] - 1/3 \[Pi]^2 G[16, 1] - 
      2 G[4, 13] G[16, 1] + 2 G[13, 8] G[16, 1] + 
      1/3 \[Pi]^2 G[16, 2] + 1/3 \[Pi]^2 G[16, 3] - 
      2 G[1, 1] G[16, 4] - 2 G[1, 11] G[16, 4] - 
      2 G[1, 12] G[16, 4] - 2 G[11, 1] G[16, 4] + 
      2 G[11, 11] G[16, 4] + 2 G[11, 12] G[16, 4] - 
      2 G[12, 1] G[16, 4] + 2 G[12, 11] G[16, 4] + 
      2 G[12, 12] G[16, 4] + 2 G[1, 11] G[16, 5] + 
      2 G[1, 12] G[16, 5] + 2 G[11, 1] G[16, 5] - 
      2 G[11, 11] G[16, 5] - 2 G[11, 12] G[16, 5] + 
      2 G[12, 1] G[16, 5] - 2 G[12, 11] G[16, 5] - 
      2 G[12, 12] G[16, 5] + 2 G[1, 11] G[16, 7] + 
      2 G[1, 12] G[16, 7] + 2 G[11, 1] G[16, 7] - 
      2 G[11, 11] G[16, 7] - 2 G[11, 12] G[16, 7] + 
      2 G[12, 1] G[16, 7] - 2 G[12, 11] G[16, 7] - 
      2 G[12, 12] G[16, 7] - 1/6 \[Pi]^2 G[16, 8] - 
      G[1, 11] G[16, 8] - G[1, 12] G[16, 8] - 2 G[16, 1] G[16, 8] + 
      1/6 \[Pi]^2 G[16, 9] + 3 G[1, 1] G[16, 9] - G[1, 11] G[16, 9] - 
      G[1, 12] G[16, 9] - 1/3 \[Pi]^2 G[16, 11] + 
      2 G[4, 13] G[16, 11] - 2 G[13, 8] G[16, 11] + 
      2 G[16, 8] G[16, 11] - 1/3 \[Pi]^2 G[16, 12] + 
      2 G[4, 13] G[16, 12] - 2 G[13, 8] G[16, 12] + 
      2 G[16, 8] G[16, 12] + 1/6 \[Pi]^2 G[16, 13] - 
      2 G[11, 1] G[16, 13] + 2 G[11, 11] G[16, 13] + 
      2 G[11, 12] G[16, 13] - 2 G[12, 1] G[16, 13] + 
      2 G[12, 11] G[16, 13] + 2 G[12, 12] G[16, 13] + 
      2 G[16, 1] G[16, 13] - 2 G[16, 11] G[16, 13] - 
      2 G[16, 12] G[16, 13] + 1/3 \[Pi]^2 G[16, 14] + 
      1/3 \[Pi]^2 G[16, 15] - G[4, 9] G[18, 11] + G[4, 13] G[18, 11] +
       G[16, 9] G[18, 11] - G[16, 13] G[18, 11] - G[4, 9] G[18, 12] + 
      G[4, 13] G[18, 12] + G[16, 9] G[18, 12] - G[16, 13] G[18, 12] + 
      2 G[4, 9] G[19, 1] - 2 G[4, 13] G[19, 1] - 
      2 G[16, 9] G[19, 1] + 2 G[16, 13] G[19, 1] - G[4, 9] G[19, 11] +
       G[4, 13] G[19, 11] + G[16, 9] G[19, 11] - G[16, 13] G[19, 11] -
       G[4, 9] G[19, 12] + G[4, 13] G[19, 12] + G[16, 9] G[19, 12] - 
      G[16, 13] G[19, 12] - 3 G[4] G[1, 1, 11] + 3 G[9] G[1, 1, 11] - 
      3 G[4] G[1, 1, 12] + 3 G[9] G[1, 1, 12] + 2 G[9] G[1, 11, 1] - 
      2 G[13] G[1, 11, 1] - 2 G[9] G[1, 11, 11] + 
      2 G[13] G[1, 11, 11] - 2 G[9] G[1, 11, 12] + 
      2 G[13] G[1, 11, 12] + 2 G[9] G[1, 12, 1] - 
      2 G[13] G[1, 12, 1] - 2 G[9] G[1, 12, 11] + 
      2 G[13] G[1, 12, 11] - 2 G[9] G[1, 12, 12] + 
      2 G[13] G[1, 12, 12] - 2 G[4] G[1, 16, 1] + 
      2 G[13] G[1, 16, 1] + 2 G[4] G[1, 16, 11] - 
      2 G[13] G[1, 16, 11] + 2 G[4] G[1, 16, 12] - 
      2 G[13] G[1, 16, 12] + 2 G[4] G[1, 18, 11] - G[9] G[1, 18, 11] -
       G[13] G[1, 18, 11] + 2 G[4] G[1, 18, 12] - G[9] G[1, 18, 12] - 
      G[13] G[1, 18, 12] - 4 G[4] G[1, 19, 1] + 2 G[9] G[1, 19, 1] + 
      2 G[13] G[1, 19, 1] + 2 G[4] G[1, 19, 11] - G[9] G[1, 19, 11] - 
      G[13] G[1, 19, 11] + 2 G[4] G[1, 19, 12] - G[9] G[1, 19, 12] - 
      G[13] G[1, 19, 12] + 3 G[4] G[2, 1, 1] - 3 G[9] G[2, 1, 1] + 
      3 G[4] G[3, 1, 1] - 3 G[9] G[3, 1, 1] + 2 G[1] G[4, 4, 4] - 
      2 G[11] G[4, 4, 4] - 2 G[12] G[4, 4, 4] + 2 G[11] G[4, 4, 5] + 
      2 G[12] G[4, 4, 5] - 4 G[1] G[4, 4, 7] + 2 G[11] G[4, 4, 7] + 
      2 G[12] G[4, 4, 7] + 2 G[1] G[4, 4, 9] - 2 G[11] G[4, 4, 9] - 
      2 G[12] G[4, 4, 9] + G[1] G[4, 4, 13] - G[11] G[4, 4, 13] - 
      G[12] G[4, 4, 13] - 2 G[1] G[4, 5, 9] + 2 G[11] G[4, 5, 9] + 
      2 G[12] G[4, 5, 9] + 2 G[1] G[4, 5, 13] - 2 G[11] G[4, 5, 13] - 
      2 G[12] G[4, 5, 13] + G[1] G[4, 6, 4] - G[11] G[4, 6, 4] - 
      G[12] G[4, 6, 4] + G[11] G[4, 6, 5] + G[12] G[4, 6, 5] - 
      2 G[1] G[4, 6, 7] + G[11] G[4, 6, 7] + G[12] G[4, 6, 7] - 
      2 G[1] G[4, 7, 9] + 2 G[11] G[4, 7, 9] + 2 G[12] G[4, 7, 9] + 
      2 G[1] G[4, 7, 13] - 2 G[11] G[4, 7, 13] - 2 G[12] G[4, 7, 13] -
       G[1] G[4, 9, 4] + G[11] G[4, 9, 4] + G[12] G[4, 9, 4] - 
      G[11] G[4, 9, 5] - G[12] G[4, 9, 5] + 2 G[1] G[4, 9, 7] - 
      G[11] G[4, 9, 7] - G[12] G[4, 9, 7] - 2 G[1] G[4, 9, 13] + 
      2 G[11] G[4, 9, 13] + 2 G[12] G[4, 9, 13] + G[11] G[4, 13, 5] + 
      G[12] G[4, 13, 5] - 2 G[1] G[4, 13, 7] + G[11] G[4, 13, 7] + 
      G[12] G[4, 13, 7] + 2 G[1] G[4, 13, 9] - 2 G[11] G[4, 13, 9] - 
      2 G[12] G[4, 13, 9] - 2 G[1] G[4, 16, 4] + 
      2 G[11] G[4, 16, 4] + 2 G[12] G[4, 16, 4] - 
      2 G[11] G[4, 16, 5] - 2 G[12] G[4, 16, 5] + 
      4 G[1] G[4, 16, 7] - 2 G[11] G[4, 16, 7] - 
      2 G[12] G[4, 16, 7] - 2 G[1] G[4, 16, 13] + 
      2 G[11] G[4, 16, 13] + 2 G[12] G[4, 16, 13] - G[1] G[9, 4, 4] + 
      G[11] G[9, 4, 4] + G[12] G[9, 4, 4] - G[11] G[9, 4, 5] - 
      G[12] G[9, 4, 5] + 2 G[1] G[9, 4, 7] - G[11] G[9, 4, 7] - 
      G[12] G[9, 4, 7] - 2 G[1] G[9, 4, 9] + 2 G[11] G[9, 4, 9] + 
      2 G[12] G[9, 4, 9] + 2 G[1] G[9, 5, 9] - 2 G[11] G[9, 5, 9] - 
      2 G[12] G[9, 5, 9] - 2 G[1] G[9, 5, 13] + 2 G[11] G[9, 5, 13] + 
      2 G[12] G[9, 5, 13] - G[1] G[9, 6, 4] + G[11] G[9, 6, 4] + 
      G[12] G[9, 6, 4] - G[11] G[9, 6, 5] - G[12] G[9, 6, 5] + 
      2 G[1] G[9, 6, 7] - G[11] G[9, 6, 7] - G[12] G[9, 6, 7] + 
      2 G[1] G[9, 7, 9] - 2 G[11] G[9, 7, 9] - 2 G[12] G[9, 7, 9] - 
      2 G[1] G[9, 7, 13] + 2 G[11] G[9, 7, 13] + 2 G[12] G[9, 7, 13] +
       G[1] G[9, 16, 4] - G[11] G[9, 16, 4] - G[12] G[9, 16, 4] + 
      G[11] G[9, 16, 5] + G[12] G[9, 16, 5] - 2 G[1] G[9, 16, 7] + 
      G[11] G[9, 16, 7] + G[12] G[9, 16, 7] + 2 G[1] G[9, 16, 13] - 
      2 G[11] G[9, 16, 13] - 2 G[12] G[9, 16, 13] - 
      3 G[4] G[11, 1, 1] + 3 G[9] G[11, 1, 1] + G[4] G[11, 1, 11] - 
      G[9] G[11, 1, 11] + G[4] G[11, 1, 12] - G[9] G[11, 1, 12] - 
      G[4] G[11, 18, 11] + G[9] G[11, 18, 11] - G[4] G[11, 18, 12] + 
      G[9] G[11, 18, 12] + 2 G[4] G[11, 19, 1] - 2 G[9] G[11, 19, 1] -
       G[4] G[11, 19, 11] + G[9] G[11, 19, 11] - G[4] G[11, 19, 12] + 
      G[9] G[11, 19, 12] - 3 G[4] G[12, 1, 1] + 3 G[9] G[12, 1, 1] + 
      G[4] G[12, 1, 11] - G[9] G[12, 1, 11] + G[4] G[12, 1, 12] - 
      G[9] G[12, 1, 12] - G[4] G[12, 18, 11] + G[9] G[12, 18, 11] - 
      G[4] G[12, 18, 12] + G[9] G[12, 18, 12] + 2 G[4] G[12, 19, 1] - 
      2 G[9] G[12, 19, 1] - G[4] G[12, 19, 11] + G[9] G[12, 19, 11] - 
      G[4] G[12, 19, 12] + G[9] G[12, 19, 12] + G[1] G[13, 4, 4] - 
      G[11] G[13, 4, 4] - G[12] G[13, 4, 4] + G[11] G[13, 4, 5] + 
      G[12] G[13, 4, 5] - 2 G[1] G[13, 4, 7] + G[11] G[13, 4, 7] + 
      G[12] G[13, 4, 7] + 2 G[1] G[13, 4, 9] - 2 G[11] G[13, 4, 9] - 
      2 G[12] G[13, 4, 9] - G[1] G[13, 4, 13] + G[11] G[13, 4, 13] + 
      G[12] G[13, 4, 13] - 2 G[1] G[13, 5, 9] + 2 G[11] G[13, 5, 9] + 
      2 G[12] G[13, 5, 9] + 2 G[1] G[13, 5, 13] - 
      2 G[11] G[13, 5, 13] - 2 G[12] G[13, 5, 13] - 
      2 G[1] G[13, 7, 9] + 2 G[11] G[13, 7, 9] + 
      2 G[12] G[13, 7, 9] + 2 G[1] G[13, 7, 13] - 
      2 G[11] G[13, 7, 13] - 2 G[12] G[13, 7, 13] - 
      G[11] G[13, 8, 5] - G[12] G[13, 8, 5] + 2 G[1] G[13, 8, 7] - 
      G[11] G[13, 8, 7] - G[12] G[13, 8, 7] - G[1] G[13, 8, 13] + 
      G[11] G[13, 8, 13] + G[12] G[13, 8, 13] - G[1] G[13, 16, 4] + 
      G[11] G[13, 16, 4] + G[12] G[13, 16, 4] - G[11] G[13, 16, 5] - 
      G[12] G[13, 16, 5] + 2 G[1] G[13, 16, 7] - G[11] G[13, 16, 7] - 
      G[12] G[13, 16, 7] - G[1] G[13, 16, 13] + G[11] G[13, 16, 13] + 
      G[12] G[13, 16, 13] + 2 G[4] G[14, 1, 11] - 
      2 G[13] G[14, 1, 11] + 2 G[4] G[14, 1, 12] - 
      2 G[13] G[14, 1, 12] + 2 G[4] G[14, 16, 1] - 
      2 G[13] G[14, 16, 1] - 2 G[4] G[14, 16, 11] + 
      2 G[13] G[14, 16, 11] - 2 G[4] G[14, 16, 12] + 
      2 G[13] G[14, 16, 12] - G[4] G[14, 18, 11] + 
      G[13] G[14, 18, 11] - G[4] G[14, 18, 12] + 
      G[13] G[14, 18, 12] + 2 G[4] G[14, 19, 1] - 
      2 G[13] G[14, 19, 1] - G[4] G[14, 19, 11] + 
      G[13] G[14, 19, 11] - G[4] G[14, 19, 12] + 
      G[13] G[14, 19, 12] + 2 G[4] G[15, 1, 11] - 
      2 G[13] G[15, 1, 11] + 2 G[4] G[15, 1, 12] - 
      2 G[13] G[15, 1, 12] + 2 G[4] G[15, 16, 1] - 
      2 G[13] G[15, 16, 1] - 2 G[4] G[15, 16, 11] + 
      2 G[13] G[15, 16, 11] - 2 G[4] G[15, 16, 12] + 
      2 G[13] G[15, 16, 12] - G[4] G[15, 18, 11] + 
      G[13] G[15, 18, 11] - G[4] G[15, 18, 12] + 
      G[13] G[15, 18, 12] + 2 G[4] G[15, 19, 1] - 
      2 G[13] G[15, 19, 1] - G[4] G[15, 19, 11] + 
      G[13] G[15, 19, 11] - G[4] G[15, 19, 12] + 
      G[13] G[15, 19, 12] - 2 G[1] G[16, 4, 4] + 
      2 G[11] G[16, 4, 4] + 2 G[12] G[16, 4, 4] - 
      2 G[11] G[16, 4, 5] - 2 G[12] G[16, 4, 5] + 
      4 G[1] G[16, 4, 7] - 2 G[11] G[16, 4, 7] - 
      2 G[12] G[16, 4, 7] - 2 G[1] G[16, 4, 9] + 
      2 G[11] G[16, 4, 9] + 2 G[12] G[16, 4, 9] + 
      2 G[1] G[16, 5, 9] - 2 G[11] G[16, 5, 9] - 
      2 G[12] G[16, 5, 9] - 2 G[1] G[16, 5, 13] + 
      2 G[11] G[16, 5, 13] + 2 G[12] G[16, 5, 13] + 
      2 G[1] G[16, 7, 9] - 2 G[11] G[16, 7, 9] - 
      2 G[12] G[16, 7, 9] - 2 G[1] G[16, 7, 13] + 
      2 G[11] G[16, 7, 13] + 2 G[12] G[16, 7, 13] + 
      G[11] G[16, 8, 5] + G[12] G[16, 8, 5] - 2 G[1] G[16, 8, 7] + 
      G[11] G[16, 8, 7] + G[12] G[16, 8, 7] + G[1] G[16, 8, 13] - 
      G[11] G[16, 8, 13] - G[12] G[16, 8, 13] + G[1] G[16, 9, 4] - 
      G[11] G[16, 9, 4] - G[12] G[16, 9, 4] + G[11] G[16, 9, 5] + 
      G[12] G[16, 9, 5] - 2 G[1] G[16, 9, 7] + G[11] G[16, 9, 7] + 
      G[12] G[16, 9, 7] + 2 G[1] G[16, 9, 13] - 
      2 G[11] G[16, 9, 13] - 2 G[12] G[16, 9, 13] - 
      G[11] G[16, 13, 5] - G[12] G[16, 13, 5] + 2 G[1] G[16, 13, 7] - 
      G[11] G[16, 13, 7] - G[12] G[16, 13, 7] - 2 G[1] G[16, 13, 9] + 
      2 G[11] G[16, 13, 9] + 2 G[12] G[16, 13, 9] + 
      2 G[1] G[16, 16, 4] - 2 G[11] G[16, 16, 4] - 
      2 G[12] G[16, 16, 4] + 2 G[11] G[16, 16, 5] + 
      2 G[12] G[16, 16, 5] - 4 G[1] G[16, 16, 7] + 
      2 G[11] G[16, 16, 7] + 2 G[12] G[16, 16, 7] + 
      G[1] G[16, 16, 13] - G[11] G[16, 16, 13] - 
      G[12] G[16, 16, 13] - 2 G[9] G[18, 1, 11] + 
      2 G[13] G[18, 1, 11] - 2 G[9] G[18, 1, 12] + 
      2 G[13] G[18, 1, 12] - 2 G[9] G[18, 11, 1] + 
      2 G[13] G[18, 11, 1] + 2 G[9] G[18, 11, 11] - 
      2 G[13] G[18, 11, 11] + 2 G[9] G[18, 11, 12] - 
      2 G[13] G[18, 11, 12] - 2 G[9] G[18, 12, 1] + 
      2 G[13] G[18, 12, 1] + 2 G[9] G[18, 12, 11] - 
      2 G[13] G[18, 12, 11] + 2 G[9] G[18, 12, 12] - 
      2 G[13] G[18, 12, 12] - 2 G[9] G[19, 1, 11] + 
      2 G[13] G[19, 1, 11] - 2 G[9] G[19, 1, 12] + 
      2 G[13] G[19, 1, 12] - 2 G[9] G[19, 11, 1] + 
      2 G[13] G[19, 11, 1] + 2 G[9] G[19, 11, 11] - 
      2 G[13] G[19, 11, 11] + 2 G[9] G[19, 11, 12] - 
      2 G[13] G[19, 11, 12] - 2 G[9] G[19, 12, 1] + 
      2 G[13] G[19, 12, 1] + 2 G[9] G[19, 12, 11] - 
      2 G[13] G[19, 12, 11] + 2 G[9] G[19, 12, 12] - 
      2 G[13] G[19, 12, 12] - 2 G[1, 1, 11, 1] + 2 G[1, 1, 11, 11] + 
      2 G[1, 1, 11, 12] - 2 G[1, 1, 12, 1] + 2 G[1, 1, 12, 11] + 
      2 G[1, 1, 12, 12] + 2 G[1, 1, 16, 1] - 2 G[1, 1, 16, 11] - 
      2 G[1, 1, 16, 12] - G[1, 1, 18, 11] - G[1, 1, 18, 12] + 
      2 G[1, 1, 19, 1] - G[1, 1, 19, 11] - G[1, 1, 19, 12] - 
      2 G[1, 14, 1, 11] - 2 G[1, 14, 1, 12] - 2 G[1, 14, 16, 1] + 
      2 G[1, 14, 16, 11] + 2 G[1, 14, 16, 12] + G[1, 14, 18, 11] + 
      G[1, 14, 18, 12] - 2 G[1, 14, 19, 1] + G[1, 14, 19, 11] + 
      G[1, 14, 19, 12] - 2 G[1, 15, 1, 11] - 2 G[1, 15, 1, 12] - 
      2 G[1, 15, 16, 1] + 2 G[1, 15, 16, 11] + 2 G[1, 15, 16, 12] + 
      G[1, 15, 18, 11] + G[1, 15, 18, 12] - 2 G[1, 15, 19, 1] + 
      G[1, 15, 19, 11] + G[1, 15, 19, 12] + 2 G[1, 18, 1, 11] + 
      2 G[1, 18, 1, 12] + 2 G[1, 18, 11, 1] - 2 G[1, 18, 11, 11] - 
      2 G[1, 18, 11, 12] + 2 G[1, 18, 12, 1] - 2 G[1, 18, 12, 11] - 
      2 G[1, 18, 12, 12] + 2 G[1, 19, 1, 11] + 2 G[1, 19, 1, 12] + 
      2 G[1, 19, 11, 1] - 2 G[1, 19, 11, 11] - 2 G[1, 19, 11, 12] + 
      2 G[1, 19, 12, 1] - 2 G[1, 19, 12, 11] - 2 G[1, 19, 12, 12] - 
      2 G[4, 4, 4, 9] + 2 G[4, 4, 5, 9] - 2 G[4, 4, 5, 13] + 
      2 G[4, 4, 7, 9] - 2 G[4, 4, 7, 13] - 2 G[4, 4, 9, 9] + 
      G[4, 4, 9, 13] - G[4, 4, 13, 9] + 2 G[4, 4, 16, 13] + 
      2 G[4, 5, 9, 9] - 2 G[4, 5, 9, 13] - 2 G[4, 5, 13, 9] + 
      2 G[4, 5, 13, 13] - G[4, 6, 4, 9] + G[4, 6, 5, 9] - 
      G[4, 6, 5, 13] + G[4, 6, 7, 9] - G[4, 6, 7, 13] + 
      G[4, 6, 9, 13] + 2 G[4, 7, 9, 9] - 2 G[4, 7, 9, 13] - 
      2 G[4, 7, 13, 9] + 2 G[4, 7, 13, 13] + G[4, 9, 4, 9] - 
      G[4, 9, 5, 9] + G[4, 9, 5, 13] - G[4, 9, 7, 9] + 
      G[4, 9, 7, 13] + 2 G[4, 9, 13, 9] - 2 G[4, 9, 13, 13] + 
      G[4, 13, 5, 9] - G[4, 13, 5, 13] + G[4, 13, 7, 9] - 
      G[4, 13, 7, 13] - 2 G[4, 13, 9, 9] + 2 G[4, 13, 9, 13] + 
      G[4, 13, 16, 13] + 2 G[4, 16, 4, 9] - 2 G[4, 16, 5, 9] + 
      2 G[4, 16, 5, 13] - 2 G[4, 16, 7, 9] + 2 G[4, 16, 7, 13] + 
      2 G[4, 16, 13, 9] - 2 G[4, 16, 13, 13] - 2 G[4, 16, 16, 13] + 
      G[9, 4, 4, 9] - G[9, 4, 5, 9] + G[9, 4, 5, 13] - G[9, 4, 7, 9] +
       G[9, 4, 7, 13] + 2 G[9, 4, 9, 9] - G[9, 4, 9, 13] - 
      G[9, 4, 16, 13] - 2 G[9, 5, 9, 9] + 2 G[9, 5, 9, 13] + 
      2 G[9, 5, 13, 9] - 2 G[9, 5, 13, 13] + G[9, 6, 4, 9] - 
      G[9, 6, 5, 9] + G[9, 6, 5, 13] - G[9, 6, 7, 9] + 
      G[9, 6, 7, 13] - G[9, 6, 9, 13] - 2 G[9, 7, 9, 9] + 
      2 G[9, 7, 9, 13] + 2 G[9, 7, 13, 9] - 2 G[9, 7, 13, 13] - 
      G[9, 16, 4, 9] + G[9, 16, 5, 9] - G[9, 16, 5, 13] + 
      G[9, 16, 7, 9] - G[9, 16, 7, 13] - G[9, 16, 9, 13] - 
      2 G[9, 16, 13, 9] + 2 G[9, 16, 13, 13] + G[9, 16, 16, 13] + 
      3 G[11, 1, 1, 11] + 3 G[11, 1, 1, 12] + 2 G[11, 1, 11, 1] - 
      2 G[11, 1, 11, 11] - 2 G[11, 1, 11, 12] + 2 G[11, 1, 12, 1] - 
      2 G[11, 1, 12, 11] - 2 G[11, 1, 12, 12] - G[11, 1, 18, 11] - 
      G[11, 1, 18, 12] + 2 G[11, 1, 19, 1] - G[11, 1, 19, 11] - 
      G[11, 1, 19, 12] - 3 G[11, 2, 1, 1] - 3 G[11, 3, 1, 1] + 
      3 G[11, 11, 1, 1] - G[11, 11, 1, 11] - G[11, 11, 1, 12] + 
      G[11, 11, 18, 11] + G[11, 11, 18, 12] - 2 G[11, 11, 19, 1] + 
      G[11, 11, 19, 11] + G[11, 11, 19, 12] + 3 G[11, 12, 1, 1] - 
      G[11, 12, 1, 11] - G[11, 12, 1, 12] + G[11, 12, 18, 11] + 
      G[11, 12, 18, 12] - 2 G[11, 12, 19, 1] + G[11, 12, 19, 11] + 
      G[11, 12, 19, 12] - 2 G[11, 18, 1, 11] - 2 G[11, 18, 1, 12] - 
      2 G[11, 18, 11, 1] + 2 G[11, 18, 11, 11] + 
      2 G[11, 18, 11, 12] - 2 G[11, 18, 12, 1] + 
      2 G[11, 18, 12, 11] + 2 G[11, 18, 12, 12] - 
      2 G[11, 19, 1, 11] - 2 G[11, 19, 1, 12] - 2 G[11, 19, 11, 1] + 
      2 G[11, 19, 11, 11] + 2 G[11, 19, 11, 12] - 
      2 G[11, 19, 12, 1] + 2 G[11, 19, 12, 11] + 
      2 G[11, 19, 12, 12] + 3 G[12, 1, 1, 11] + 3 G[12, 1, 1, 12] + 
      2 G[12, 1, 11, 1] - 2 G[12, 1, 11, 11] - 2 G[12, 1, 11, 12] + 
      2 G[12, 1, 12, 1] - 2 G[12, 1, 12, 11] - 2 G[12, 1, 12, 12] - 
      G[12, 1, 18, 11] - G[12, 1, 18, 12] + 2 G[12, 1, 19, 1] - 
      G[12, 1, 19, 11] - G[12, 1, 19, 12] - 3 G[12, 2, 1, 1] - 
      3 G[12, 3, 1, 1] + 3 G[12, 11, 1, 1] - G[12, 11, 1, 11] - 
      G[12, 11, 1, 12] + G[12, 11, 18, 11] + G[12, 11, 18, 12] - 
      2 G[12, 11, 19, 1] + G[12, 11, 19, 11] + G[12, 11, 19, 12] + 
      3 G[12, 12, 1, 1] - G[12, 12, 1, 11] - G[12, 12, 1, 12] + 
      G[12, 12, 18, 11] + G[12, 12, 18, 12] - 2 G[12, 12, 19, 1] + 
      G[12, 12, 19, 11] + G[12, 12, 19, 12] - 2 G[12, 18, 1, 11] - 
      2 G[12, 18, 1, 12] - 2 G[12, 18, 11, 1] + 2 G[12, 18, 11, 11] + 
      2 G[12, 18, 11, 12] - 2 G[12, 18, 12, 1] + 
      2 G[12, 18, 12, 11] + 2 G[12, 18, 12, 12] - 
      2 G[12, 19, 1, 11] - 2 G[12, 19, 1, 12] - 2 G[12, 19, 11, 1] + 
      2 G[12, 19, 11, 11] + 2 G[12, 19, 11, 12] - 
      2 G[12, 19, 12, 1] + 2 G[12, 19, 12, 11] + 2 G[12, 19, 12, 12] -
       G[13, 4, 4, 9] + G[13, 4, 5, 9] - G[13, 4, 5, 13] + 
      G[13, 4, 7, 9] - G[13, 4, 7, 13] - 2 G[13, 4, 9, 9] + 
      2 G[13, 4, 9, 13] + G[13, 4, 13, 9] + G[13, 4, 16, 13] + 
      2 G[13, 5, 9, 9] - 2 G[13, 5, 9, 13] - 2 G[13, 5, 13, 9] + 
      2 G[13, 5, 13, 13] + 2 G[13, 7, 9, 9] - 2 G[13, 7, 9, 13] - 
      2 G[13, 7, 13, 9] + 2 G[13, 7, 13, 13] - G[13, 8, 5, 9] + 
      G[13, 8, 5, 13] - G[13, 8, 7, 9] + G[13, 8, 7, 13] + 
      G[13, 8, 13, 9] - G[13, 8, 16, 13] + G[13, 16, 4, 9] - 
      G[13, 16, 5, 9] + G[13, 16, 5, 13] - G[13, 16, 7, 9] + 
      G[13, 16, 7, 13] + G[13, 16, 13, 9] - 2 G[13, 16, 13, 13] - 
      G[13, 16, 16, 13] - 6 G[16, 1, 1, 11] - 6 G[16, 1, 1, 12] - 
      4 G[16, 1, 16, 1] + 4 G[16, 1, 16, 11] + 4 G[16, 1, 16, 12] + 
      4 G[16, 1, 18, 11] + 4 G[16, 1, 18, 12] - 8 G[16, 1, 19, 1] + 
      4 G[16, 1, 19, 11] + 4 G[16, 1, 19, 12] + 6 G[16, 2, 1, 1] + 
      6 G[16, 3, 1, 1] + 2 G[16, 4, 4, 9] - 2 G[16, 4, 5, 9] + 
      2 G[16, 4, 5, 13] - 2 G[16, 4, 7, 9] + 2 G[16, 4, 7, 13] + 
      2 G[16, 4, 9, 9] - 2 G[16, 4, 9, 13] - 2 G[16, 4, 16, 13] - 
      2 G[16, 5, 9, 9] + 2 G[16, 5, 9, 13] + 2 G[16, 5, 13, 9] - 
      2 G[16, 5, 13, 13] - 2 G[16, 7, 9, 9] + 2 G[16, 7, 9, 13] + 
      2 G[16, 7, 13, 9] - 2 G[16, 7, 13, 13] + G[16, 8, 5, 9] - 
      G[16, 8, 5, 13] + G[16, 8, 7, 9] - G[16, 8, 7, 13] - 
      G[16, 8, 13, 9] + G[16, 8, 16, 13] - G[16, 9, 4, 9] + 
      G[16, 9, 5, 9] - G[16, 9, 5, 13] + G[16, 9, 7, 9] - 
      G[16, 9, 7, 13] - 2 G[16, 9, 13, 9] + 2 G[16, 9, 13, 13] - 
      6 G[16, 11, 1, 1] + 2 G[16, 11, 1, 11] + 2 G[16, 11, 1, 12] - 
      2 G[16, 11, 18, 11] - 2 G[16, 11, 18, 12] + 
      4 G[16, 11, 19, 1] - 2 G[16, 11, 19, 11] - 
      2 G[16, 11, 19, 12] - 6 G[16, 12, 1, 1] + 2 G[16, 12, 1, 11] + 
      2 G[16, 12, 1, 12] - 2 G[16, 12, 18, 11] - 
      2 G[16, 12, 18, 12] + 4 G[16, 12, 19, 1] - 
      2 G[16, 12, 19, 11] - 2 G[16, 12, 19, 12] - G[16, 13, 5, 9] + 
      G[16, 13, 5, 13] - G[16, 13, 7, 9] + G[16, 13, 7, 13] + 
      2 G[16, 13, 9, 9] - 2 G[16, 13, 9, 13] - G[16, 13, 16, 13] + 
      4 G[16, 14, 1, 11] + 4 G[16, 14, 1, 12] + 4 G[16, 14, 16, 1] - 
      4 G[16, 14, 16, 11] - 4 G[16, 14, 16, 12] - 
      2 G[16, 14, 18, 11] - 2 G[16, 14, 18, 12] + 
      4 G[16, 14, 19, 1] - 2 G[16, 14, 19, 11] - 
      2 G[16, 14, 19, 12] + 4 G[16, 15, 1, 11] + 4 G[16, 15, 1, 12] + 
      4 G[16, 15, 16, 1] - 4 G[16, 15, 16, 11] - 
      4 G[16, 15, 16, 12] - 2 G[16, 15, 18, 11] - 
      2 G[16, 15, 18, 12] + 4 G[16, 15, 19, 1] - 
      2 G[16, 15, 19, 11] - 2 G[16, 15, 19, 12] - 2 G[16, 16, 4, 9] + 
      2 G[16, 16, 5, 9] - 2 G[16, 16, 5, 13] + 2 G[16, 16, 7, 9] - 
      2 G[16, 16, 7, 13] + G[16, 16, 9, 13] - G[16, 16, 13, 9] + 
      2 G[16, 16, 13, 13] + 2 G[16, 16, 16, 13]) + 
   ep^5 HELP["Int", 1]};

